Higgs Boson Production at Hadron Colliders at N3LO in QCD

We present the Higgs boson production cross section at Hadron colliders in the gluon fusion production mode through N3LO in perturbative QCD. Specifically, we work in an effective theory where the top quark is assumed to be infinitely heavy and all other quarks are considered to be massless. Our result is the first exact formula for a partonic hadron collider cross section at N3LO in perturbative QCD. Furthermore, this result represents the first analytic computation of a hadron collider cross section involving elliptic integrals. We derive numerical predictions for the Higgs boson cross section at the LHC. Previously this result was approximated by an expansion of the cross section around the production threshold of the Higgs boson and we compare our findings. Finally, we study the impact of our new result on the state of the art prediction for the Higgs boson cross section at the LHC.

==> anc/XSReg.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0}, {(11*nc*zb^3)/(6*(-1 + zb)) - 
   (4*nc*(-1 + 3*zb - 2*zb^2 + zb^3)*G[0, zb])/(-1 + zb) + 
   (2*nc*(1 - zb + zb^2)^2*G[1, zb])/((-1 + zb)*zb) - 
   (2*nc*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[MH2/muf2])/(-1 + zb), 
  ((-1 + nc)*(1 + nc)*(-2 + 4*zb + zb^2))/(8*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(1 + zb^2)*G[0, zb])/(2*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(1 + zb^2)*G[1, zb])/(4*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[MH2/muf2])/(4*nc*(-1 + zb)), 
  -((-1 + nc)^2*(1 + nc)^2*zb^3)/(6*nc^2*(-1 + zb)), 0, 0}, 
 {((265*nc^3 - 37*nc^2*nf - 60*nc^3*Pi^2 - 5256*nc^3*zb - 300*nf*zb + 
      534*nc^2*nf*zb + 180*nc^3*Pi^2*zb + 4991*nc^3*zb^2 + 336*nf*zb^2 - 
      533*nc^2*nf*zb^2 - 120*nc^3*Pi^2*zb^2 - 2295*nc^3*zb^3 - 68*nf*zb^3 + 
      182*nc^2*nf*zb^3 + 60*nc^3*Pi^2*zb^3)*G[0, zb])/(36*nc*(-1 + zb)) - 
   ((-268*nc^3 + 40*nc^2*nf + 108*nc^3*Pi^2 + 3162*nc^3*zb + 32*nf*zb - 
      57*nc^2*nf*zb + 168*nc^3*Pi^2*zb + 24*nf*Pi^2*zb - 24*nc^2*nf*Pi^2*zb - 
      10698*nc^3*zb^2 - 480*nf*zb^2 + 666*nc^2*nf*zb^2 - 252*nc^3*Pi^2*zb^2 - 
      36*nf*Pi^2*zb^2 + 36*nc^2*nf*Pi^2*zb^2 + 9789*nc^3*zb^3 + 552*nf*zb^3 - 
      783*nc^2*nf*zb^3 - 24*nc^3*Pi^2*zb^3 + 12*nf*Pi^2*zb^3 - 
      12*nc^2*nf*Pi^2*zb^3 - 4054*nc^3*zb^4 - 136*nf*zb^4 + 
      280*nc^2*nf*zb^4 + 108*nc^3*Pi^2*zb^4)*G[1, zb])/(72*nc*(-1 + zb)*zb) + 
   ((-22*nc^3 + 4*nc^2*nf + 450*nc^3*zb + 15*nf*zb - 27*nc^2*nf*zb - 
      428*nc^3*zb^2 - 15*nf*zb^2 + 23*nc^2*nf*zb^2 + 220*nc^3*zb^3 + 
      4*nf*zb^3 - 8*nc^2*nf*zb^3)*G[0, 0, zb])/(3*nc*(-1 + zb)) - 
   ((55*nc^3 - 10*nc^2*nf - 96*nc^3*zb + 3*nf*zb + 18*nc^2*nf*zb + 
      1317*nc^3*zb^2 + 45*nf*zb^2 - 75*nc^2*nf*zb^2 - 1240*nc^3*zb^3 - 
      48*nf*zb^3 + 67*nc^2*nf*zb^3 + 605*nc^3*zb^4 + 12*nf*zb^4 - 
      24*nc^2*nf*zb^4)*G[0, 1, zb])/(12*nc*(-1 + zb)*zb) - 
   ((22*nc^3 - 4*nc^2*nf - 132*nc^3*zb + 17*nf*zb - 17*nc^2*nf*zb + 
      678*nc^3*zb^2 - 6*nf*zb^2 + 6*nc^2*nf*zb^2 - 766*nc^3*zb^3 - 
      15*nf*zb^3 + 19*nc^2*nf*zb^3 + 374*nc^3*zb^4 + 8*nf*zb^4 - 
      12*nc^2*nf*zb^4)*G[1, 0, zb])/(6*nc*(-1 + zb)*zb) + 
   ((22*nc^3 - 4*nc^2*nf - 48*nc^3*zb + 44*nf*zb - 58*nc^2*nf*zb + 
      924*nc^3*zb^2 - 9*nf*zb^2 + 33*nc^2*nf*zb^2 - 1338*nc^3*zb^3 - 
      51*nf*zb^3 + 45*nc^2*nf*zb^3 + 748*nc^3*zb^4 + 24*nf*zb^4 - 
      32*nc^2*nf*zb^4)*G[1, 1, zb])/(24*nc*(-1 + zb)*zb) + 
   (nc^2*(-6 + 63*zb - 54*zb^2 + 11*zb^3)*G[2, 1, zb])/(6*(-1 + zb)) - 
   (48*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*G[0, 0, 0, zb])/(-1 + zb) + 
   ((122*nc^3 - 248*nc^3*zb - nf*zb + 366*nc^3*zb^2 - 240*nc^3*zb^3 - 
      nf*zb^3 + 118*nc^3*zb^4)*G[0, 0, 1, zb])/(4*nc*(-1 + zb)*zb) + 
   (31*nc^2*(1 - zb + zb^2)^2*G[0, 1, 0, zb])/((-1 + zb)*zb) - 
   ((56*nc^3 - 120*nc^3*zb - nf*zb + 168*nc^3*zb^2 - 104*nc^3*zb^3 - 
      nf*zb^3 + 48*nc^3*zb^4)*G[0, 1, 1, zb])/(4*nc*(-1 + zb)*zb) + 
   ((31*nc^3 + 2*nc^3*zb + 4*nf*zb - 4*nc^2*nf*zb - 3*nc^3*zb^2 - 6*nf*zb^2 + 
      6*nc^2*nf*zb^2 - 30*nc^3*zb^3 + 2*nf*zb^3 - 2*nc^2*nf*zb^3 + 
      31*nc^3*zb^4)*G[1, 0, 0, zb])/(nc*(-1 + zb)*zb) - 
   ((-78*nc^3 - 11*nc^3*zb - 12*nf*zb + 12*nc^2*nf*zb + 100*nc^3*zb^2 + 
      24*nf*zb^2 - 24*nc^2*nf*zb^2 + 10*nc^3*zb^3 - 15*nf*zb^3 + 
      15*nc^2*nf*zb^3 - 98*nc^3*zb^4 + 3*nf*zb^4 - 3*nc^2*nf*zb^4 + 
      37*nc^3*zb^5)*G[1, 0, 1, zb])/(2*nc*(-2 + zb)*(-1 + zb)*zb) - 
   (2*(-16*nc^3 + nc^3*zb - 4*nf*zb + 4*nc^2*nf*zb + 14*nc^3*zb^2 + 
      8*nf*zb^2 - 8*nc^2*nf*zb^2 + 11*nc^3*zb^3 - 5*nf*zb^3 + 
      5*nc^2*nf*zb^3 - 26*nc^3*zb^4 + nf*zb^4 - nc^2*nf*zb^4 + 9*nc^3*zb^5)*
     G[1, 1, 0, zb])/(nc*(-2 + zb)*(-1 + zb)*zb) + 
   ((-56*nc^3 - 4*nc^3*zb - 20*nf*zb + 20*nc^2*nf*zb + 60*nc^3*zb^2 + 
      40*nf*zb^2 - 40*nc^2*nf*zb^2 + 60*nc^3*zb^3 - 25*nf*zb^3 + 
      25*nc^2*nf*zb^3 - 112*nc^3*zb^4 + 5*nf*zb^4 - 5*nc^2*nf*zb^4 + 
      36*nc^3*zb^5)*G[1, 1, 1, zb])/(4*nc*(-2 + zb)*(-1 + zb)*zb) - 
   (nc^2*(19 - 40*zb + 36*zb^2 - 16*zb^3 + 3*zb^4)*G[1, 2, 1, zb])/
    ((-2 + zb)*(-1 + zb)) + (4*nc^2*(3 - 3*zb + zb^2)^2*G[2, 1, 0, zb])/
    ((-2 + zb)*(-1 + zb)) - (nc^2*(66 - 112*zb + 75*zb^2 - 24*zb^3 + 4*zb^4)*
     G[2, 1, 1, zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (3*nc^2*(6 - 8*zb + 3*zb^2)*G[2, 2, 1, zb])/((-2 + zb)*(-1 + zb)) + 
   ((268*nc^3 - 40*nc^2*nf - 60*nc^3*Pi^2 - 5238*nc^3*zb - 300*nf*zb + 
       540*nc^2*nf*zb + 180*nc^3*Pi^2*zb + 4970*nc^3*zb^2 + 336*nf*zb^2 - 
       536*nc^2*nf*zb^2 - 120*nc^3*Pi^2*zb^2 - 2161*nc^3*zb^3 - 68*nf*zb^3 + 
       182*nc^2*nf*zb^3 + 60*nc^3*Pi^2*zb^3)/(72*nc*(-1 + zb)) + 
     ((-22*nc^3 + 4*nc^2*nf + 450*nc^3*zb + 15*nf*zb - 27*nc^2*nf*zb - 
        428*nc^3*zb^2 - 15*nf*zb^2 + 23*nc^2*nf*zb^2 + 220*nc^3*zb^3 + 
        4*nf*zb^3 - 8*nc^2*nf*zb^3)*G[0, zb])/(6*nc*(-1 + zb)) - 
     ((22*nc^3 - 4*nc^2*nf - 136*nc^3*zb + 17*nf*zb - 17*nc^2*nf*zb + 
        684*nc^3*zb^2 - 6*nf*zb^2 + 6*nc^2*nf*zb^2 - 790*nc^3*zb^3 - 
        15*nf*zb^3 + 19*nc^2*nf*zb^3 + 374*nc^3*zb^4 + 8*nf*zb^4 - 
        12*nc^2*nf*zb^4)*G[1, zb])/(12*nc*(-1 + zb)*zb) - 
     (24*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*G[0, 0, zb])/(-1 + zb) + 
     (14*nc^2*(1 - zb + zb^2)^2*G[0, 1, zb])/((-1 + zb)*zb) + 
     ((14*nc^3 + 4*nc^3*zb + 2*nf*zb - 2*nc^2*nf*zb - 6*nc^3*zb^2 - 
        3*nf*zb^2 + 3*nc^2*nf*zb^2 - 12*nc^3*zb^3 + nf*zb^3 - nc^2*nf*zb^3 + 
        14*nc^3*zb^4)*G[1, 0, zb])/(nc*(-1 + zb)*zb) - 
     ((-10*nc^3 - 14*nc^3*zb - 4*nf*zb + 4*nc^2*nf*zb + 38*nc^3*zb^2 + 
        8*nf*zb^2 - 8*nc^2*nf*zb^2 - 10*nc^3*zb^3 - 5*nf*zb^3 + 
        5*nc^2*nf*zb^3 - 14*nc^3*zb^4 + nf*zb^4 - nc^2*nf*zb^4 + 6*nc^3*zb^5)*
       G[1, 1, zb])/(nc*(-2 + zb)*(-1 + zb)*zb) + 
     (2*nc^2*(3 - 3*zb + zb^2)^2*G[2, 1, zb])/((-2 + zb)*(-1 + zb)))*
    Log[MH2/muf2] + ((-22*nc^3 + 4*nc^2*nf + 450*nc^3*zb + 15*nf*zb - 
       27*nc^2*nf*zb - 428*nc^3*zb^2 - 15*nf*zb^2 + 23*nc^2*nf*zb^2 + 
       198*nc^3*zb^3 + 4*nf*zb^3 - 8*nc^2*nf*zb^3)/(24*nc*(-1 + zb)) - 
     (4*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*G[0, zb])/(-1 + zb) + 
     ((8*nc^3 + 16*nc^3*zb + 2*nf*zb - 2*nc^2*nf*zb - 24*nc^3*zb^2 - 
        3*nf*zb^2 + 3*nc^2*nf*zb^2 + nf*zb^3 - nc^2*nf*zb^3 + 8*nc^3*zb^4)*
       G[1, zb])/(4*nc*(-1 + zb)*zb))*Log[MH2/muf2]^2 - 
   (1616*nc^3 - 224*nc^2*nf - 264*nc^3*Pi^2 + 48*nc^2*nf*Pi^2 - 
     42516*nc^3*zb - 3300*nf*zb + 5778*nc^2*nf*zb + 5400*nc^3*Pi^2*zb + 
     180*nf*Pi^2*zb - 324*nc^2*nf*Pi^2*zb + 43744*nc^3*zb^2 + 3948*nf*zb^2 - 
     5941*nc^2*nf*zb^2 - 5136*nc^3*Pi^2*zb^2 - 180*nf*Pi^2*zb^2 + 
     276*nc^2*nf*Pi^2*zb^2 - 21165*nc^3*zb^3 - 496*nf*zb^3 + 
     2030*nc^2*nf*zb^3 + 2178*nc^3*Pi^2*zb^3 + 48*nf*Pi^2*zb^3 - 
     96*nc^2*nf*Pi^2*zb^3 - 8424*nc^3*Zeta[3] + 25272*nc^3*zb*Zeta[3] - 
     16848*nc^3*zb^2*Zeta[3] + 8424*nc^3*zb^3*Zeta[3])/(432*nc*(-1 + zb)), 
  -((-1 + nc)*(1 + nc)*(117 + 405*nc^2 - 72*nc*nf + 24*Pi^2 - 36*nc^2*Pi^2 - 
       588*zb + 5580*nc^2*zb + 24*nc*nf*zb + 156*zb^2 - 1392*nc^2*zb^2 - 
       108*nc*nf*zb^2 + 24*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 - 124*zb^3 + 
       188*nc^2*zb^3)*G[0, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-15 - 3107*nc^2 - 80*nc*nf + 12*Pi^2 - 
      840*nc^2*Pi^2 + 327*zb + 10653*nc^2*zb + 864*nc^2*Pi^2*zb - 306*zb^2 - 
      3196*nc^2*zb^2 - 152*nc*nf*zb^2 + 36*Pi^2*zb^2 - 288*nc^2*Pi^2*zb^2 - 
      112*zb^3 + 560*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-33 - 53*nc^2 - 4*nc*nf - 12*zb + 2244*nc^2*zb - 
      135*zb^2 - 635*nc^2*zb^2 - 4*nc*nf*zb^2 + 192*nc^2*zb^3)*G[0, 0, zb])/
    (96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-9 - 7*nc^2 - 8*nc*nf - 6*zb + 
      1698*nc^2*zb - 93*zb^2 - 505*nc^2*zb^2 - 8*nc*nf*zb^2 + 8*zb^3 + 
      144*nc^2*zb^3)*G[0, 1, zb])/(96*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-59 - 127*nc^2 - 4*nc*nf + 114*zb + 630*nc^2*zb - 
      90*zb^2 - 218*nc^2*zb^2 - 4*nc*nf*zb^2 + 8*zb^3 + 88*nc^2*zb^3)*
     G[1, 0, zb])/(48*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-353 - 511*nc^2 - 16*nc*nf + 702*zb + 1410*nc^2*zb - 
      429*zb^2 - 347*nc^2*zb^2 - 16*nc*nf*zb^2 + 80*zb^3 + 192*nc^2*zb^3)*
     G[1, 1, zb])/(192*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-20 - 45*nc^2 + 30*zb + 30*nc^2*zb - 18*zb^2 - 
      3*nc^2*zb^2 + 4*zb^3)*G[2, 1, zb])/(24*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-13 + 83*nc^2)*(1 + zb^2)*G[0, 0, 0, zb])/
    (16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + 13*nc^2)*(1 + zb^2)*
     G[0, 0, 1, zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-4 + 27*nc^2)*(1 + zb^2)*G[0, 1, 0, zb])/
    (8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 12*nc^2)*(1 + zb^2)*
     G[0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-1 + 154*nc^2 - 144*nc^2*zb - 5*zb^2 + 62*nc^2*zb^2)*
     G[1, 0, 0, zb])/(8*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-1 + 233*nc^2 - 224*nc^2*zb - 7*zb^2 + 87*nc^2*zb^2)*
     G[1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(1 + 87*nc^2 - 88*nc^2*zb - 3*zb^2 + 35*nc^2*zb^2)*
     G[1, 1, 0, zb])/(8*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(5 + 175*nc^2 - 192*nc^2*zb - 5*zb^2 + 65*nc^2*zb^2)*
     G[1, 1, 1, zb])/(32*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[1, 2, 1, zb])/(4*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(2*(-1 + zb)) + 
   (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(4*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 2, 1, zb])/(2*(-1 + zb)) + 
   (-((-1 + nc)*(1 + nc)*(81 + 223*nc^2 - 40*nc*nf + 12*Pi^2 - 18*nc^2*Pi^2 - 
         276*zb + 2820*nc^2*zb + 204*zb^2 - 662*nc^2*zb^2 - 76*nc*nf*zb^2 + 
         12*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 - 62*zb^3 + 94*nc^2*zb^3))/
      (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2*nc^2 - 4*nc*nf - 6*zb + 
        558*nc^2*zb - 21*zb^2 - 143*nc^2*zb^2 - 4*nc*nf*zb^2 + 48*nc^2*zb^3)*
       G[0, zb])/(48*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-53 - 111*nc^2 - 8*nc*nf + 126*zb + 594*nc^2*zb - 
        81*zb^2 - 199*nc^2*zb^2 - 8*nc*nf*zb^2 + 8*zb^3 + 88*nc^2*zb^3)*
       G[1, zb])/(96*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*
       (1 + zb^2)*G[0, 0, zb])/(8*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(1 + zb^2)*G[0, 1, zb])/
      (4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(38*nc^2 - 36*nc^2*zb - zb^2 + 
        15*nc^2*zb^2)*G[1, 0, zb])/(4*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(1 + 41*nc^2 - 44*nc^2*zb - zb^2 + 15*nc^2*zb^2)*
       G[1, 1, zb])/(8*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, zb])/(4*(-1 + zb)))*
    Log[MH2/muf2] + 
   (((-1 + nc)*(1 + nc)*(9 + 35*nc^2 - 8*nc*nf - 6*zb + 510*nc^2*zb - 
        3*zb^2 - 133*nc^2*zb^2 - 8*nc*nf*zb^2 + 48*nc^2*zb^3))/
      (192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + zb^2)*
       G[0, zb])/(16*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(1 + 71*nc^2 - 72*nc^2*zb - zb^2 + 25*nc^2*zb^2)*
       G[1, zb])/(32*nc^2*(-1 + zb)))*Log[MH2/muf2]^2 - 
   ((-1 + nc)*(1 + nc)*(-486 - 1354*nc^2 + 208*nc*nf - 108*Pi^2 + 
      360*nc^2*Pi^2 + 7146*zb - 48822*nc^2*zb + 480*nc*nf*zb - 72*Pi^2*zb + 
      5616*nc^2*Pi^2*zb - 7875*zb^2 + 7361*nc^2*zb^2 + 1432*nc*nf*zb^2 - 
      468*Pi^2*zb^2 - 2196*nc^2*Pi^2*zb^2 + 2608*zb^3 - 1656*nc^2*zb^3 + 
      576*nc^2*Pi^2*zb^3 - 864*Zeta[3] + 7560*nc^2*Zeta[3] - 
      864*zb^2*Zeta[3] + 7560*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)), 
  ((-1 + nc)^2*(1 + nc)^2*zb*(-1386 + 3132*nc + 648*nc^2 - 96*nc*nf - 
      288*nc*Pi^2 + 1233*zb - 297*nc*zb - 756*nc^2*zb + 24*nc*nf*zb + 
      72*nc*Pi^2*zb - 216*zb^2 - 1278*nc^2*zb^2 + 164*nc*nf*zb^2 + 
      84*Pi^2*zb^2 + 48*nc^2*Pi^2*zb^2))/(864*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(24 - 594*nc - 24*nc^2 - 24*zb + 135*nc*zb + 
      24*nc^2*zb - 36*zb^2 + 132*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/
    (144*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(414 + 126*nc - 168*nc^2 + 
      32*nc*nf + 108*nc*Pi^2 - 708*zb - 918*nc*zb + 228*nc^2*zb - 
      24*nc*nf*zb - 72*nc*Pi^2*zb + 366*zb^2 + 261*nc*zb^2 - 192*nc^2*zb^2 + 
      12*nc*Pi^2*zb^2 - 72*zb^3 + 264*nc^2*zb^3 - 32*nc*nf*zb^3)*G[1, zb])/
    (288*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
     (-24*nc + 6*nc*zb - zb^2 + 3*nc^2*zb^2)*G[0, 0, zb])/
    (6*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (-36*nc + 9*nc*zb + zb^2 + 4*nc^2*zb^2)*G[0, 1, zb])/
    (12*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(4 + 3*nc - 4*nc^2 - 6*zb - 
      54*nc*zb + 6*nc^2*zb + 6*zb^2 + 15*nc*zb^2 - 6*nc^2*zb^2 - 8*zb^3 + 
      8*nc^2*zb^3)*G[1, 0, zb])/(24*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-31 + 12*nc - 7*nc^2 + 45*zb - 36*nc*zb + 
      9*nc^2*zb - 12*zb^2 + 6*nc*zb^2 - 12*nc^2*zb^2 - 2*zb^3 + 10*nc^2*zb^3)*
     G[1, 1, zb])/(24*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(9 + 2*nc^2 - 3*zb - 4*nc^2*zb + 2*nc^2*zb^2)*
     G[2, 1, zb])/(12*nc^3) + ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*
     G[1, 0, 0, zb])/(2*nc^2*(-1 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, 1, zb])/(8*nc^2*(-1 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/
    (8*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*
     G[2, 2, 1, zb])/(4*nc^3*(-1 + zb)) + 
   (((-1 + nc)^2*(1 + nc)^2*zb*(16 - 198*nc - 16*nc^2 - 16*zb + 45*nc*zb + 
        16*nc^2*zb + 44*nc^2*zb^2 - 8*nc*nf*zb^2))/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*(-12*nc + 3*nc*zb - zb^2 + nc^2*zb^2)*
       G[0, zb])/(6*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
       (8 + 3*nc - 8*nc^2 - 12*zb - 54*nc*zb + 12*nc^2*zb + 12*zb^2 + 
        15*nc*zb^2 - 12*nc^2*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, zb])/
      (48*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, zb])/
      (4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, zb])/
      (8*nc^2*(-1 + zb)))*Log[MH2/muf2] + 
   (-((-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb)/(8*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, zb])/(16*nc^2*(-1 + zb)))*
    Log[MH2/muf2]^2, ((-1 + nc)^2*(1 + nc)^2*zb*(78 + 348*nc - 32*nc*Pi^2 - 
      63*zb - 33*nc*zb + 8*nc*Pi^2*zb))/(96*nc^3*(-1 + zb)) + 
   (3*(-1 + nc)^2*(1 + nc)^2*zb*(-22 + 5*zb)*G[0, zb])/(16*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-78 + 42*nc + 36*nc*Pi^2 + 132*zb - 306*nc*zb - 
      24*nc*Pi^2*zb - 54*zb^2 + 87*nc*zb^2 + 4*nc*Pi^2*zb^2)*G[1, zb])/
    (96*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb*G[0, 0, zb])/
    (nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb*G[0, 1, zb])/
    (4*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 - 18*zb + 5*zb^2)*
     G[1, 0, zb])/(8*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 + 4*nc - 8*zb - 12*nc*zb + 3*zb^2 + 2*nc*zb^2)*
     G[1, 1, zb])/(8*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*G[0, 1, 1, zb])/(8*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, 0, zb])/(2*nc^2*(-1 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, 1, zb])/(8*nc^2*(-1 + zb)) + 
   ((3*(-1 + nc)^2*(1 + nc)^2*zb*(-22 + 5*zb))/(32*nc^2*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb*G[0, zb])/(2*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 - 18*zb + 5*zb^2)*G[1, zb])/
      (16*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, zb])/
      (4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, zb])/
      (8*nc^2*(-1 + zb)))*Log[MH2/muf2] + 
   (-((-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb)/(8*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, zb])/(16*nc^2*(-1 + zb)))*
    Log[MH2/muf2]^2, ((-1 + nc)^2*(1 + nc)^2*zb*(348 - 32*Pi^2 - 33*zb + 
      8*Pi^2*zb))/(96*nc^2*(-1 + zb)) + 
   (3*(-1 + nc)^2*(1 + nc)^2*zb*(-22 + 5*zb)*G[0, zb])/(16*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(42 + 36*Pi^2 - 306*zb - 24*Pi^2*zb + 87*zb^2 + 
      4*Pi^2*zb^2)*G[1, zb])/(96*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb*G[0, 0, zb])/(nc^2*(-1 + zb)) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb*G[0, 1, zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 - 18*zb + 5*zb^2)*G[1, 0, zb])/
    (8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(2 - 6*zb + zb^2)*
     G[1, 1, zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, 0, zb])/(2*nc^2*(-1 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, 1, zb])/(8*nc^2*(-1 + zb)) + 
   ((3*(-1 + nc)^2*(1 + nc)^2*zb*(-22 + 5*zb))/(32*nc^2*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb*G[0, zb])/(2*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 - 18*zb + 5*zb^2)*G[1, zb])/
      (16*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 0, zb])/
      (4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, 1, zb])/
      (8*nc^2*(-1 + zb)))*Log[MH2/muf2] + 
   (-((-1 + nc)^2*(1 + nc)^2*(-4 + zb)*zb)/(8*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-3 + zb)^2*G[1, zb])/(16*nc^2*(-1 + zb)))*
    Log[MH2/muf2]^2}, 
 {((176736*nc^5 - 30624*nc^4*nf + 768*nc^3*nf^2 - 48384*nc^5*Pi^2 - 
      4082112*nc^5*zb + 25431*nf*zb - 165708*nc^2*nf*zb + 378165*nc^4*nf*zb + 
      1500*nc*nf^2*zb - 3804*nc^3*nf^2*zb + 145152*nc^5*Pi^2*zb + 
      3905376*nc^5*zb^2 - 27483*nf*zb^2 + 176076*nc^2*nf*zb^2 - 
      355857*nc^4*nf*zb^2 - 1500*nc*nf^2*zb^2 + 3036*nc^3*nf^2*zb^2 - 
      96768*nc^5*Pi^2*zb^2 - 1918080*nc^5*zb^3 + 6984*nf*zb^3 - 
      69968*nc^2*nf*zb^3 + 168584*nc^4*nf*zb^3 + 400*nc*nf^2*zb^3 - 
      1168*nc^3*nf^2*zb^3 + 48384*nc^5*Pi^2*zb^3)*G[0, 0, 0, zb])/
    (864*nc^2*(-1 + zb)) + ((1140600*nc^5 - 204480*nc^4*nf + 5280*nc^3*nf^2 - 
      336600*nc^5*Pi^2 - 2251560*nc^5*zb + 1620*nf*zb + 9330*nc^2*nf*zb + 
      375150*nc^4*nf*zb + 480*nc*nf^2*zb - 10080*nc^3*nf^2*zb + 
      671400*nc^5*Pi^2*zb - 360*nc^2*nf*Pi^2*zb + 27754188*nc^5*zb^2 - 
      162480*nf*zb^2 + 977580*nc^2*nf*zb^2 - 2606118*nc^4*nf*zb^2 - 
      12000*nc*nf^2*zb^2 + 27840*nc^3*nf^2*zb^2 - 1009800*nc^5*Pi^2*zb^2 - 
      26320902*nc^5*zb^3 + 172830*nf*zb^3 - 1141410*nc^2*nf*zb^3 + 
      2446977*nc^4*nf*zb^3 + 15000*nc*nf^2*zb^3 - 23040*nc^3*nf^2*zb^3 + 
      675000*nc^5*Pi^2*zb^3 - 360*nc^2*nf*Pi^2*zb^3 + 12936778*nc^5*zb^4 - 
      41580*nf*zb^4 + 483960*nc^2*nf*zb^4 - 1151548*nc^4*nf*zb^4 - 
      3200*nc*nf^2*zb^4 + 8960*nc^3*nf^2*zb^4 - 338400*nc^5*Pi^2*zb^4 + 
      6120*nc^5*zb^5 + 270*nf*zb^5 + 2430*nc^2*nf*zb^5 - 3960*nc^4*nf*zb^5 + 
      36*nc^5*zb^6 - 36*nc^4*nf*zb^6)*G[0, 0, 1, zb])/
    (8640*nc^2*(-1 + zb)*zb) + 
   ((1142160*nc^5 - 201600*nc^4*nf + 4800*nc^3*nf^2 - 335520*nc^5*Pi^2 - 
      2238000*nc^5*zb + 3780*nf*zb + 18360*nc^2*nf*zb + 393840*nc^4*nf*zb - 
      720*nc*nf^2*zb - 14580*nc^3*nf^2*zb + 671040*nc^5*Pi^2*zb + 
      28341024*nc^5*zb^2 - 164880*nf*zb^2 + 1119300*nc^2*nf*zb^2 - 
      2618214*nc^4*nf*zb^2 - 12000*nc*nf^2*zb^2 + 25320*nc^3*nf^2*zb^2 - 
      1006560*nc^5*Pi^2*zb^2 - 26904084*nc^5*zb^3 + 173970*nf*zb^3 - 
      1214700*nc^2*nf*zb^3 + 2529399*nc^4*nf*zb^3 + 12720*nc*nf^2*zb^3 - 
      23040*nc^3*nf^2*zb^3 + 671040*nc^5*Pi^2*zb^3 + 13213630*nc^5*zb^4 - 
      42660*nf*zb^4 + 507700*nc^2*nf*zb^4 - 1192420*nc^4*nf*zb^4 - 
      3200*nc*nf^2*zb^4 + 8960*nc^3*nf^2*zb^4 - 335520*nc^5*Pi^2*zb^4 - 
      306*nc^5*zb^5 + 306*nc^4*nf*zb^5 + 36*nc^5*zb^6 - 36*nc^4*nf*zb^6)*
     G[0, 1, 0, zb])/(8640*nc^2*(-1 + zb)*zb) - 
   ((264100*nc^5 - 47200*nc^4*nf + 1200*nc^3*nf^2 - 104100*nc^5*Pi^2 - 
      519650*nc^5*zb + 1755*nf*zb + 16275*nc^2*nf*zb + 76340*nc^4*nf*zb - 
      120*nc*nf^2*zb - 4650*nc^3*nf^2*zb + 213600*nc^5*Pi^2*zb - 
      900*nf*Pi^2*zb + 720*nc^2*nf*Pi^2*zb + 7707252*nc^5*zb^2 - 
      8820*nf*zb^2 + 250170*nc^2*nf*zb^2 - 723192*nc^4*nf*zb^2 - 
      4800*nc*nf^2*zb^2 + 7860*nc^3*nf^2*zb^2 - 312300*nc^5*Pi^2*zb^2 - 
      7146632*nc^5*zb^3 + 14805*nf*zb^3 - 316020*nc^2*nf*zb^3 + 
      687917*nc^4*nf*zb^3 + 6660*nc*nf^2*zb^3 - 8160*nc^3*nf^2*zb^3 + 
      202800*nc^5*Pi^2*zb^3 - 900*nf*Pi^2*zb^3 + 720*nc^2*nf*Pi^2*zb^3 + 
      3539320*nc^5*zb^4 - 4980*nf*zb^4 + 142930*nc^2*nf*zb^4 - 
      318650*nc^4*nf*zb^4 - 1280*nc*nf^2*zb^4 + 3200*nc^3*nf^2*zb^4 - 
      98700*nc^5*Pi^2*zb^4 + 5832*nc^5*zb^5 + 270*nf*zb^5 + 
      2430*nc^2*nf*zb^5 - 3672*nc^4*nf*zb^5 + 108*nc^5*zb^6 - 
      108*nc^4*nf*zb^6)*G[0, 1, 1, zb])/(4320*nc^2*(-1 + zb)*zb) + 
   ((-1113120*nc^5 + 191040*nc^4*nf - 3840*nc^3*nf^2 + 335520*nc^5*Pi^2 + 
      13304624*nc^5*zb + 3390*nf*zb + 678600*nc^2*nf*zb - 696244*nc^4*nf*zb + 
      33840*nc*nf^2*zb - 24880*nc^3*nf^2*zb + 35520*nc^5*Pi^2*zb - 
      5760*nf*Pi^2*zb + 62400*nc^2*nf*Pi^2*zb - 40800*nc^4*nf*Pi^2*zb - 
      49181596*nc^5*zb^2 + 124485*nf*zb^2 - 2362620*nc^2*nf*zb^2 + 
      2964686*nc^4*nf*zb^2 - 54600*nc*nf^2*zb^2 + 40520*nc^3*nf^2*zb^2 - 
      406560*nc^5*Pi^2*zb^2 + 11520*nf*Pi^2*zb^2 - 124800*nc^2*nf*Pi^2*zb^2 + 
      81600*nc^4*nf*Pi^2*zb^2 + 61712986*nc^5*zb^3 - 227700*nf*zb^3 + 
      2739820*nc^2*nf*zb^3 - 4104846*nc^4*nf*zb^3 + 22520*nc*nf^2*zb^3 - 
      9880*nc^3*nf^2*zb^3 - 71520*nc^5*Pi^2*zb^3 - 7200*nf*Pi^2*zb^3 + 
      78000*nc^2*nf*Pi^2*zb^3 - 51000*nc^4*nf*Pi^2*zb^3 - 
      37522230*nc^5*zb^4 + 134025*nf*zb^4 - 1487640*nc^2*nf*zb^4 + 
      2698470*nc^4*nf*zb^4 + 2160*nc*nf^2*zb^4 - 9680*nc^3*nf^2*zb^4 + 
      442560*nc^5*Pi^2*zb^4 + 1440*nf*Pi^2*zb^4 - 15600*nc^2*nf*Pi^2*zb^4 + 
      10200*nc^4*nf*Pi^2*zb^4 + 8683346*nc^5*zb^5 - 25860*nf*zb^5 + 
      311780*nc^2*nf*zb^5 - 655596*nc^4*nf*zb^5 - 2000*nc*nf^2*zb^5 + 
      3920*nc^3*nf^2*zb^5 - 165120*nc^5*Pi^2*zb^5 + 306*nc^5*zb^6 - 
      306*nc^4*nf*zb^6 - 36*nc^5*zb^7 + 36*nc^4*nf*zb^7)*G[1, 0, 0, zb])/
    (4320*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((720*nc^5 - 720*nc^4*nf - 1080*nc^5*zb + 1080*nc^2*nf*zb + 
      2160*nc^4*nf*zb - 714480*nc^5*zb^2 - 4860*nc^2*nf*zb^2 + 
      120180*nc^4*nf*zb^2 - 2400*nc^3*nf^2*zb^2 + 224160*nc^5*Pi^2*zb^2 + 
      8576216*nc^5*zb^3 + 16530*nf*zb^3 + 429000*nc^2*nf*zb^3 - 
      440006*nc^4*nf*zb^3 + 26400*nc*nf^2*zb^3 - 21440*nc^3*nf^2*zb^3 + 
      118080*nc^5*Pi^2*zb^3 - 8400*nf*Pi^2*zb^3 + 48000*nc^2*nf*Pi^2*zb^3 - 
      30960*nc^4*nf*Pi^2*zb^3 - 32344672*nc^5*zb^4 + 49965*nf*zb^4 - 
      1492740*nc^2*nf*zb^4 + 1982347*nc^4*nf*zb^4 - 41760*nc*nf^2*zb^4 + 
      34600*nc^3*nf^2*zb^4 - 460320*nc^5*Pi^2*zb^4 + 16800*nf*Pi^2*zb^4 - 
      96000*nc^2*nf*Pi^2*zb^4 + 61920*nc^4*nf*Pi^2*zb^4 + 
      40961635*nc^5*zb^5 - 122265*nf*zb^5 + 1760690*nc^2*nf*zb^5 - 
      2776625*nc^4*nf*zb^5 + 16120*nc*nf^2*zb^5 - 9560*nc^3*nf^2*zb^5 + 
      84960*nc^5*Pi^2*zb^5 - 10500*nf*Pi^2*zb^5 + 60000*nc^2*nf*Pi^2*zb^5 - 
      38700*nc^4*nf*Pi^2*zb^5 - 25099479*nc^5*zb^6 + 77355*nf*zb^6 - 
      986475*nc^2*nf*zb^6 + 1832799*nc^4*nf*zb^6 + 2280*nc*nf^2*zb^6 - 
      7120*nc^3*nf^2*zb^6 + 259440*nc^5*Pi^2*zb^6 + 2100*nf*Pi^2*zb^6 - 
      12000*nc^2*nf*Pi^2*zb^6 + 7740*nc^4*nf*Pi^2*zb^6 + 5830913*nc^5*zb^7 - 
      15660*nf*zb^7 + 210550*nc^2*nf*zb^7 - 441508*nc^4*nf*zb^7 - 
      1600*nc*nf^2*zb^7 + 3040*nc^3*nf^2*zb^7 - 107520*nc^5*Pi^2*zb^7 + 
      3483*nc^5*zb^8 + 135*nf*zb^8 + 1215*nc^2*nf*zb^8 - 2403*nc^4*nf*zb^8 - 
      36*nc^5*zb^9 + 36*nc^4*nf*zb^9)*G[1, 0, 1, zb])/
    (4320*nc^2*(-2 + zb)*(-1 + zb)*zb^3) - 
   ((2880*nc^5 - 2880*nc^4*nf - 4320*nc^5*zb + 4320*nc^2*nf*zb + 
      8640*nc^4*nf*zb - 1186000*nc^5*zb^2 - 19440*nc^2*nf*zb^2 + 
      187600*nc^4*nf*zb^2 - 2880*nc^3*nf^2*zb^2 + 392640*nc^5*Pi^2*zb^2 + 
      22144448*nc^5*zb^3 + 157380*nf*zb^3 + 1174980*nc^2*nf*zb^3 - 
      1113878*nc^4*nf*zb^3 + 68160*nc*nf^2*zb^3 - 63040*nc^3*nf^2*zb^3 + 
      478560*nc^5*Pi^2*zb^3 - 12480*nf*Pi^2*zb^3 + 115200*nc^2*nf*Pi^2*zb^3 - 
      79680*nc^4*nf*Pi^2*zb^3 - 68418816*nc^5*zb^4 - 273270*nf*zb^4 - 
      3401130*nc^2*nf*zb^4 + 3814431*nc^4*nf*zb^4 - 115680*nc*nf^2*zb^4 + 
      109040*nc^3*nf^2*zb^4 - 1637280*nc^5*Pi^2*zb^4 + 26400*nf*Pi^2*zb^4 - 
      273600*nc^2*nf*Pi^2*zb^4 + 203520*nc^4*nf*Pi^2*zb^4 + 
      80845658*nc^5*zb^5 + 100530*nf*zb^5 + 3773920*nc^2*nf*zb^5 - 
      5109928*nc^4*nf*zb^5 + 53600*nc*nf^2*zb^5 - 47200*nc^3*nf^2*zb^5 + 
      867840*nc^5*Pi^2*zb^5 - 17760*nf*Pi^2*zb^5 + 208800*nc^2*nf*Pi^2*zb^5 - 
      165840*nc^4*nf*Pi^2*zb^5 - 47866922*nc^5*zb^6 + 40500*nf*zb^6 - 
      2104590*nc^2*nf*zb^6 + 3454337*nc^4*nf*zb^6 - 5840*nc^3*nf^2*zb^6 + 
      290880*nc^5*Pi^2*zb^6 + 3840*nf*Pi^2*zb^6 - 50400*nc^2*nf*Pi^2*zb^6 + 
      42000*nc^4*nf*Pi^2*zb^6 + 10932038*nc^5*zb^7 - 21060*nf*zb^7 + 
      461060*nc^2*nf*zb^7 - 863988*nc^4*nf*zb^7 - 3200*nc*nf^2*zb^7 + 
      5120*nc^3*nf^2*zb^7 - 200160*nc^5*Pi^2*zb^7 - 342*nc^5*zb^8 + 
      342*nc^4*nf*zb^8 + 36*nc^5*zb^9 - 36*nc^4*nf*zb^9)*G[1, 1, 0, zb])/
    (8640*nc^2*(-2 + zb)*(-1 + zb)*zb^3) - 
   ((21600*nc^5 - 21600*nc^4*nf - 69120*nc^5*zb + 21600*nc^2*nf*zb + 
      90720*nc^4*nf*zb + 100080*nc^5*zb^2 - 92880*nc^2*nf*zb^2 - 
      160560*nc^4*nf*zb^2 + 303900*nc^5*zb^3 + 164160*nc^2*nf*zb^3 + 
      107220*nc^4*nf*zb^3 - 212400*nc^5*Pi^2*zb^3 - 10748316*nc^5*zb^4 - 
      173310*nf*zb^4 - 546300*nc^2*nf*zb^4 + 294832*nc^4*nf*zb^4 - 
      48000*nc*nf^2*zb^4 + 50240*nc^3*nf^2*zb^4 - 191640*nc^5*Pi^2*zb^4 + 
      10080*nf*Pi^2*zb^4 - 78720*nc^2*nf*Pi^2*zb^4 + 
      48480*nc^4*nf*Pi^2*zb^4 + 31285274*nc^5*zb^5 + 431745*nf*zb^5 + 
      1308030*nc^2*nf*zb^5 - 1383304*nc^4*nf*zb^5 + 78480*nc*nf^2*zb^5 - 
      84400*nc^3*nf^2*zb^5 + 839040*nc^5*Pi^2*zb^5 - 22320*nf*Pi^2*zb^5 + 
      201120*nc^2*nf*Pi^2*zb^5 - 143280*nc^4*nf*Pi^2*zb^5 - 
      36293386*nc^5*zb^6 - 360405*nf*zb^6 - 1599590*nc^2*nf*zb^6 + 
      2159477*nc^4*nf*zb^6 - 32440*nc*nf^2*zb^6 + 37400*nc^3*nf^2*zb^6 - 
      453840*nc^5*Pi^2*zb^6 + 15840*nf*Pi^2*zb^6 - 163920*nc^2*nf*Pi^2*zb^6 + 
      130080*nc^4*nf*Pi^2*zb^6 + 21719644*nc^5*zb^7 + 108930*nf*zb^7 + 
      1041900*nc^2*nf*zb^7 - 1687163*nc^4*nf*zb^7 - 2520*nc*nf^2*zb^7 + 
      3160*nc^3*nf^2*zb^7 - 191760*nc^5*Pi^2*zb^7 - 3600*nf*Pi^2*zb^7 + 
      41520*nc^2*nf*Pi^2*zb^7 - 35280*nc^4*nf*Pi^2*zb^7 - 5018570*nc^5*zb^8 - 
      6420*nf*zb^8 - 244540*nc^2*nf*zb^8 + 444552*nc^4*nf*zb^8 + 
      2560*nc*nf^2*zb^8 - 3520*nc^3*nf^2*zb^8 + 124200*nc^5*Pi^2*zb^8 - 
      10062*nc^5*zb^9 - 540*nf*zb^9 - 4860*nc^2*nf*zb^9 + 5742*nc^4*nf*zb^9 - 
      324*nc^5*zb^10 + 324*nc^4*nf*zb^10)*G[1, 1, 1, zb])/
    (8640*nc^2*(-2 + zb)*(-1 + zb)*zb^4) + 
   ((8640*nc^5 - 8640*nc^4*nf - 25920*nc^5*zb + 8640*nc^2*nf*zb + 
      34560*nc^4*nf*zb + 37440*nc^5*zb^2 - 34560*nc^2*nf*zb^2 - 
      59040*nc^4*nf*zb^2 - 104680*nc^5*zb^3 + 54000*nc^2*nf*zb^3 + 
      71800*nc^4*nf*zb^3 + 24960*nc^5*Pi^2*zb^3 - 911792*nc^5*zb^4 - 
      72720*nf*zb^4 - 93860*nc^2*nf*zb^4 - 53698*nc^4*nf*zb^4 + 
      12840*nc^5*Pi^2*zb^4 + 1634740*nc^5*zb^5 + 134040*nf*zb^5 + 
      89770*nc^2*nf*zb^5 + 24365*nc^4*nf*zb^5 - 94560*nc^5*Pi^2*zb^5 - 
      720*nf*Pi^2*zb^5 - 3840*nc^2*nf*Pi^2*zb^5 + 2640*nc^4*nf*Pi^2*zb^5 - 
      1301026*nc^5*zb^6 - 78720*nf*zb^6 - 15540*nc^2*nf*zb^6 + 
      69466*nc^4*nf*zb^6 + 106320*nc^5*Pi^2*zb^6 + 1080*nf*Pi^2*zb^6 + 
      5760*nc^2*nf*Pi^2*zb^6 - 3960*nc^4*nf*Pi^2*zb^6 + 522926*nc^5*zb^7 + 
      18900*nf*zb^7 - 15290*nc^2*nf*zb^7 - 85671*nc^4*nf*zb^7 - 
      26400*nc^5*Pi^2*zb^7 - 360*nf*Pi^2*zb^7 - 1920*nc^2*nf*Pi^2*zb^7 + 
      1320*nc^4*nf*Pi^2*zb^7 - 84406*nc^5*zb^8 - 1980*nf*zb^8 + 
      4960*nc^2*nf*zb^8 + 25356*nc^4*nf*zb^8 - 2520*nc^5*Pi^2*zb^8 + 
      414*nc^5*zb^9 - 414*nc^4*nf*zb^9 - 36*nc^5*zb^10 + 36*nc^4*nf*zb^10)*
     G[1, 2, 1, zb])/(4320*nc^2*(-2 + zb)*(-1 + zb)*zb^4) - 
   ((-2400208*nc^5 - 125880*nf - 99960*nc^2*nf + 59388*nc^4*nf + 
      58320*nc^5*Pi^2 + 3059096*nc^5*zb + 242580*nf*zb + 179940*nc^2*nf*zb - 
      153066*nc^4*nf*zb - 116640*nc^5*Pi^2*zb - 1554528*nc^5*zb^2 - 
      171720*nf*zb^2 - 108840*nc^2*nf*zb^2 + 236928*nc^4*nf*zb^2 + 
      97200*nc^5*Pi^2*zb^2 + 470672*nc^5*zb^3 + 52590*nf*zb^3 + 
      23730*nc^2*nf*zb^3 - 154317*nc^4*nf*zb^3 - 38880*nc^5*Pi^2*zb^3 - 
      83638*nc^5*zb^4 - 5820*nf*zb^4 - 900*nc^2*nf*zb^4 + 
      34488*nc^4*nf*zb^4 + 6480*nc^5*Pi^2*zb^4 + 342*nc^5*zb^5 - 
      342*nc^4*nf*zb^5 - 36*nc^5*zb^6 + 36*nc^4*nf*zb^6)*G[2, 1, 0, zb])/
    (4320*nc^2*(-2 + zb)*(-1 + zb)) + 
   ((-3175864*nc^5 - 169860*nf - 119300*nc^2*nf + 137674*nc^4*nf + 
      139500*nc^5*Pi^2 + 3176708*nc^5*zb + 341790*nf*zb + 210430*nc^2*nf*zb - 
      18893*nc^4*nf*zb - 263700*nc^5*Pi^2*zb - 425004*nc^5*zb^2 - 
      261960*nf*zb^2 - 104400*nc^2*nf*zb^2 - 276*nc^4*nf*zb^2 + 
      206100*nc^5*Pi^2*zb^2 - 353974*nc^5*zb^3 + 90345*nf*zb^3 + 
      6025*nc^2*nf*zb^3 - 58196*nc^4*nf*zb^3 - 78300*nc^5*Pi^2*zb^3 + 
      75986*nc^5*zb^4 - 11790*nf*zb^4 + 4240*nc^2*nf*zb^4 + 
      25594*nc^4*nf*zb^4 + 13200*nc^5*Pi^2*zb^4 + 1026*nc^5*zb^5 - 
      1026*nc^4*nf*zb^5 - 108*nc^5*zb^6 + 108*nc^4*nf*zb^6)*G[2, 1, 1, zb])/
    (4320*nc^2*(-2 + zb)*(-1 + zb)) - 
   ((-2170688*nc^5 - 125280*nf - 119520*nc^2*nf + 144048*nc^4*nf + 
      70200*nc^5*Pi^2 + 2395936*nc^5*zb + 273600*nf*zb + 246960*nc^2*nf*zb - 
      33756*nc^4*nf*zb - 116280*nc^5*Pi^2*zb - 447528*nc^5*zb^2 - 
      195480*nf*zb^2 - 134520*nc^2*nf*zb^2 - 58632*nc^4*nf*zb^2 + 
      75240*nc^5*Pi^2*zb^2 - 248228*nc^5*zb^3 + 52920*nf*zb^3 + 
      9060*nc^2*nf*zb^3 + 8733*nc^4*nf*zb^3 - 23400*nc^5*Pi^2*zb^3 + 
      65602*nc^5*zb^4 - 3960*nf*zb^4 + 5700*nc^2*nf*zb^4 + 
      6948*nc^4*nf*zb^4 + 4080*nc^5*Pi^2*zb^4 + 342*nc^5*zb^5 - 
      342*nc^4*nf*zb^5 - 36*nc^5*zb^6 + 36*nc^4*nf*zb^6)*G[2, 2, 1, zb])/
    (4320*nc^2*(-2 + zb)*(-1 + zb)) + 
   ((-21120*nc^5 + 3840*nc^4*nf + 284544*nc^5*zb - 1275*nf*zb + 
      8640*nc^2*nf*zb - 18885*nc^4*nf*zb - 263424*nc^5*zb^2 + 1275*nf*zb^2 - 
      8640*nc^2*nf*zb^2 + 15045*nc^4*nf*zb^2 + 128832*nc^5*zb^3 - 
      340*nf*zb^3 + 2304*nc^2*nf*zb^3 - 5804*nc^4*nf*zb^3)*G[0, 0, 0, 0, zb])/
    (72*nc^2*(-1 + zb)) - ((269500*nc^5 - 49000*nc^4*nf - 543260*nc^5*zb - 
      90*nf*zb - 1770*nc^2*nf*zb + 100460*nc^4*nf*zb + 240*nc*nf^2*zb + 
      3748380*nc^5*zb^2 - 16800*nf*zb^2 + 99060*nc^2*nf*zb^2 - 
      251580*nc^4*nf*zb^2 - 3452140*nc^5*zb^3 + 16890*nf*zb^3 - 
      110190*nc^2*nf*zb^3 + 199960*nc^4*nf*zb^3 + 240*nc*nf^2*zb^3 + 
      1677830*nc^5*zb^4 - 4000*nf*zb^4 + 29560*nc^2*nf*zb^4 - 
      75840*nc^4*nf*zb^4 + 180*nc^5*zb^5 - 45*nc^4*nf*zb^5 - 18*nc^5*zb^6 + 
      18*nc^4*nf*zb^6 + 6*nc^5*zb^7 - 6*nc^4*nf*zb^7)*G[0, 0, 0, 1, zb])/
    (1440*nc^2*(-1 + zb)*zb) - 
   ((271040*nc^5 - 49280*nc^4*nf - 543400*nc^5*zb - 90*nf*zb - 
      750*nc^2*nf*zb + 100600*nc^4*nf*zb + 120*nc*nf^2*zb + 
      3839940*nc^5*zb^2 - 17640*nf*zb^2 + 111360*nc^2*nf*zb^2 - 
      254220*nc^4*nf*zb^2 - 3546300*nc^5*zb^3 + 17730*nf*zb^3 - 
      118950*nc^2*nf*zb^3 + 202590*nc^4*nf*zb^3 + 120*nc*nf^2*zb^3 + 
      1713660*nc^5*zb^4 - 4320*nf*zb^4 + 31160*nc^2*nf*zb^4 - 
      76600*nc^4*nf*zb^4 + 360*nc^5*zb^5 - 225*nc^4*nf*zb^5 - 54*nc^5*zb^6 + 
      54*nc^4*nf*zb^6 + 6*nc^5*zb^7 - 6*nc^4*nf*zb^7)*G[0, 0, 1, 0, zb])/
    (1440*nc^2*(-1 + zb)*zb) + 
   ((64900*nc^5 - 11800*nc^4*nf - 135230*nc^5*zb + 45*nf*zb - 
      1485*nc^2*nf*zb + 26240*nc^4*nf*zb + 180*nc*nf^2*zb + 
      966570*nc^5*zb^2 - 2700*nf*zb^2 + 23730*nc^2*nf*zb^2 - 
      65670*nc^4*nf*zb^2 - 878680*nc^5*zb^3 + 2655*nf*zb^3 - 
      31515*nc^2*nf*zb^3 + 50995*nc^4*nf*zb^3 + 180*nc*nf^2*zb^3 + 
      420130*nc^5*zb^4 - 720*nf*zb^4 + 7940*nc^2*nf*zb^4 - 
      18800*nc^4*nf*zb^4 + 630*nc^5*zb^5 - 225*nc^4*nf*zb^5 - 72*nc^5*zb^6 + 
      72*nc^4*nf*zb^6 + 18*nc^5*zb^7 - 18*nc^4*nf*zb^7)*G[0, 0, 1, 1, zb])/
    (720*nc^2*(-1 + zb)*zb) - 
   ((132660*nc^5 - 24120*nc^4*nf - 261120*nc^5*zb + 720*nc^2*nf*zb + 
      47550*nc^4*nf*zb + 1937850*nc^5*zb^2 - 9450*nf*zb^2 + 
      61200*nc^2*nf*zb^2 - 123720*nc^4*nf*zb^2 - 1799440*nc^5*zb^3 + 
      9450*nf*zb^3 - 61920*nc^2*nf*zb^3 + 99880*nc^4*nf*zb^3 + 
      870290*nc^5*zb^4 - 2400*nf*zb^4 + 16080*nc^2*nf*zb^4 - 
      37940*nc^4*nf*zb^4 + 360*nc^5*zb^5 - 225*nc^4*nf*zb^5 - 54*nc^5*zb^6 + 
      54*nc^4*nf*zb^6 + 6*nc^5*zb^7 - 6*nc^4*nf*zb^7)*G[0, 1, 0, 0, zb])/
    (720*nc^2*(-1 + zb)*zb) + 
   ((170500*nc^5 - 31000*nc^4*nf - 338900*nc^5*zb - 45*nf*zb - 
      345*nc^2*nf*zb + 62870*nc^4*nf*zb + 120*nc*nf^2*zb + 
      2510160*nc^5*zb^2 - 12240*nf*zb^2 + 67680*nc^2*nf*zb^2 - 
      165120*nc^4*nf*zb^2 - 2318860*nc^5*zb^3 + 12285*nf*zb^3 - 
      75675*nc^2*nf*zb^3 + 132400*nc^4*nf*zb^3 + 120*nc*nf^2*zb^3 + 
      1116300*nc^5*zb^4 - 2640*nf*zb^4 + 20280*nc^2*nf*zb^4 - 
      48380*nc^4*nf*zb^4 + 1260*nc^5*zb^5 - 720*nc^4*nf*zb^5 - 
      180*nc^5*zb^6 + 180*nc^4*nf*zb^6 + 24*nc^5*zb^7 - 24*nc^4*nf*zb^7)*
     G[0, 1, 0, 1, zb])/(1440*nc^2*(-1 + zb)*zb) + 
   ((13904*nc^5 - 2528*nc^4*nf - 27436*nc^5*zb + 9*nf*zb + 69*nc^2*nf*zb + 
      5422*nc^4*nf*zb + 12*nc*nf^2*zb + 202806*nc^5*zb^2 - 648*nf*zb^2 + 
      6012*nc^2*nf*zb^2 - 13854*nc^4*nf*zb^2 - 184200*nc^5*zb^3 + 
      639*nf*zb^3 - 7023*nc^2*nf*zb^3 + 10980*nc^4*nf*zb^3 + 
      12*nc*nf^2*zb^3 + 87670*nc^5*zb^4 - 168*nf*zb^4 + 1736*nc^2*nf*zb^4 - 
      4124*nc^4*nf*zb^4)*G[0, 1, 1, 0, zb])/(144*nc^2*(-1 + zb)*zb) - 
   ((11704*nc^5 - 2128*nc^4*nf - 27632*nc^5*zb + 45*nf*zb - 525*nc^2*nf*zb + 
      5474*nc^4*nf*zb + 48*nc*nf^2*zb + 156168*nc^5*zb^2 + 174*nf*zb^2 + 
      2736*nc^2*nf*zb^2 - 12078*nc^4*nf*zb^2 - 129236*nc^5*zb^3 - 
      219*nf*zb^3 - 5223*nc^2*nf*zb^3 + 8366*nc^4*nf*zb^3 + 48*nc*nf^2*zb^3 + 
      57676*nc^5*zb^4 + 200*nf*zb^4 + 1048*nc^2*nf*zb^4 - 2624*nc^4*nf*zb^4 + 
      540*nc^5*zb^5 - 270*nc^4*nf*zb^5 - 72*nc^5*zb^6 + 72*nc^4*nf*zb^6 + 
      12*nc^5*zb^7 - 12*nc^4*nf*zb^7)*G[0, 1, 1, 1, zb])/
    (288*nc^2*(-1 + zb)*zb) + ((-1100*nc^5 + 200*nc^4*nf - 1280*nc^5*zb - 
      180*nc^2*nf*zb - 250*nc^4*nf*zb + 12840*nc^5*zb^2 - 720*nf*zb^2 - 
      660*nc^2*nf*zb^2 + 900*nc^4*nf*zb^2 - 6660*nc^5*zb^3 + 720*nf*zb^3 + 
      840*nc^2*nf*zb^3 - 1320*nc^4*nf*zb^3 - 3660*nc^5*zb^4 + 120*nf*zb^4 - 
      320*nc^2*nf*zb^4 + 600*nc^4*nf*zb^4 + 360*nc^5*zb^5 - 
      225*nc^4*nf*zb^5 - 54*nc^5*zb^6 + 54*nc^4*nf*zb^6 + 6*nc^5*zb^7 - 
      6*nc^4*nf*zb^7)*G[0, 1, 2, 1, zb])/(360*nc^2*(-1 + zb)*zb) - 
   ((26048*nc^5 - 4736*nc^4*nf + 28544*nc^5*zb - 1471*nf*zb + 
      8776*nc^2*nf*zb - 9353*nc^4*nf*zb - 200*nc*nf^2*zb + 200*nc^3*nf^2*zb + 
      254400*nc^5*zb^2 + 603*nf*zb^2 - 1338*nc^2*nf*zb^2 + 
      3807*nc^4*nf*zb^2 + 300*nc*nf^2*zb^2 - 300*nc^3*nf^2*zb^2 - 
      366016*nc^5*zb^3 + 1272*nf*zb^3 - 6926*nc^2*nf*zb^3 + 
      9366*nc^4*nf*zb^3 - 100*nc*nf^2*zb^3 + 100*nc^3*nf^2*zb^3 + 
      200288*nc^5*zb^4 - 680*nf*zb^4 + 3128*nc^2*nf*zb^4 - 7184*nc^4*nf*zb^4)*
     G[1, 0, 0, 0, zb])/(144*nc^2*(-1 + zb)*zb) + 
   ((-327800*nc^5 + 59600*nc^4*nf - 505936*nc^5*zb + 19240*nf*zb - 
      116560*nc^2*nf*zb + 128426*nc^4*nf*zb + 2960*nc*nf^2*zb - 
      3200*nc^3*nf^2*zb - 2612210*nc^5*zb^2 - 16220*nf*zb^2 + 
      100040*nc^2*nf*zb^2 - 180885*nc^4*nf*zb^2 - 6280*nc*nf^2*zb^2 + 
      6400*nc^3*nf^2*zb^2 + 6043584*nc^5*zb^3 - 14700*nf*zb^3 + 
      53600*nc^2*nf*zb^3 - 44594*nc^4*nf*zb^3 + 3760*nc*nf^2*zb^3 - 
      4000*nc^3*nf^2*zb^3 - 4839100*nc^5*zb^4 + 17720*nf*zb^4 - 
      73560*nc^2*nf*zb^4 + 136760*nc^4*nf*zb^4 - 680*nc*nf^2*zb^4 + 
      800*nc^3*nf^2*zb^4 + 1276410*nc^5*zb^5 - 4360*nf*zb^5 + 
      18160*nc^2*nf*zb^5 - 44370*nc^4*nf*zb^5 + 216*nc^5*zb^6 - 
      81*nc^4*nf*zb^6 - 30*nc^5*zb^7 + 30*nc^4*nf*zb^7 + 6*nc^5*zb^8 - 
      6*nc^4*nf*zb^8)*G[1, 0, 0, 1, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-323840*nc^5 + 58880*nc^4*nf - 558528*nc^5*zb + 19440*nf*zb - 
      128160*nc^2*nf*zb + 138718*nc^4*nf*zb + 3200*nc*nf^2*zb - 
      3200*nc^3*nf^2*zb - 2653204*nc^5*zb^2 - 14400*nf*zb^2 + 
      90840*nc^2*nf*zb^2 - 196291*nc^4*nf*zb^2 - 6400*nc*nf^2*zb^2 + 
      6400*nc^3*nf^2*zb^2 + 6189494*nc^5*zb^3 - 18180*nf*zb^3 + 
      75140*nc^2*nf*zb^3 - 34834*nc^4*nf*zb^3 + 4000*nc*nf^2*zb^3 - 
      4000*nc^3*nf^2*zb^3 - 4944590*nc^5*zb^4 + 19860*nf*zb^4 - 
      83380*nc^2*nf*zb^4 + 133950*nc^4*nf*zb^4 - 800*nc*nf^2*zb^4 + 
      800*nc^3*nf^2*zb^4 + 1300660*nc^5*zb^5 - 4800*nf*zb^5 + 
      19560*nc^2*nf*zb^5 - 43750*nc^4*nf*zb^5 + 468*nc^5*zb^6 - 
      333*nc^4*nf*zb^6 - 66*nc^5*zb^7 + 66*nc^4*nf*zb^7 + 6*nc^5*zb^8 - 
      6*nc^4*nf*zb^8)*G[1, 0, 1, 0, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-76120*nc^5 + 13840*nc^4*nf - 360924*nc^5*zb + 210*nf*zb - 
      40770*nc^2*nf*zb + 63734*nc^4*nf*zb + 1160*nc*nf^2*zb - 
      1280*nc^3*nf^2*zb - 253082*nc^5*zb^2 + 4425*nf*zb^2 + 
      46185*nc^2*nf*zb^2 - 107933*nc^4*nf*zb^2 - 2500*nc*nf^2*zb^2 + 
      2560*nc^3*nf^2*zb^2 + 1219752*nc^5*zb^3 - 8565*nf*zb^3 + 
      1190*nc^2*nf*zb^3 + 37063*nc^4*nf*zb^3 + 1480*nc*nf^2*zb^3 - 
      1600*nc^3*nf^2*zb^3 - 1095790*nc^5*zb^4 + 5310*nf*zb^4 - 
      14885*nc^2*nf*zb^4 + 17805*nc^4*nf*zb^4 - 260*nc*nf^2*zb^4 + 
      320*nc^3*nf^2*zb^4 + 298090*nc^5*zb^5 - 1080*nf*zb^5 + 
      3920*nc^2*nf*zb^5 - 8610*nc^4*nf*zb^5 + 774*nc^5*zb^6 - 
      369*nc^4*nf*zb^6 - 108*nc^5*zb^7 + 108*nc^4*nf*zb^7 + 18*nc^5*zb^8 - 
      18*nc^4*nf*zb^8)*G[1, 0, 1, 1, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-131120*nc^5 + 23840*nc^4*nf + 21016*nc^5*zb + 12510*nf*zb - 
      85480*nc^2*nf*zb + 96924*nc^4*nf*zb + 2080*nc*nf^2*zb - 
      2080*nc^3*nf^2*zb - 1368312*nc^5*zb^2 - 15585*nf*zb^2 + 
      132560*nc^2*nf*zb^2 - 212588*nc^4*nf*zb^2 - 4160*nc*nf^2*zb^2 + 
      4160*nc^3*nf^2*zb^2 + 2888912*nc^5*zb^3 - 2835*nf*zb^3 - 
      44210*nc^2*nf*zb^3 + 104823*nc^4*nf*zb^3 + 2600*nc*nf^2*zb^3 - 
      2600*nc^3*nf^2*zb^3 - 2330170*nc^5*zb^4 + 9030*nf*zb^4 - 
      22670*nc^2*nf*zb^4 + 24810*nc^4*nf*zb^4 - 520*nc*nf^2*zb^4 + 
      520*nc^3*nf^2*zb^4 + 614850*nc^5*zb^5 - 2640*nf*zb^5 + 
      11160*nc^2*nf*zb^5 - 17550*nc^4*nf*zb^5 + 1404*nc^5*zb^6 - 
      999*nc^4*nf*zb^6 - 198*nc^5*zb^7 + 198*nc^4*nf*zb^7 + 18*nc^5*zb^8 - 
      18*nc^4*nf*zb^8)*G[1, 1, 0, 0, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-80520*nc^5 + 14640*nc^4*nf - 101694*nc^5*zb + 11160*nf*zb - 
      66500*nc^2*nf*zb + 78934*nc^4*nf*zb + 1760*nc*nf^2*zb - 
      1760*nc^3*nf^2*zb - 617623*nc^5*zb^2 - 15660*nf*zb^2 + 
      113890*nc^2*nf*zb^2 - 177607*nc^4*nf*zb^2 - 3520*nc*nf^2*zb^2 + 
      3520*nc^3*nf^2*zb^2 + 1613575*nc^5*zb^3 + 1440*nf*zb^3 - 
      54340*nc^2*nf*zb^3 + 106710*nc^4*nf*zb^3 + 2200*nc*nf^2*zb^3 - 
      2200*nc^3*nf^2*zb^3 - 1384265*nc^5*zb^4 + 5040*nf*zb^4 - 
      5110*nc^2*nf*zb^4 - 1550*nc^4*nf*zb^4 - 440*nc*nf^2*zb^4 + 
      440*nc^3*nf^2*zb^4 + 371435*nc^5*zb^5 - 1620*nf*zb^5 + 
      6060*nc^2*nf*zb^5 - 7030*nc^4*nf*zb^5 + 2214*nc^5*zb^6 - 
      1539*nc^4*nf*zb^6 - 312*nc^5*zb^7 + 312*nc^4*nf*zb^7 + 30*nc^5*zb^8 - 
      30*nc^4*nf*zb^8)*G[1, 1, 0, 1, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((114400*nc^5 - 20800*nc^4*nf + 27552*nc^5*zb - 11880*nf*zb + 
      138880*nc^2*nf*zb - 155082*nc^4*nf*zb - 3520*nc*nf^2*zb + 
      3520*nc^3*nf^2*zb + 1152916*nc^5*zb^2 + 13620*nf*zb^2 - 
      268880*nc^2*nf*zb^2 + 373529*nc^4*nf*zb^2 + 7040*nc*nf^2*zb^2 - 
      7040*nc^3*nf^2*zb^2 - 2822206*nc^5*zb^3 + 9000*nf*zb^3 + 
      148760*nc^2*nf*zb^3 - 240214*nc^4*nf*zb^3 - 4400*nc*nf^2*zb^3 + 
      4400*nc^3*nf^2*zb^3 + 2421450*nc^5*zb^4 - 15540*nf*zb^4 + 
      1400*nc^2*nf*zb^4 + 3990*nc^4*nf*zb^4 + 880*nc*nf^2*zb^4 - 
      880*nc^3*nf^2*zb^4 - 656020*nc^5*zb^5 + 4560*nf*zb^5 - 
      12960*nc^2*nf*zb^5 + 22290*nc^4*nf*zb^5 + 468*nc^5*zb^6 - 
      333*nc^4*nf*zb^6 - 66*nc^5*zb^7 + 66*nc^4*nf*zb^7 + 6*nc^5*zb^8 - 
      6*nc^4*nf*zb^8)*G[1, 1, 1, 0, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-44000*nc^5 + 8000*nc^4*nf - 110660*nc^5*zb + 9550*nf*zb - 
      116740*nc^2*nf*zb + 118808*nc^4*nf*zb + 2720*nc*nf^2*zb - 
      2720*nc^3*nf^2*zb - 209070*nc^5*zb^2 - 16595*nf*zb^2 + 
      258770*nc^2*nf*zb^2 - 294936*nc^4*nf*zb^2 - 5440*nc*nf^2*zb^2 + 
      5440*nc^3*nf^2*zb^2 + 989144*nc^5*zb^3 + 1860*nf*zb^3 - 
      179140*nc^2*nf*zb^3 + 217436*nc^4*nf*zb^3 + 3400*nc*nf^2*zb^3 - 
      3400*nc^3*nf^2*zb^3 - 962316*nc^5*zb^4 + 8345*nf*zb^4 + 
      29950*nc^2*nf*zb^4 - 40035*nc^4*nf*zb^4 - 680*nc*nf^2*zb^4 + 
      680*nc^3*nf^2*zb^4 + 262562*nc^5*zb^5 - 3160*nf*zb^5 + 
      4760*nc^2*nf*zb^5 - 2070*nc^4*nf*zb^5 + 3888*nc^5*zb^6 - 
      2403*nc^4*nf*zb^6 - 546*nc^5*zb^7 + 546*nc^4*nf*zb^7 + 66*nc^5*zb^8 - 
      66*nc^4*nf*zb^8)*G[1, 1, 1, 1, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)*
     zb) - ((7480*nc^5 - 1360*nc^4*nf + 307416*nc^5*zb + 5180*nf*zb + 
      8900*nc^2*nf*zb + 5374*nc^4*nf*zb - 740992*nc^5*zb^2 - 6070*nf*zb^2 - 
      16210*nc^2*nf*zb^2 + 77*nc^4*nf*zb^2 + 701542*nc^5*zb^3 - 
      1800*nf*zb^3 + 11460*nc^2*nf*zb^3 - 10822*nc^4*nf*zb^3 - 
      311350*nc^5*zb^4 + 3610*nf*zb^4 - 5030*nc^2*nf*zb^4 + 
      5760*nc^4*nf*zb^4 + 51540*nc^5*zb^5 - 920*nf*zb^5 + 1120*nc^2*nf*zb^5 + 
      830*nc^4*nf*zb^5 + 1404*nc^5*zb^6 - 999*nc^4*nf*zb^6 - 198*nc^5*zb^7 + 
      198*nc^4*nf*zb^7 + 18*nc^5*zb^8 - 18*nc^4*nf*zb^8)*G[1, 1, 2, 1, zb])/
    (720*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-5280*nc^5 + 960*nc^4*nf - 547368*nc^5*zb + 420*nf*zb - 
      13460*nc^2*nf*zb + 10138*nc^4*nf*zb + 1253716*nc^5*zb^2 - 
      3450*nf*zb^2 + 30610*nc^2*nf*zb^2 - 32481*nc^4*nf*zb^2 - 
      1200606*nc^5*zb^3 + 6840*nf*zb^3 - 28920*nc^2*nf*zb^3 + 
      39606*nc^4*nf*zb^3 + 559570*nc^5*zb^4 - 5010*nf*zb^4 + 
      13610*nc^2*nf*zb^4 - 20120*nc^4*nf*zb^4 - 103160*nc^5*zb^5 + 
      1200*nf*zb^5 - 2560*nc^2*nf*zb^5 + 4090*nc^4*nf*zb^5 + 468*nc^5*zb^6 - 
      333*nc^4*nf*zb^6 - 66*nc^5*zb^7 + 66*nc^4*nf*zb^7 + 6*nc^5*zb^8 - 
      6*nc^4*nf*zb^8)*G[1, 2, 1, 0, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((7040*nc^5 - 1280*nc^4*nf + 631144*nc^5*zb + 1090*nf*zb + 
      14850*nc^2*nf*zb - 7014*nc^4*nf*zb - 1429378*nc^5*zb^2 + 475*nf*zb^2 - 
      32865*nc^2*nf*zb^2 + 34703*nc^4*nf*zb^2 + 1370288*nc^5*zb^3 - 
      7260*nf*zb^3 + 31110*nc^2*nf*zb^3 - 53648*nc^4*nf*zb^3 - 
      654840*nc^5*zb^4 + 7775*nf*zb^4 - 15875*nc^2*nf*zb^4 + 
      31230*nc^4*nf*zb^4 + 126880*nc^5*zb^5 - 2200*nf*zb^5 + 
      3340*nc^2*nf*zb^5 - 7570*nc^4*nf*zb^5 - 1404*nc^5*zb^6 + 
      999*nc^4*nf*zb^6 + 198*nc^5*zb^7 - 198*nc^4*nf*zb^7 - 18*nc^5*zb^8 + 
      18*nc^4*nf*zb^8)*G[1, 2, 1, 1, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((5280*nc^5 - 960*nc^4*nf + 444408*nc^5*zb + 4560*nf*zb + 
      15400*nc^2*nf*zb + 6742*nc^4*nf*zb - 984696*nc^5*zb^2 - 5640*nf*zb^2 - 
      31100*nc^2*nf*zb^2 - 119*nc^4*nf*zb^2 + 907506*nc^5*zb^3 - 
      2880*nf*zb^3 + 21540*nc^2*nf*zb^3 - 17586*nc^4*nf*zb^3 - 
      419390*nc^5*zb^4 + 5160*nf*zb^4 - 7240*nc^2*nf*zb^4 + 
      13060*nc^4*nf*zb^4 + 79400*nc^5*zb^5 - 1440*nf*zb^5 + 
      1160*nc^2*nf*zb^5 - 3090*nc^4*nf*zb^5 - 468*nc^5*zb^6 + 
      333*nc^4*nf*zb^6 + 66*nc^5*zb^7 - 66*nc^4*nf*zb^7 - 6*nc^5*zb^8 + 
      6*nc^4*nf*zb^8)*G[1, 2, 2, 1, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-399744*nc^5 - 1920*nf - 6080*nc^2*nf + 8544*nc^4*nf + 757728*nc^5*zb + 
      3840*nf*zb + 12160*nc^2*nf*zb - 16368*nc^4*nf*zb - 638088*nc^5*zb^2 - 
      2880*nf*zb^2 - 12720*nc^2*nf*zb^2 + 16128*nc^4*nf*zb^2 + 
      269280*nc^5*zb^3 + 960*nf*zb^3 + 6640*nc^2*nf*zb^3 - 
      7560*nc^4*nf*zb^3 - 44460*nc^5*zb^4 - 120*nf*zb^4 - 1280*nc^2*nf*zb^4 + 
      870*nc^4*nf*zb^4 - 468*nc^5*zb^5 + 333*nc^4*nf*zb^5 + 66*nc^5*zb^6 - 
      66*nc^4*nf*zb^6 - 6*nc^5*zb^7 + 6*nc^4*nf*zb^7)*G[2, 1, 0, 0, zb])/
    (360*nc^2*(-2 + zb)*(-1 + zb)) - 
   ((-473832*nc^5 - 5760*nf - 3800*nc^2*nf + 11992*nc^4*nf + 888684*nc^5*zb + 
      11520*nf*zb + 11740*nc^2*nf*zb - 22604*nc^4*nf*zb - 771564*nc^5*zb^2 - 
      8640*nf*zb^2 - 16320*nc^2*nf*zb^2 + 21144*nc^4*nf*zb^2 + 
      340140*nc^5*zb^3 + 2880*nf*zb^3 + 9460*nc^2*nf*zb^3 - 
      8540*nc^4*nf*zb^3 - 56820*nc^5*zb^4 - 360*nf*zb^4 - 1880*nc^2*nf*zb^4 - 
      230*nc^4*nf*zb^4 - 1404*nc^5*zb^5 + 999*nc^4*nf*zb^5 + 198*nc^5*zb^6 - 
      198*nc^4*nf*zb^6 - 18*nc^5*zb^7 + 18*nc^4*nf*zb^7)*G[2, 1, 0, 1, zb])/
    (720*nc^2*(-2 + zb)*(-1 + zb)) + 
   ((2191936*nc^5 + 3840*nf + 37760*nc^2*nf - 39536*nc^4*nf - 
      3968132*nc^5*zb - 7680*nf*zb - 75520*nc^2*nf*zb + 70312*nc^4*nf*zb + 
      3138612*nc^5*zb^2 + 2880*nf*zb^2 + 75360*nc^2*nf*zb^2 - 
      74652*nc^4*nf*zb^2 - 1261460*nc^5*zb^3 + 960*nf*zb^3 - 
      37600*nc^2*nf*zb^3 + 42100*nc^4*nf*zb^3 + 207880*nc^5*zb^4 - 
      480*nf*zb^4 + 7040*nc^2*nf*zb^4 - 9530*nc^4*nf*zb^4 - 468*nc^5*zb^5 + 
      333*nc^4*nf*zb^5 + 66*nc^5*zb^6 - 66*nc^4*nf*zb^6 - 6*nc^5*zb^7 + 
      6*nc^4*nf*zb^7)*G[2, 1, 1, 0, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)) + 
   ((-1607064*nc^5 - 8320*nf - 1840*nc^2*nf + 17184*nc^4*nf + 
      2859048*nc^5*zb + 16640*nf*zb + 20240*nc^2*nf*zb - 25248*nc^4*nf*zb - 
      2234988*nc^5*zb^2 - 9120*nf*zb^2 - 42180*nc^2*nf*zb^2 + 
      40548*nc^4*nf*zb^2 + 896760*nc^5*zb^3 + 800*nf*zb^3 + 
      28100*nc^2*nf*zb^3 - 29700*nc^4*nf*zb^3 - 147530*nc^5*zb^4 + 
      320*nf*zb^4 - 5920*nc^2*nf*zb^4 + 6650*nc^4*nf*zb^4 - 468*nc^5*zb^5 + 
      333*nc^4*nf*zb^5 + 66*nc^5*zb^6 - 66*nc^4*nf*zb^6 - 6*nc^5*zb^7 + 
      6*nc^4*nf*zb^7)*G[2, 1, 1, 1, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)) - 
   ((-485024*nc^5 - 6400*nf - 9160*nc^2*nf + 2064*nc^4*nf + 864788*nc^5*zb + 
      12800*nf*zb + 22460*nc^2*nf*zb + 1232*nc^4*nf*zb - 653448*nc^5*zb^2 - 
      6240*nf*zb^2 - 17100*nc^2*nf*zb^2 - 552*nc^4*nf*zb^2 + 
      246940*nc^5*zb^3 - 160*nf*zb^3 + 4880*nc^2*nf*zb^3 - 840*nc^4*nf*zb^3 - 
      37860*nc^5*zb^4 + 440*nf*zb^4 - 400*nc^2*nf*zb^4 - 50*nc^4*nf*zb^4 - 
      468*nc^5*zb^5 + 333*nc^4*nf*zb^5 + 66*nc^5*zb^6 - 66*nc^4*nf*zb^6 - 
      6*nc^5*zb^7 + 6*nc^4*nf*zb^7)*G[2, 1, 2, 1, zb])/
    (720*nc^2*(-2 + zb)*(-1 + zb)) - 
   ((854176*nc^5 + 22720*nc^2*nf - 12496*nc^4*nf - 1525052*nc^5*zb - 
      45440*nc^2*nf*zb + 20792*nc^4*nf*zb + 1153212*nc^5*zb^2 - 
      2880*nf*zb^2 + 34800*nc^2*nf*zb^2 - 20532*nc^4*nf*zb^2 - 
      437420*nc^5*zb^3 + 2880*nf*zb^3 - 12080*nc^2*nf*zb^3 + 
      11660*nc^4*nf*zb^3 + 69280*nc^5*zb^4 - 720*nf*zb^4 + 
      1600*nc^2*nf*zb^4 - 3130*nc^4*nf*zb^4 - 468*nc^5*zb^5 + 
      333*nc^4*nf*zb^5 + 66*nc^5*zb^6 - 66*nc^4*nf*zb^6 - 6*nc^5*zb^7 + 
      6*nc^4*nf*zb^7)*G[2, 2, 1, 0, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)) + 
   ((1103148*nc^5 + 1280*nf + 23760*nc^2*nf - 9908*nc^4*nf - 
      1937136*nc^5*zb - 2560*nf*zb - 47520*nc^2*nf*zb + 11566*nc^4*nf*zb + 
      1418346*nc^5*zb^2 - 3360*nf*zb^2 + 36660*nc^2*nf*zb^2 - 
      16596*nc^4*nf*zb^2 - 520620*nc^5*zb^3 + 4640*nf*zb^3 - 
      12900*nc^2*nf*zb^3 + 14470*nc^4*nf*zb^3 + 82550*nc^5*zb^4 - 
      1240*nf*zb^4 + 1740*nc^2*nf*zb^4 - 5530*nc^4*nf*zb^4 - 1404*nc^5*zb^5 + 
      999*nc^4*nf*zb^5 + 198*nc^5*zb^6 - 198*nc^4*nf*zb^6 - 18*nc^5*zb^7 + 
      18*nc^4*nf*zb^7)*G[2, 2, 1, 1, zb])/(720*nc^2*(-2 + zb)*(-1 + zb)) - 
   ((802056*nc^5 + 7680*nf + 23840*nc^2*nf - 4776*nc^4*nf - 1424932*nc^5*zb - 
      15360*nf*zb - 47680*nc^2*nf*zb - 68*nc^4*nf*zb + 1027872*nc^5*zb^2 + 
      5760*nf*zb^2 + 30600*nc^2*nf*zb^2 + 1548*nc^4*nf*zb^2 - 
      360540*nc^5*zb^3 + 1920*nf*zb^3 - 6760*nc^2*nf*zb^3 + 
      1320*nc^4*nf*zb^3 + 53220*nc^5*zb^4 - 960*nf*zb^4 + 200*nc^2*nf*zb^4 - 
      1410*nc^4*nf*zb^4 - 468*nc^5*zb^5 + 333*nc^4*nf*zb^5 + 66*nc^5*zb^6 - 
      66*nc^4*nf*zb^6 - 6*nc^5*zb^7 + 6*nc^4*nf*zb^7)*G[2, 2, 2, 1, zb])/
    (720*nc^2*(-2 + zb)*(-1 + zb)) - (960*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*
     G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   ((5094*nc^5 - 10246*nc^5*zb + nf*zb - 13*nc^2*nf*zb - 6*nc^4*nf*zb + 
      15288*nc^5*zb^2 - 12*nc^4*nf*zb^2 - 10116*nc^5*zb^3 + 3*nf*zb^3 - 
      13*nc^2*nf*zb^3 - 4*nc^4*nf*zb^3 + 5024*nc^5*zb^4)*
     G[0, 0, 0, 0, 1, zb])/(8*nc^2*(-1 + zb)*zb) + 
   ((5136*nc^5 - 10316*nc^5*zb + nf*zb - 11*nc^2*nf*zb - 6*nc^4*nf*zb + 
      15414*nc^5*zb^2 - 12*nc^4*nf*zb^2 - 10214*nc^5*zb^3 + 3*nf*zb^3 - 
      11*nc^2*nf*zb^3 - 4*nc^4*nf*zb^3 + 5080*nc^5*zb^4)*
     G[0, 0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)*zb) - 
   ((2612*nc^5 - 5320*nc^5*zb + nf*zb - 15*nc^2*nf*zb - 12*nc^4*nf*zb + 
      7848*nc^5*zb^2 - 24*nc^4*nf*zb^2 - 5100*nc^5*zb^3 + 5*nf*zb^3 - 
      15*nc^2*nf*zb^3 - 8*nc^4*nf*zb^3 + 2492*nc^5*zb^4)*
     G[0, 0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)*zb) + 
   ((646*nc^3 - 1296*nc^3*zb - nf*zb + 1938*nc^3*zb^2 - 1288*nc^3*zb^3 - 
      nf*zb^3 + 642*nc^3*zb^4)*G[0, 0, 1, 0, 0, zb])/((-1 + zb)*zb) - 
   ((6746*nc^5 - 13622*nc^5*zb + nf*zb - 31*nc^2*nf*zb - 6*nc^4*nf*zb + 
      20256*nc^5*zb^2 - 12*nc^4*nf*zb^2 - 13364*nc^5*zb^3 + 3*nf*zb^3 - 
      31*nc^2*nf*zb^3 - 4*nc^4*nf*zb^3 + 6612*nc^5*zb^4)*
     G[0, 0, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)*zb) - 
   ((2700*nc^5 - 5524*nc^5*zb + nf*zb - 25*nc^2*nf*zb - 12*nc^4*nf*zb + 
      8124*nc^5*zb^2 - 24*nc^4*nf*zb^2 - 5264*nc^5*zb^3 + 5*nf*zb^3 - 
      25*nc^2*nf*zb^3 - 8*nc^4*nf*zb^3 + 2560*nc^5*zb^4)*
     G[0, 0, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)*zb) + 
   ((2160*nc^5 - 4600*nc^5*zb + nf*zb - 45*nc^2*nf*zb - 24*nc^4*nf*zb + 
      6432*nc^5*zb^2 - 48*nc^4*nf*zb^2 - 3888*nc^5*zb^3 + 9*nf*zb^3 - 
      45*nc^2*nf*zb^3 - 16*nc^4*nf*zb^3 + 1784*nc^5*zb^4)*
     G[0, 0, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)*zb) + 
   (nc^3*(-2 + 5*zb - 5*zb^3 + 3*zb^4)*G[0, 0, 1, 2, 1, zb])/((-1 + zb)*zb) + 
   (648*nc^3*(1 - zb + zb^2)^2*G[0, 1, 0, 0, 0, zb])/((-1 + zb)*zb) - 
   ((6758*nc^5 - 13586*nc^5*zb - nf*zb - 17*nc^2*nf*zb - 6*nc^4*nf*zb + 
      20268*nc^5*zb^2 - 12*nc^4*nf*zb^2 - 13416*nc^5*zb^3 + nf*zb^3 - 
      17*nc^2*nf*zb^3 - 4*nc^4*nf*zb^3 + 6668*nc^5*zb^4)*
     G[0, 1, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)*zb) - 
   ((1705*nc^5 - 3426*nc^5*zb - 3*nc^2*nf*zb - 3*nc^4*nf*zb + 
      5115*nc^5*zb^2 - 6*nc^4*nf*zb^2 - 3383*nc^5*zb^3 + nf*zb^3 - 
      3*nc^2*nf*zb^3 - 2*nc^4*nf*zb^3 + 1681*nc^5*zb^4)*G[0, 1, 0, 1, 0, zb])/
    (4*nc^2*(-1 + zb)*zb) + ((10048*nc^5 - 20468*nc^5*zb - 3*nf*zb - 
      57*nc^2*nf*zb - 36*nc^4*nf*zb + 30180*nc^5*zb^2 - 72*nc^4*nf*zb^2 - 
      19640*nc^5*zb^3 + 9*nf*zb^3 - 57*nc^2*nf*zb^3 - 24*nc^4*nf*zb^3 + 
      9604*nc^5*zb^4)*G[0, 1, 0, 1, 1, zb])/(48*nc^2*(-1 + zb)*zb) - 
   ((707*nc^5 - 1438*nc^5*zb + nf*zb - 3*nc^2*nf*zb + 2121*nc^5*zb^2 - 
      1390*nc^5*zb^3 + nf*zb^3 - 3*nc^2*nf*zb^3 + 683*nc^5*zb^4)*
     G[0, 1, 1, 0, 0, zb])/(2*nc^2*(-1 + zb)*zb) + 
   ((2671*nc^5 - 5468*nc^5*zb + 6*nf*zb - 18*nc^2*nf*zb + 7977*nc^5*zb^2 - 
      5168*nc^5*zb^3 + 6*nf*zb^3 - 18*nc^2*nf*zb^3 + 2521*nc^5*zb^4)*
     G[0, 1, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)*zb) + 
   ((1921*nc^5 - 4064*nc^5*zb - 24*nc^2*nf*zb - 18*nc^4*nf*zb + 
      5808*nc^5*zb^2 - 36*nc^4*nf*zb^2 - 3614*nc^5*zb^3 + 6*nf*zb^3 - 
      24*nc^2*nf*zb^3 - 12*nc^4*nf*zb^3 + 1681*nc^5*zb^4)*
     G[0, 1, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)*zb) - 
   ((7100*nc^5 - 16336*nc^5*zb - 30*nf*zb - 120*nc^2*nf*zb - 90*nc^4*nf*zb + 
      23028*nc^5*zb^2 - 180*nc^4*nf*zb^2 - 14203*nc^5*zb^3 - 
      120*nc^2*nf*zb^3 - 60*nc^4*nf*zb^3 + 5921*nc^5*zb^4)*
     G[0, 1, 1, 1, 1, zb])/(120*nc^2*(-1 + zb)*zb) + 
   (nc^3*(44 - 109*zb + 195*zb^2 - 85*zb^3 + 47*zb^4)*G[0, 1, 1, 2, 1, zb])/
    (6*(-1 + zb)*zb) - ((34*nc^5 - 62*nc^5*zb - 3*nf*zb + 3*nc^2*nf*zb + 
      102*nc^5*zb^2 - 74*nc^5*zb^3 - 3*nf*zb^3 + 3*nc^2*nf*zb^3 + 
      40*nc^5*zb^4)*G[0, 1, 2, 1, 0, zb])/(6*nc^2*(-1 + zb)*zb) + 
   ((122*nc^5 - 274*nc^5*zb - 9*nf*zb + 9*nc^2*nf*zb + 672*nc^5*zb^2 - 
      490*nc^5*zb^3 - 9*nf*zb^3 + 9*nc^2*nf*zb^3 + 260*nc^5*zb^4)*
     G[0, 1, 2, 1, 1, zb])/(12*nc^2*(-1 + zb)*zb) - 
   (nc^3*(26 - 52*zb + 141*zb^2 - 70*zb^3 + 50*zb^4)*G[0, 1, 2, 2, 1, zb])/
    (3*(-1 + zb)*zb) - ((-7776*nc^5 - 2880*nc^5*zb + 170*nf*zb - 
      1152*nc^2*nf*zb + 982*nc^4*nf*zb + 4320*nc^5*zb^2 - 255*nf*zb^2 + 
      1728*nc^2*nf*zb^2 - 1473*nc^4*nf*zb^2 + 6336*nc^5*zb^3 + 85*nf*zb^3 - 
      576*nc^2*nf*zb^3 + 491*nc^4*nf*zb^3 - 7776*nc^5*zb^4)*
     G[1, 0, 0, 0, 0, zb])/(12*nc^2*(-1 + zb)*zb) - 
   ((-20238*nc^5 + 1851*nc^5*zb + 432*nf*zb - 2588*nc^2*nf*zb + 
      2776*nc^4*nf*zb + 16608*nc^5*zb^2 - 864*nf*zb^2 + 5410*nc^2*nf*zb^2 - 
      5552*nc^4*nf*zb^2 + 9930*nc^5*zb^3 + 540*nf*zb^3 - 3418*nc^2*nf*zb^3 + 
      3470*nc^4*nf*zb^3 - 28206*nc^5*zb^4 - 108*nf*zb^4 + 680*nc^2*nf*zb^4 - 
      694*nc^4*nf*zb^4 + 10059*nc^5*zb^5)*G[1, 0, 0, 0, 1, zb])/
    (24*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-10188*nc^5 - 198*nc^5*zb + 224*nf*zb - 1466*nc^2*nf*zb + 
      1412*nc^4*nf*zb + 10620*nc^5*zb^2 - 448*nf*zb^2 + 3013*nc^2*nf*zb^2 - 
      2824*nc^4*nf*zb^2 + 3366*nc^5*zb^3 + 280*nf*zb^3 - 1894*nc^2*nf*zb^3 + 
      1765*nc^4*nf*zb^3 - 13728*nc^5*zb^4 - 56*nf*zb^4 + 377*nc^2*nf*zb^4 - 
      353*nc^4*nf*zb^4 + 5022*nc^5*zb^5)*G[1, 0, 0, 1, 0, zb])/
    (12*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-4976*nc^5 - 248*nc^5*zb + 40*nf*zb - 582*nc^2*nf*zb + 792*nc^4*nf*zb + 
      5544*nc^5*zb^2 - 80*nf*zb^2 + 1353*nc^2*nf*zb^2 - 1584*nc^4*nf*zb^2 + 
      1451*nc^5*zb^3 + 50*nf*zb^3 - 879*nc^2*nf*zb^3 + 990*nc^4*nf*zb^3 - 
      6570*nc^5*zb^4 - 10*nf*zb^4 + 174*nc^2*nf*zb^4 - 198*nc^4*nf*zb^4 + 
      2396*nc^5*zb^5)*G[1, 0, 0, 1, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)*
     zb) + ((3432*nc^5 + 196*nc^5*zb - 84*nf*zb + 544*nc^2*nf*zb - 
      460*nc^4*nf*zb - 3824*nc^5*zb^2 + 168*nf*zb^2 - 1088*nc^2*nf*zb^2 + 
      920*nc^4*nf*zb^2 - 960*nc^5*zb^3 - 105*nf*zb^3 + 680*nc^2*nf*zb^3 - 
      575*nc^4*nf*zb^3 + 4584*nc^5*zb^4 + 21*nf*zb^4 - 136*nc^2*nf*zb^4 + 
      115*nc^4*nf*zb^4 - 1692*nc^5*zb^5)*G[1, 0, 1, 0, 0, zb])/
    (4*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-6558*nc^5 - 543*nc^5*zb + 160*nf*zb - 836*nc^2*nf*zb + 960*nc^4*nf*zb + 
      7680*nc^5*zb^2 - 320*nf*zb^2 + 1798*nc^2*nf*zb^2 - 1920*nc^4*nf*zb^2 + 
      1599*nc^5*zb^3 + 200*nf*zb^3 - 1138*nc^2*nf*zb^3 + 1200*nc^4*nf*zb^3 - 
      8652*nc^5*zb^4 - 40*nf*zb^4 + 224*nc^2*nf*zb^4 - 240*nc^4*nf*zb^4 + 
      3201*nc^5*zb^5)*G[1, 0, 1, 0, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)*
     zb) + ((-5288*nc^5 - 446*nc^5*zb + 56*nf*zb - 790*nc^2*nf*zb + 
      808*nc^4*nf*zb + 6252*nc^5*zb^2 - 112*nf*zb^2 + 1679*nc^2*nf*zb^2 - 
      1616*nc^4*nf*zb^2 + 1238*nc^5*zb^3 + 70*nf*zb^3 - 1052*nc^2*nf*zb^3 + 
      1010*nc^4*nf*zb^3 - 6852*nc^5*zb^4 - 14*nf*zb^4 + 205*nc^2*nf*zb^4 - 
      202*nc^4*nf*zb^4 + 2522*nc^5*zb^5)*G[1, 0, 1, 1, 0, zb])/
    (12*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-4060*nc^5 + 726*nc^5*zb - 84*nf*zb - 128*nc^2*nf*zb + 740*nc^4*nf*zb + 
      2932*nc^5*zb^2 + 168*nf*zb^2 + 688*nc^2*nf*zb^2 - 1480*nc^4*nf*zb^2 + 
      2076*nc^5*zb^3 - 105*nf*zb^3 - 472*nc^2*nf*zb^3 + 925*nc^4*nf*zb^3 - 
      5152*nc^5*zb^4 + 21*nf*zb^4 + 80*nc^2*nf*zb^4 - 185*nc^4*nf*zb^4 + 
      1762*nc^5*zb^5)*G[1, 0, 1, 1, 1, zb])/(24*nc^2*(-2 + zb)*(-1 + zb)*
     zb) - ((-6*nc^5 - 118*nc^5*zb + 6*nf*zb + 8*nc^2*nf*zb + 186*nc^5*zb^2 - 
      9*nf*zb^2 - 12*nc^2*nf*zb^2 - 74*nc^5*zb^3 + 3*nf*zb^3 + 
      4*nc^2*nf*zb^3)*G[1, 0, 1, 2, 1, zb])/(3*nc^2*(-1 + zb)*zb) + 
   ((4320*nc^5 + 3456*nc^5*zb - 148*nf*zb + 1116*nc^2*nf*zb - 
      968*nc^4*nf*zb - 13536*nc^5*zb^2 + 296*nf*zb^2 - 2592*nc^2*nf*zb^2 + 
      2296*nc^4*nf*zb^2 + 5616*nc^5*zb^3 - 185*nf*zb^3 + 1935*nc^2*nf*zb^3 - 
      1750*nc^4*nf*zb^3 + 4464*nc^5*zb^4 + 37*nf*zb^4 - 459*nc^2*nf*zb^4 + 
      422*nc^4*nf*zb^4 - 2304*nc^5*zb^5)*G[1, 1, 0, 0, 0, zb])/
    (6*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-5408*nc^5 - 5822*nc^5*zb + 192*nf*zb - 1388*nc^2*nf*zb + 
      1316*nc^4*nf*zb + 20612*nc^5*zb^2 - 384*nf*zb^2 + 3352*nc^2*nf*zb^2 - 
      3174*nc^4*nf*zb^2 - 10096*nc^5*zb^3 + 240*nf*zb^3 - 2575*nc^2*nf*zb^3 + 
      2458*nc^4*nf*zb^3 - 4676*nc^5*zb^4 - 48*nf*zb^4 + 623*nc^2*nf*zb^4 - 
      600*nc^4*nf*zb^4 + 2826*nc^5*zb^5)*G[1, 1, 0, 0, 1, zb])/
    (12*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((5510*nc^5 + 6212*nc^5*zb - 204*nf*zb + 1532*nc^2*nf*zb - 
      1364*nc^4*nf*zb - 21616*nc^5*zb^2 + 408*nf*zb^2 - 3616*nc^2*nf*zb^2 + 
      3284*nc^4*nf*zb^2 + 10750*nc^5*zb^3 - 255*nf*zb^3 + 2743*nc^2*nf*zb^3 - 
      2539*nc^4*nf*zb^3 + 4630*nc^5*zb^4 + 51*nf*zb^4 - 659*nc^2*nf*zb^4 + 
      619*nc^4*nf*zb^4 - 2868*nc^5*zb^5)*G[1, 1, 0, 1, 0, zb])/
    (12*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-5052*nc^5 - 9054*nc^5*zb + 108*nf*zb - 1552*nc^2*nf*zb + 
      1460*nc^4*nf*zb + 28384*nc^5*zb^2 - 224*nf*zb^2 + 3920*nc^2*nf*zb^2 - 
      3672*nc^4*nf*zb^2 - 17232*nc^5*zb^3 + 147*nf*zb^3 - 3116*nc^2*nf*zb^3 + 
      2953*nc^4*nf*zb^3 - 2092*nc^5*zb^4 - 31*nf*zb^4 + 772*nc^2*nf*zb^4 - 
      741*nc^4*nf*zb^4 + 2530*nc^5*zb^5)*G[1, 1, 0, 1, 1, zb])/
    (24*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((8720*nc^5 + 6776*nc^5*zb - 412*nf*zb + 3080*nc^2*nf*zb - 
      2404*nc^4*nf*zb - 29856*nc^5*zb^2 + 824*nf*zb^2 - 7648*nc^2*nf*zb^2 + 
      6296*nc^4*nf*zb^2 + 12856*nc^5*zb^3 - 515*nf*zb^3 + 6082*nc^2*nf*zb^3 - 
      5237*nc^4*nf*zb^3 + 10104*nc^5*zb^4 + 103*nf*zb^4 - 1514*nc^2*nf*zb^4 + 
      1345*nc^4*nf*zb^4 - 5288*nc^5*zb^5)*G[1, 1, 1, 0, 0, zb])/
    (24*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((5216*nc^5 + 5702*nc^5*zb - 276*nf*zb + 1928*nc^2*nf*zb - 
      1532*nc^4*nf*zb - 22632*nc^5*zb^2 + 552*nf*zb^2 - 4984*nc^2*nf*zb^2 + 
      4204*nc^4*nf*zb^2 + 12148*nc^5*zb^3 - 345*nf*zb^3 + 4102*nc^2*nf*zb^3 - 
      3625*nc^4*nf*zb^3 + 4680*nc^5*zb^4 + 69*nf*zb^4 - 1046*nc^2*nf*zb^4 + 
      953*nc^4*nf*zb^4 - 3098*nc^5*zb^5)*G[1, 1, 1, 0, 1, zb])/
    (24*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((3768*nc^5 + 1604*nc^5*zb - 220*nf*zb + 1560*nc^2*nf*zb - 
      1156*nc^4*nf*zb - 11684*nc^5*zb^2 + 440*nf*zb^2 - 4200*nc^2*nf*zb^2 + 
      3372*nc^4*nf*zb^2 + 4774*nc^5*zb^3 - 275*nf*zb^3 + 3570*nc^2*nf*zb^3 - 
      3035*nc^4*nf*zb^3 + 5036*nc^5*zb^4 + 55*nf*zb^4 - 930*nc^2*nf*zb^4 + 
      819*nc^4*nf*zb^4 - 2508*nc^5*zb^5)*G[1, 1, 1, 1, 0, zb])/
    (24*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((800*nc^5 + 210*nc^5*zb - 60*nf*zb + 344*nc^2*nf*zb - 252*nc^4*nf*zb - 
      3040*nc^5*zb^2 + 120*nf*zb^2 - 1128*nc^2*nf*zb^2 + 928*nc^4*nf*zb^2 + 
      2000*nc^5*zb^3 - 75*nf*zb^3 + 1090*nc^2*nf*zb^3 - 951*nc^4*nf*zb^3 + 
      720*nc^5*zb^4 + 15*nf*zb^4 - 306*nc^2*nf*zb^4 + 275*nc^4*nf*zb^4 - 
      526*nc^5*zb^5)*G[1, 1, 1, 1, 1, zb])/(16*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-46*nc^5 + 478*nc^5*zb + 36*nf*zb + 16*nc^2*nf*zb + 28*nc^4*nf*zb - 
      1254*nc^5*zb^2 - 54*nf*zb^2 - 36*nc^2*nf*zb^2 - 22*nc^4*nf*zb^2 + 
      1379*nc^5*zb^3 + 18*nf*zb^3 + 26*nc^2*nf*zb^3 - 16*nc^4*nf*zb^3 - 
      612*nc^5*zb^4 - 6*nc^2*nf*zb^4 + 10*nc^4*nf*zb^4 + 94*nc^5*zb^5)*
     G[1, 1, 1, 2, 1, zb])/(6*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-90*nc^5 + 1716*nc^5*zb + 24*nf*zb + 24*nc^4*nf*zb - 3964*nc^5*zb^2 - 
      36*nf*zb^2 - 24*nc^2*nf*zb^2 - 2*nc^4*nf*zb^2 + 3882*nc^5*zb^3 + 
      12*nf*zb^3 + 36*nc^2*nf*zb^3 - 39*nc^4*nf*zb^3 - 1682*nc^5*zb^4 - 
      12*nc^2*nf*zb^4 + 17*nc^4*nf*zb^4 + 276*nc^5*zb^5)*
     G[1, 1, 2, 1, 0, zb])/(6*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-156*nc^5 + 4004*nc^5*zb + 64*nf*zb + 16*nc^2*nf*zb + 64*nc^4*nf*zb - 
      9556*nc^5*zb^2 - 76*nf*zb^2 - 82*nc^2*nf*zb^2 + 28*nc^4*nf*zb^2 + 
      9532*nc^5*zb^3 + 2*nf*zb^3 + 95*nc^2*nf*zb^3 - 154*nc^4*nf*zb^3 - 
      4160*nc^5*zb^4 + 10*nf*zb^4 - 29*nc^2*nf*zb^4 + 62*nc^4*nf*zb^4 + 
      684*nc^5*zb^5)*G[1, 1, 2, 1, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-66*nc^5 + 1596*nc^5*zb + 24*nf*zb + 24*nc^4*nf*zb - 3680*nc^5*zb^2 - 
      16*nf*zb^2 + 14*nc^2*nf*zb^2 + 2*nc^4*nf*zb^2 + 3618*nc^5*zb^3 - 
      18*nf*zb^3 - 21*nc^2*nf*zb^3 - 45*nc^4*nf*zb^3 - 1606*nc^5*zb^4 + 
      10*nf*zb^4 + 7*nc^2*nf*zb^4 + 19*nc^4*nf*zb^4 + 276*nc^5*zb^5)*
     G[1, 1, 2, 2, 1, zb])/(6*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-44*nc^3 + 1691*nc^3*zb - 3752*nc^3*zb^2 - 24*nf*zb^2 + 
      24*nc^2*nf*zb^2 + 3430*nc^3*zb^3 + 36*nf*zb^3 - 36*nc^2*nf*zb^3 - 
      1384*nc^3*zb^4 - 12*nf*zb^4 + 12*nc^2*nf*zb^4 + 211*nc^3*zb^5)*
     G[1, 2, 1, 0, 0, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
   ((-44*nc^3 + 2189*nc^3*zb - 4986*nc^3*zb^2 - 36*nf*zb^2 + 
      34*nc^2*nf*zb^2 + 4600*nc^3*zb^3 + 54*nf*zb^3 - 51*nc^2*nf*zb^3 - 
      1806*nc^3*zb^4 - 18*nf*zb^4 + 17*nc^2*nf*zb^4 + 255*nc^3*zb^5)*
     G[1, 2, 1, 0, 1, zb])/(6*(-2 + zb)*(-1 + zb)*zb) + 
   ((-320*nc^5 + 9977*nc^5*zb - 21904*nc^5*zb^2 + 24*nf*zb^2 - 
      120*nc^2*nf*zb^2 + 170*nc^4*nf*zb^2 + 20098*nc^5*zb^3 - 36*nf*zb^3 + 
      180*nc^2*nf*zb^3 - 255*nc^4*nf*zb^3 - 8372*nc^5*zb^4 + 12*nf*zb^4 - 
      60*nc^2*nf*zb^4 + 85*nc^4*nf*zb^4 + 1365*nc^5*zb^5)*
     G[1, 2, 1, 1, 0, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-160*nc^5 + 5824*nc^5*zb - 13170*nc^5*zb^2 + 28*nf*zb^2 - 
      118*nc^2*nf*zb^2 + 186*nc^4*nf*zb^2 + 12338*nc^5*zb^3 - 42*nf*zb^3 + 
      177*nc^2*nf*zb^3 - 279*nc^4*nf*zb^3 - 5136*nc^5*zb^4 + 14*nf*zb^4 - 
      59*nc^2*nf*zb^4 + 93*nc^4*nf*zb^4 + 826*nc^5*zb^5)*
     G[1, 2, 1, 1, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-32*nc^5 + 1907*nc^5*zb - 4176*nc^5*zb^2 + 28*nf*zb^2 + 
      18*nc^2*nf*zb^2 + 36*nc^4*nf*zb^2 + 3805*nc^5*zb^3 - 42*nf*zb^3 - 
      27*nc^2*nf*zb^3 - 54*nc^4*nf*zb^3 - 1572*nc^5*zb^4 + 14*nf*zb^4 + 
      9*nc^2*nf*zb^4 + 18*nc^4*nf*zb^4 + 257*nc^5*zb^5)*G[1, 2, 1, 2, 1, zb])/
    (6*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-136*nc^5 + 4297*nc^5*zb - 9200*nc^5*zb^2 + 24*nf*zb^2 + 
      46*nc^4*nf*zb^2 + 8330*nc^5*zb^3 - 36*nf*zb^3 - 69*nc^4*nf*zb^3 - 
      3532*nc^5*zb^4 + 12*nf*zb^4 + 23*nc^4*nf*zb^4 + 605*nc^5*zb^5)*
     G[1, 2, 2, 1, 0, zb])/(6*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   ((-260*nc^5 + 9161*nc^5*zb - 19740*nc^5*zb^2 + 88*nf*zb^2 + 
      4*nc^2*nf*zb^2 + 178*nc^4*nf*zb^2 + 18031*nc^5*zb^3 - 132*nf*zb^3 - 
      6*nc^2*nf*zb^3 - 267*nc^4*nf*zb^3 - 7740*nc^5*zb^4 + 44*nf*zb^4 + 
      2*nc^2*nf*zb^4 + 89*nc^4*nf*zb^4 + 1355*nc^5*zb^5)*
     G[1, 2, 2, 1, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
   ((-100*nc^5 + 3502*nc^5*zb - 7388*nc^5*zb^2 + 48*nf*zb^2 + 
      44*nc^2*nf*zb^2 + 48*nc^4*nf*zb^2 + 6611*nc^5*zb^3 - 72*nf*zb^3 - 
      66*nc^2*nf*zb^3 - 72*nc^4*nf*zb^3 - 2800*nc^5*zb^4 + 24*nf*zb^4 + 
      22*nc^2*nf*zb^4 + 24*nc^4*nf*zb^4 + 488*nc^5*zb^5)*
     G[1, 2, 2, 2, 1, zb])/(6*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
   (48*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 0, 0, 0, zb])/((-2 + zb)*(-1 + zb)) - 
   ((2898*nc^5 + 30*nf - 30*nc^2*nf - 5718*nc^5*zb - 39*nf*zb + 
      39*nc^2*nf*zb + 4704*nc^5*zb^2 + 18*nf*zb^2 - 18*nc^2*nf*zb^2 - 
      1863*nc^5*zb^3 - 3*nf*zb^3 + 3*nc^2*nf*zb^3 + 307*nc^5*zb^4)*
     G[2, 1, 0, 0, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)) - 
   (nc^3*(1533 - 3066*zb + 2550*zb^2 - 1014*zb^3 + 167*zb^4)*
     G[2, 1, 0, 1, 0, zb])/(6*(-2 + zb)*(-1 + zb)) + 
   ((152*nc^3 - 10*nf - 328*nc^3*zb + 13*nf*zb + 297*nc^3*zb^2 - 6*nf*zb^2 - 
      128*nc^3*zb^3 + nf*zb^3 + 22*nc^3*zb^4)*G[2, 1, 0, 1, 1, zb])/
    (2*(-2 + zb)*(-1 + zb)) - (nc^3*(4743 - 9162*zb + 7338*zb^2 - 2838*zb^3 + 
      473*zb^4)*G[2, 1, 1, 0, 0, zb])/(6*(-2 + zb)*(-1 + zb)) + 
   ((3878*nc^5 + 30*nf - 30*nc^2*nf - 7374*nc^5*zb - 39*nf*zb + 
      39*nc^2*nf*zb + 5802*nc^5*zb^2 + 18*nf*zb^2 - 18*nc^2*nf*zb^2 - 
      2207*nc^5*zb^3 - 3*nf*zb^3 + 3*nc^2*nf*zb^3 + 363*nc^5*zb^4)*
     G[2, 1, 1, 0, 1, zb])/(8*nc^2*(-2 + zb)*(-1 + zb)) + 
   (nc^2*(2620*nc + 52*nf - 5016*nc*zb - 62*nf*zb + 3966*nc*zb^2 + 
      24*nf*zb^2 - 1514*nc*zb^3 - 3*nf*zb^3 + 254*nc*zb^4)*
     G[2, 1, 1, 1, 0, zb])/(4*(-2 + zb)*(-1 + zb)) + 
   ((-49230*nc^5 - 750*nf + 750*nc^2*nf - 1560*nc^4*nf + 94302*nc^5*zb + 
      975*nf*zb - 975*nc^2*nf*zb + 1860*nc^4*nf*zb - 74670*nc^5*zb^2 - 
      450*nf*zb^2 + 450*nc^2*nf*zb^2 - 720*nc^4*nf*zb^2 + 28434*nc^5*zb^3 + 
      75*nf*zb^3 - 75*nc^2*nf*zb^3 + 90*nc^4*nf*zb^3 - 4636*nc^5*zb^4)*
     G[2, 1, 1, 1, 1, zb])/(120*nc^2*(-2 + zb)*(-1 + zb)) + 
   ((1448*nc^5 + 20*nf + 52*nc^4*nf - 2754*nc^5*zb - 26*nf*zb - 
      62*nc^4*nf*zb + 2166*nc^5*zb^2 + 12*nf*zb^2 + 24*nc^4*nf*zb^2 - 
      820*nc^5*zb^3 - 2*nf*zb^3 - 3*nc^4*nf*zb^3 + 132*nc^5*zb^4)*
     G[2, 1, 1, 2, 1, zb])/(4*nc^2*(-2 + zb)*(-1 + zb)) - 
   (nc^3*(1339 - 2570*zb + 2046*zb^2 - 790*zb^3 + 133*zb^4)*
     G[2, 1, 2, 1, 0, zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (nc^2*(9804*nc + 156*nf - 18846*nc*zb - 186*nf*zb + 14973*nc*zb^2 + 
      72*nf*zb^2 - 5736*nc*zb^3 - 9*nf*zb^3 + 958*nc*zb^4)*
     G[2, 1, 2, 1, 1, zb])/(12*(-2 + zb)*(-1 + zb)) - 
   (nc^2*(1157*nc + 52*nf - 2288*nc*zb - 62*nf*zb + 1875*nc*zb^2 + 
      24*nf*zb^2 - 738*nc*zb^3 - 3*nf*zb^3 + 125*nc*zb^4)*
     G[2, 1, 2, 2, 1, zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (nc^3*(2421 - 4638*zb + 3678*zb^2 - 1410*zb^3 + 235*zb^4)*
     G[2, 2, 1, 0, 0, zb])/(3*(-2 + zb)*(-1 + zb)) - 
   (nc^3*(2982 - 5676*zb + 4461*zb^2 - 1692*zb^3 + 280*zb^4)*
     G[2, 2, 1, 0, 1, zb])/(6*(-2 + zb)*(-1 + zb)) - 
   (nc^3*(15189 - 28890*zb + 22746*zb^2 - 8694*zb^3 + 1463*zb^4)*
     G[2, 2, 1, 1, 0, zb])/(12*(-2 + zb)*(-1 + zb)) + 
   (5*nc^3*(773 - 1460*zb + 1137*zb^2 - 428*zb^3 + 71*zb^4)*
     G[2, 2, 1, 1, 1, zb])/(4*(-2 + zb)*(-1 + zb)) - 
   (nc^3*(1322 - 2546*zb + 2031*zb^2 - 782*zb^3 + 130*zb^4)*
     G[2, 2, 1, 2, 1, zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (nc^3*(2251 - 4318*zb + 3438*zb^2 - 1330*zb^3 + 225*zb^4)*
     G[2, 2, 2, 1, 0, zb])/(2*(-2 + zb)*(-1 + zb)) - 
   (nc^3*(5786 - 11043*zb + 8733*zb^2 - 3353*zb^3 + 565*zb^4)*
     G[2, 2, 2, 1, 1, zb])/(4*(-2 + zb)*(-1 + zb)) + 
   (nc^3*(2107 - 4079*zb + 3285*zb^2 - 1285*zb^3 + 218*zb^4)*
     G[2, 2, 2, 2, 1, zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (5*nc^3*Pi^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(108 - 109*zb + 67*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(288*(-1 + zb)) + 
   (Sqrt[5 - 4*zb]*(8735*nc^3 + 13670*nf + 4180*nc^2*nf + 17780*nc^3*zb - 
      16000*nf*zb - 2420*nc^2*nf*zb + 26580*nc^3*zb^2 + 3768*nf*zb^2 - 
      1032*nc^2*nf*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (864*(-1 + zb)) - (Sqrt[5 - 4*zb]*(8735*nc^3 + 13670*nf + 4180*nc^2*nf + 
      17780*nc^3*zb - 16000*nf*zb - 2420*nc^2*nf*zb + 26580*nc^3*zb^2 + 
      3768*nf*zb^2 - 1032*nc^2*nf*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(3456*(-1 + zb)) + 
   (5*nc^3*Pi^2*(14 + 3*zb - 6*zb^2 + 11*zb^3)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (48*(-1 + zb)) + (5*(783*nc^3 + 56*nf - 206*nc^2*nf - 2730*nc^3*zb + 
      66*nf*zb + 438*nc^2*nf*zb + 1767*nc^3*zb^2 - 246*nf*zb^2 - 
      276*nc^2*nf*zb^2 + 242*nc^3*zb^3 + 124*nf*zb^3 + 44*nc^2*nf*zb^3)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (18*(-1 + zb)) + (nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + zb)) - 
   (5*(783*nc^3 + 56*nf - 206*nc^2*nf - 2730*nc^3*zb + 66*nf*zb + 
      438*nc^2*nf*zb + 1767*nc^3*zb^2 - 246*nf*zb^2 - 276*nc^2*nf*zb^2 + 
      242*nc^3*zb^3 + 124*nf*zb^3 + 44*nc^2*nf*zb^3)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (72*(-1 + zb)) - (nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
     J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (5*nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
     J[1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/(36*(-1 + zb)) - 
   (5*nc^3*Pi^2*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(8*zb) - 
   (5*(783*nc^3 + 56*nf - 206*nc^2*nf - 2730*nc^3*zb + 66*nf*zb + 
      438*nc^2*nf*zb + 1767*nc^3*zb^2 - 246*nf*zb^2 - 276*nc^2*nf*zb^2 + 
      242*nc^3*zb^3 + 124*nf*zb^3 + 44*nc^2*nf*zb^3)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (72*(-1 + zb)) - (nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (16*(-1 + zb)) + (5*(783*nc^3 + 56*nf - 206*nc^2*nf - 2730*nc^3*zb + 
      66*nf*zb + 438*nc^2*nf*zb + 1767*nc^3*zb^2 - 246*nf*zb^2 - 
      276*nc^2*nf*zb^2 + 242*nc^3*zb^3 + 124*nf*zb^3 + 44*nc^2*nf*zb^3)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (288*(-1 + zb)) + (nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (24*(-1 + zb)) + (5*nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    (144*(-1 + zb)) - (nc^3*(38 - 44*zb + 39*zb^2)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(18*Sqrt[1 - zb]) + 
   (nc^3*(38 - 44*zb + 39*zb^2)*J[1/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), 
      zb])/(9*Sqrt[1 - zb]) - (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*
     J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*(-2 + zb)*(-1 + zb)) - (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*
     J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), zb^(-1), (1 - zb)^(-1), zb])/
    (2*(-2 + zb)*(-1 + zb)) + (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-2 + zb)*(-1 + zb)) - (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*(-2 + zb)*(-1 + zb)) + (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/
    (2*(-2 + zb)*(-1 + zb)) - (5*nc^3*Sqrt[5 - 4*zb]*
     (-44 - 371*zb + 354*zb^2)*J[zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(36*(-1 + zb)) + (5*nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (144*(-1 + zb)) + (nc^3*(38 - 44*zb + 39*zb^2)*J[zb^(-1), 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb])/(9*Sqrt[1 - zb]) - 
   (nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]*(108 - 109*zb + 67*zb^2)*
     J[zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(24*(-1 + zb)) + 
   (nc^3*(38 - 44*zb + 39*zb^2)*J[zb^(-1), Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb])/(9*Sqrt[1 - zb]) + (nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]*
     (108 - 109*zb + 67*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb])/(72*(-1 + zb)) - 
   (15*nc^3*Pi^2*(1 - zb + zb^2)^2*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(8*(-1 + zb)*zb) - 
   (nc^3*(38 - 44*zb + 39*zb^2)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(18*Sqrt[1 - zb]) + 
   (nc^3*(38 - 44*zb + 39*zb^2)*J[Sqrt[1 - zb]/zb, zb^(-1), (1 - zb)^(-1), 
      zb])/(9*Sqrt[1 - zb]) - (nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]*
     (108 - 109*zb + 67*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(36*(-1 + zb)) - 
   (7*nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]*(108 - 109*zb + 67*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/
    (144*(-1 + zb)) - (nc^3*(821 - 885*zb + 60*zb^2 + 86*zb^3)*
     J[t[1, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*(-1 + zb)) + 
   (7*nc^3*(821 - 885*zb + 60*zb^2 + 86*zb^3)*J[t[1, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(1320*(-1 + zb)) + 
   (nc^3*(551 - 669*zb + 33*zb^2 + 77*zb^3)*J[t[1, 1]/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/(880*(-1 + zb)) - 
   (7*nc^3*(551 - 669*zb + 33*zb^2 + 77*zb^3)*J[t[1, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1320*(-1 + zb)) + 
   (9*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[t[1, 1]/(2 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/(440*(-1 + zb)) - 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[t[1, 1]/(2 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) + 
   (3*nc^3*(-33557 + 54141*zb - 39336*zb^2 + 11702*zb^3)*
     J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(1760*(-1 + zb)) - 
   (7*nc^3*(-33557 + 54141*zb - 39336*zb^2 + 11702*zb^3)*
     J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*(-1 + zb)) + 
   (nc^3*(821 - 885*zb + 60*zb^2 + 86*zb^3)*J[t[1, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(880*(-1 + zb)) - 
   (7*nc^3*(821 - 885*zb + 60*zb^2 + 86*zb^3)*J[t[1, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(1320*(-1 + zb)) - 
   (nc^3*(551 - 669*zb + 33*zb^2 + 77*zb^3)*J[t[1, 2]/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/(880*(-1 + zb)) + 
   (7*nc^3*(551 - 669*zb + 33*zb^2 + 77*zb^3)*J[t[1, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1320*(-1 + zb)) - 
   (9*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[t[1, 2]/(2 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/(440*(-1 + zb)) + 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[t[1, 2]/(2 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) - 
   (3*nc^3*(-33557 + 54141*zb - 39336*zb^2 + 11702*zb^3)*
     J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(1760*(-1 + zb)) + 
   (7*nc^3*(-33557 + 54141*zb - 39336*zb^2 + 11702*zb^3)*
     J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*(-1 + zb)) + 
   (nc^3*(-101119 + 163563*zb - 118578*zb^2 + 35188*zb^3)*
     J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(1760*(-1 + zb)) - 
   (7*nc^3*(-101119 + 163563*zb - 118578*zb^2 + 35188*zb^3)*
     J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(2640*(-1 + zb)) - 
   (nc^3*(-101119 + 163563*zb - 118578*zb^2 + 35188*zb^3)*
     J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(1760*(-1 + zb)) + 
   (7*nc^3*(-101119 + 163563*zb - 118578*zb^2 + 35188*zb^3)*
     J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(2640*(-1 + zb)) - 
   (6*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(-1 + zb) + 
   (4*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(-1 + zb) + 
   (10*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/(3*(-1 + zb)) + 
   (3*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*(-1 + zb)) - (nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(-1 + zb) - 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
   (10*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], zb^(-1), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(3*(-1 + zb)) - 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (5*(139*nc^3 - 8*nf + 5*nc^2*nf - 530*nc^3*zb - 2*nf*zb - 4*nc^2*nf*zb + 
      55*nc^3*zb^2 - 8*nf*zb^2 + 2*nc^2*nf*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/3 + 
   (5*(139*nc^3 - 8*nf + 5*nc^2*nf - 530*nc^3*zb - 2*nf*zb - 4*nc^2*nf*zb + 
      55*nc^3*zb^2 - 8*nf*zb^2 + 2*nc^2*nf*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/12 + 
   (5*(139*nc^3 - 8*nf + 5*nc^2*nf - 530*nc^3*zb - 2*nf*zb - 4*nc^2*nf*zb + 
      55*nc^3*zb^2 - 8*nf*zb^2 + 2*nc^2*nf*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/12 - 
   (5*(139*nc^3 - 8*nf + 5*nc^2*nf - 530*nc^3*zb - 2*nf*zb - 4*nc^2*nf*zb + 
      55*nc^3*zb^2 - 8*nf*zb^2 + 2*nc^2*nf*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    48 - (3*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/22 + 
   (7*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/11 + 
   (3*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/
    22 - (7*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/11 + (3*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) - 
   (nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(-1 + zb) - 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (3*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*(-1 + zb)) + 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/(24*(-1 + zb)) - 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(24*(-1 + zb)) + 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(12*(-1 + zb)) - 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], zb^(-1), 
      (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], zb^(-1), 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], zb^(-1), 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(12*(-1 + zb)) - 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      zb^(-1), (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
   (5*nc^2*(-58*nc - 16*nf + 156*nc*zb + 24*nf*zb - 84*nc*zb^2 - 12*nf*zb^2 + 
      11*nc*zb^3 + 2*nf*zb^3)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(-1 + zb) - 
   (5*nc^2*(-58*nc - 16*nf + 156*nc*zb + 24*nf*zb - 84*nc*zb^2 - 12*nf*zb^2 + 
      11*nc*zb^3 + 2*nf*zb^3)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + zb)) - 
   (5*nc^2*(-58*nc - 16*nf + 156*nc*zb + 24*nf*zb - 84*nc*zb^2 - 12*nf*zb^2 + 
      11*nc*zb^3 + 2*nf*zb^3)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + zb)) + 
   (5*nc^2*(-58*nc - 16*nf + 156*nc*zb + 24*nf*zb - 84*nc*zb^2 - 12*nf*zb^2 + 
      11*nc*zb^3 + 2*nf*zb^3)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(440*(-1 + zb)) + 
   (49*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 1], 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) + 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 1]/(1 - zb), 
      t[1, 2], (1 - zb)^(-1), zb])/(440*(-1 + zb)) - 
   (49*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) + 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(440*(-1 + zb)) - 
   (49*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 2], 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) - 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 2]/(1 - zb), 
      t[1, 1], (1 - zb)^(-1), zb])/(440*(-1 + zb)) + 
   (49*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[1, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) - 
   (9*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(440*(-1 + zb)) + 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[2, 1], 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) + 
   (9*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(440*(-1 + zb)) - 
   (21*nc^3*(30 - 24*zb + 3*zb^2 + zb^3)*J[(2 - zb)^(-1), t[2, 2], 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + zb)) + 
   (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (nc^3*(-27 + 40*zb - 18*zb^2 + zb^4)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 1, 
      zb^(-1), (1 - zb)^(-1), zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (10*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[zb^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(3*(-1 + zb)) - 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[zb^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(6*(-1 + zb)) + (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(24*(-1 + zb)) - 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[zb^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[zb^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (4*(-1 + zb)) - (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[zb^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/
    (6*(-1 + zb)) - (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[zb^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/
    (6*(-1 + zb)) - (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(4*(-1 + zb)) + 
   (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb])/(12*(-1 + zb)) - 
   (3*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], t[1, 2], (1 - zb)^(-1), zb])/55 + 
   (14*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb])/55 + (7563*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1]/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/880 - (17647*nc^3*(-1 + zb)^2*
     J[zb^(-1), t[1, 1]/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/
    44 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1]/zb, t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/22 + 
   (3*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], t[1, 1], (1 - zb)^(-1), zb])/55 - 
   (14*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb])/55 - (7563*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2]/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/880 + (17647*nc^3*(-1 + zb)^2*
     J[zb^(-1), t[1, 2]/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/
    44 - (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2]/zb, t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/22 - (3363*nc^3*(-1 + zb)^2*
     J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/220 + 
   (7847*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/110 + (3363*nc^3*(-1 + zb)^2*
     J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/220 - 
   (7847*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/110 + (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (12*(-1 + zb)) - (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/
    (6*(-1 + zb)) - (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[Sqrt[1 - zb]/zb, zb^(-1), 1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/
    (6*(-1 + zb)) - (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[Sqrt[1 - zb]/zb, zb^(-1), Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/
    (6*(-1 + zb)) + (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (12*(-1 + zb)) - (nc^3*zb*(18 - 18*zb + 11*zb^2)*
     J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, zb^(-1), (1 - zb)^(-1), zb])/
    (6*(-1 + zb)) - (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(4*(-1 + zb)) + 
   (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/
    (12*(-1 + zb)) - (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
   (7*nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/
    (24*(-1 + zb)) - (9*nc^3*(-2243 + 3627*zb - 2640*zb^2 + 786*zb^3)*
     J[t[1, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + zb)) + 
   (21*nc^3*(-2243 + 3627*zb - 2640*zb^2 + 786*zb^3)*
     J[t[1, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + zb)) + (1503*nc^3*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb])/176 - 
   (3507*nc^3*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/88 + (1503*nc^3*(-1 + zb)^2*
     J[t[1, 1]/(1 - zb), t[1, 2], zb^(-1), (1 - zb)^(-1), zb])/176 - 
   (3507*nc^3*(-1 + zb)^2*J[t[1, 1]/(1 - zb), t[1, 2]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/88 - 
   (9*nc^3*(-1 + zb)^2*J[t[1, 1]/zb, zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/
    44 + (21*nc^3*(-1 + zb)^2*J[t[1, 1]/zb, zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/22 - 
   (9*nc^3*(-1 + zb)^2*J[t[1, 1]/zb, t[1, 2], zb^(-1), (1 - zb)^(-1), zb])/
    44 + (21*nc^3*(-1 + zb)^2*J[t[1, 1]/zb, t[1, 2]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/22 + 
   (9*nc^3*(-2243 + 3627*zb - 2640*zb^2 + 786*zb^3)*
     J[t[1, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + zb)) - 
   (21*nc^3*(-2243 + 3627*zb - 2640*zb^2 + 786*zb^3)*
     J[t[1, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + zb)) - (1503*nc^3*(-1 + zb)^2*J[t[1, 2]/(1 - zb), zb^(-1), 
      t[1, 1], (1 - zb)^(-1), zb])/176 + 
   (3507*nc^3*(-1 + zb)^2*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/88 - (1503*nc^3*(-1 + zb)^2*
     J[t[1, 2]/(1 - zb), t[1, 1], zb^(-1), (1 - zb)^(-1), zb])/176 + 
   (3507*nc^3*(-1 + zb)^2*J[t[1, 2]/(1 - zb), t[1, 1]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/88 + 
   (9*nc^3*(-1 + zb)^2*J[t[1, 2]/zb, zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/
    44 - (21*nc^3*(-1 + zb)^2*J[t[1, 2]/zb, zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/22 + 
   (9*nc^3*(-1 + zb)^2*J[t[1, 2]/zb, t[1, 1], zb^(-1), (1 - zb)^(-1), zb])/
    44 - (21*nc^3*(-1 + zb)^2*J[t[1, 2]/zb, t[1, 1]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/22 - 
   (9*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + zb)) + 
   (21*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + zb)) - (333*nc^3*(-1 + zb)^2*J[t[2, 1], t[1, 2], zb^(-1), 
      (1 - zb)^(-1), zb])/22 + 
   (777*nc^3*(-1 + zb)^2*J[t[2, 1], t[1, 2]/(1 - zb), zb^(-1), (1 - zb)^(-1), 
      zb])/11 + (9*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + zb)) - 
   (21*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + zb)) + (333*nc^3*(-1 + zb)^2*J[t[2, 2], t[1, 1], zb^(-1), 
      (1 - zb)^(-1), zb])/22 - 
   (777*nc^3*(-1 + zb)^2*J[t[2, 2], t[1, 1]/(1 - zb), zb^(-1), (1 - zb)^(-1), 
      zb])/11 - (36*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
   (24*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
   (20*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], zb^(-1), 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
   (9*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (6*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    ((-2 + zb)*(-1 + zb)) + (20*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], zb^(-1), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    ((-2 + zb)*(-1 + zb)) - (10*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 
      (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (-2 + zb) + (5*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (2*(-2 + zb)) + (5*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-2 + zb)) - (5*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-2 + zb)) + (9*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (6*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/
    ((-2 + zb)*(-1 + zb)) - (9*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-2 + zb)*(-1 + zb)) + 
   (3*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/(4*(-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-2 + zb)*(-1 + zb)) + (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-2 + zb)*(-1 + zb)) - 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], zb^(-1), 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], zb^(-1), 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(2*zb) - 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      zb^(-1), (1 - zb)^(-1), zb])/(2*zb) + 
   (120*nc^3*(9 - 20*zb + 18*zb^2 - 7*zb^3 + zb^4)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (30*nc^3*(9 - 20*zb + 18*zb^2 - 7*zb^3 + zb^4)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (30*nc^3*(9 - 20*zb + 18*zb^2 - 7*zb^3 + zb^4)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
   (15*nc^3*(9 - 20*zb + 18*zb^2 - 7*zb^3 + zb^4)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (20*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), zb^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-2 + zb)*(-1 + zb)) - (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), zb^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-2 + zb)*(-1 + zb)) + (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
     J[(1 - zb)^(-1), zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-2 + zb)*(-1 + zb)) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(2*zb) + 
   (3*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (2*zb) + (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(2*zb) + 
   (3*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb])/(2*zb) - (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb])/(2*zb) + 
   (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[1, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[1, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 - (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), zb^(-1), t[1, 2], t[1, 1], (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[1, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 + (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 + (1503*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), zb^(-1), t[2, 1]/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/
    176 - (3507*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[2, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/88 - 
   (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 - (1503*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), zb^(-1), t[2, 2]/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/
    176 + (3507*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), zb^(-1), t[2, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/88 - 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, zb^(-1), 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, zb^(-1), 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(2*zb) - 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      zb^(-1), (1 - zb)^(-1), zb])/(2*zb) + 
   (3*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(2*zb) - 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/zb + 
   (7*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(4*zb) + 
   (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 1], zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 1], zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 + (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[1, 1], t[1, 2], zb^(-1), (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 1], t[1, 2]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/8 - (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[1, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 2], zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 - (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[1, 2], t[1, 1], zb^(-1), (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 2], t[1, 1]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/8 + (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 + (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[2, 1], t[1, 2], zb^(-1), (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/8 + (1503*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[2, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/
    176 - (3507*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1]/(1 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/88 + 
   (1503*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1]/(1 - zb), t[1, 2], 
      zb^(-1), (1 - zb)^(-1), zb])/176 - 
   (3507*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/88 - 
   (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 - (243*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[2, 2], t[1, 1], zb^(-1), (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/8 - (1503*nc^3*(-1 + zb)^2*
     J[(1 - zb)^(-1), t[2, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/
    176 + (3507*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2]/(1 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/88 - 
   (1503*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2]/(1 - zb), t[1, 1], 
      zb^(-1), (1 - zb)^(-1), zb])/176 + 
   (3507*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/88 - 
   (108*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(-2 + zb) + 
   (72*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(-2 + zb) + 
   (60*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/(-2 + zb) + 
   (27*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (18*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/(-2 + zb) + 
   (60*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], zb^(-1), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(-2 + zb) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (40*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
   (10*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
   (10*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (27*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (18*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (27*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (4*(-2 + zb)) + (9*nc^3*(-3 + zb)*(-1 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-2 + zb)) + 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/(4*(-2 + zb)) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(-2 + zb) + 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-2 + zb)) + 
   (60*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (15*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (15*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
   (15*nc^3*(12 - 27*zb + 24*zb^2 - 9*zb^3 + zb^4)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-2 + zb)*(-1 + zb)) + 
   (60*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), zb^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(-2 + zb) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), zb^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (-2 + zb) + (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (4*(-2 + zb)) + (10*nc^3*(60 - 124*zb + 222*zb^2 - 125*zb^3 + 19*zb^4)*
     J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(60 - 124*zb + 222*zb^2 - 125*zb^3 + 19*zb^4)*
     J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(2*(-2 + zb)*(-1 + zb)) - 
   (5*nc^3*(60 - 124*zb + 222*zb^2 - 125*zb^3 + 19*zb^4)*
     J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*(-2 + zb)*(-1 + zb)) + 
   (5*nc^3*(60 - 124*zb + 222*zb^2 - 125*zb^3 + 19*zb^4)*
     J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-2 + zb)*(-1 + zb)) + 
   (nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(2*zb) + 
   (3*nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (2*zb) + (nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(2*zb) + 
   (nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(2*zb) + 
   (3*nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb])/(2*zb) - (nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb])/(2*zb) + 
   (243*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[1, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[1, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 - (243*nc^3*(-1 + zb)^2*
     J[zb^(-1), (1 - zb)^(-1), t[1, 2], t[1, 1], (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[1, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 + (243*nc^3*(-1 + zb)^2*
     J[zb^(-1), (1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/16 - 
   (567*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 + (1503*nc^3*(-1 + zb)^2*
     J[zb^(-1), (1 - zb)^(-1), t[2, 1]/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/
    176 - (3507*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[2, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/88 - 
   (243*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/16 + 
   (567*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/8 - (1503*nc^3*(-1 + zb)^2*
     J[zb^(-1), (1 - zb)^(-1), t[2, 2]/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/
    176 + (3507*nc^3*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), t[2, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/88 + 
   (60*nc^3*(-3 + zb)*(-1 + zb)^2*J[zb^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(-2 + zb) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[zb^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(-2 + zb) - 
   (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[zb^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (-2 + zb) + (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[zb^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (4*(-2 + zb)) + (3*nc^3*(-1 + zb)^3*J[zb^(-1), zb^(-1), (1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (2*zb) + (27*nc^3*(1 - zb + zb^2)^2*J[zb^(-1), zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (2*(-1 + zb)*zb) + (9*nc^3*(1 - zb + zb^2)^2*J[zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb])/((-1 + zb)*zb) - (3*nc^3*(1 - zb + zb^2)^2*
     J[zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/((-1 + zb)*zb) + 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[1, 1], t[1, 2], (1 - zb)^(-1), 
      zb])/88 - (21*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[1, 1], 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/44 - 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[1, 2], t[1, 1], (1 - zb)^(-1), 
      zb])/88 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[1, 2], 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/44 + 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), 
      zb])/88 - (21*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 1], 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/44 - 
   (45*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 1]/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/88 + 
   (105*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/44 - 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), 
      zb])/88 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 2], 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/44 + 
   (45*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 2]/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/88 - 
   (105*nc^3*(-1 + zb)^2*J[zb^(-1), zb^(-1), t[2, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/44 + 
   (9*nc^3*(1 - zb + zb^2)^2*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (2*(-1 + zb)*zb) - (3*nc^3*(1 - zb + zb^2)^2*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/(2*(-1 + zb)*zb) + 
   (3*nc^3*(1 - zb + zb^2)^2*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + zb)*zb) + (21*nc^3*(1 - zb + zb^2)^2*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), (1 - zb)^(-1), zb])/(4*(-1 + zb)*zb) + 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), 
      zb])/176 - (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/88 + 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], t[1, 2], zb^(-1), (1 - zb)^(-1), 
      zb])/176 - (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], t[1, 2]/(1 - zb), 
      zb^(-1), (1 - zb)^(-1), zb])/88 - 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), 
      zb])/176 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/88 - 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], t[1, 1], zb^(-1), (1 - zb)^(-1), 
      zb])/176 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], t[1, 1]/(1 - zb), 
      zb^(-1), (1 - zb)^(-1), zb])/88 + 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), 
      zb])/176 - (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1], zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/88 + 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1], t[1, 2], zb^(-1), (1 - zb)^(-1), 
      zb])/176 - (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      zb^(-1), (1 - zb)^(-1), zb])/88 - 
   (45*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1]/(1 - zb), zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/176 + 
   (105*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1]/(1 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/88 - 
   (45*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1]/(1 - zb), t[1, 2], zb^(-1), 
      (1 - zb)^(-1), zb])/176 + 
   (105*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1]/(1 - zb), t[1, 2]/(1 - zb), 
      zb^(-1), (1 - zb)^(-1), zb])/88 - 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), 
      zb])/176 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2], zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/88 - 
   (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2], t[1, 1], zb^(-1), (1 - zb)^(-1), 
      zb])/176 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      zb^(-1), (1 - zb)^(-1), zb])/88 + 
   (45*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2]/(1 - zb), zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/176 - 
   (105*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2]/(1 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/88 + 
   (45*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2]/(1 - zb), t[1, 1], zb^(-1), 
      (1 - zb)^(-1), zb])/176 - 
   (105*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2]/(1 - zb), t[1, 1]/(1 - zb), 
      zb^(-1), (1 - zb)^(-1), zb])/88 + 
   ((968*nc^5 - 352*nc^4*nf + 32*nc^3*nf^2 - 1152*nc^5*Pi^2 - 97368*nc^5*zb + 
       69*nf*zb - 3378*nc^2*nf*zb + 8973*nc^4*nf*zb + 240*nc*nf^2*zb - 
       336*nc^3*nf^2*zb + 3456*nc^5*Pi^2*zb + 96400*nc^5*zb^2 - 69*nf*zb^2 + 
       3378*nc^2*nf*zb^2 - 8621*nc^4*nf*zb^2 - 240*nc*nf^2*zb^2 + 
       304*nc^3*nf^2*zb^2 - 2304*nc^5*Pi^2*zb^2 - 48680*nc^5*zb^3 - 
       2112*nc^2*nf*zb^3 + 4576*nc^4*nf*zb^3 + 64*nc*nf^2*zb^3 - 
       96*nc^3*nf^2*zb^3 + 1152*nc^5*Pi^2*zb^3)/(1728*nc^2*(-1 + zb)) + 
     ((-528*nc^5 + 96*nc^4*nf + 6192*nc^5*zb - 15*nf*zb + 180*nc^2*nf*zb - 
        453*nc^4*nf*zb - 5664*nc^5*zb^2 + 15*nf*zb^2 - 180*nc^2*nf*zb^2 + 
        357*nc^4*nf*zb^2 + 2640*nc^5*zb^3 - 4*nf*zb^3 + 48*nc^2*nf*zb^3 - 
        140*nc^4*nf*zb^3)*G[0, zb])/(144*nc^2*(-1 + zb)) - 
     ((264*nc^5 - 48*nc^4*nf + 1680*nc^5*zb + 7*nf*zb + 84*nc^2*nf*zb - 
        187*nc^4*nf*zb - 16*nc*nf^2*zb + 16*nc^3*nf^2*zb - 216*nc^5*zb^2 - 
        18*nf*zb^2 - 36*nc^2*nf*zb^2 + 198*nc^4*nf*zb^2 + 24*nc*nf^2*zb^2 - 
        24*nc^3*nf^2*zb^2 - 1728*nc^5*zb^3 + 15*nf*zb^3 - 16*nc^2*nf*zb^3 + 
        nc^4*nf*zb^3 - 8*nc*nf^2*zb^3 + 8*nc^3*nf^2*zb^3 + 1320*nc^5*zb^4 - 
        4*nf*zb^4 + 8*nc^2*nf*zb^4 - 52*nc^4*nf*zb^4)*G[1, zb])/
      (144*nc^2*(-1 + zb)*zb) - (8*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*
       G[0, 0, zb])/(-1 + zb) + (4*nc^3*(1 - zb + zb^2)^2*G[0, 1, zb])/
      ((-1 + zb)*zb) - ((-96*nc^5 - 192*nc^5*zb + 2*nf*zb - 24*nc^2*nf*zb + 
        22*nc^4*nf*zb + 288*nc^5*zb^2 - 3*nf*zb^2 + 36*nc^2*nf*zb^2 - 
        33*nc^4*nf*zb^2 + nf*zb^3 - 12*nc^2*nf*zb^3 + 11*nc^4*nf*zb^3 - 
        96*nc^5*zb^4)*G[1, 0, zb])/(24*nc^2*(-1 + zb)*zb) + 
     ((-64*nc^5 - 256*nc^5*zb + 2*nf*zb - 24*nc^2*nf*zb + 22*nc^4*nf*zb + 
        576*nc^5*zb^2 - 3*nf*zb^2 + 66*nc^2*nf*zb^2 - 63*nc^4*nf*zb^2 - 
        256*nc^5*zb^3 + nf*zb^3 - 42*nc^2*nf*zb^3 + 41*nc^4*nf*zb^3 - 
        64*nc^5*zb^4)*G[1, 1, zb])/(48*nc^2*(-1 + zb)*zb))*Log[MH2/muf2]^3 + 
   (9*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/352 - 
   (21*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/176 + 
   (333*nc^3*(-1 + zb)^3*J[t[1, 2], zb^(-1), (1 - zb)^(-1), zb]*t[1, 1])/22 - 
   (777*nc^3*(-1 + zb)^3*J[t[1, 2]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb]*
     t[1, 1])/11 - (9*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/352 + 
   (21*nc^3*(-2835 + 5403*zb - 4416*zb^2 + 1378*zb^3)*
     J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/176 - 
   (333*nc^3*(-1 + zb)^3*J[t[1, 1], zb^(-1), (1 - zb)^(-1), zb]*t[1, 2])/22 + 
   (777*nc^3*(-1 + zb)^3*J[t[1, 1]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb]*
     t[1, 2])/11 + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*nc^3*(595901 - 1571677*zb + 1687362*zb^2 - 923059*zb^3 + 211153*zb^4)*
       t[1, 1])/(15840*(-1 + zb)) - (7*nc^3*(-11 + 9*zb + zb^2)*
       (994 - 445*zb + 217*zb^2)*t[2, 1])/(15840*(-1 + zb))) + 
   J[t[1, 2], (1 - zb)^(-1), zb]*
    (-(nc^3*(595901 - 1571677*zb + 1687362*zb^2 - 923059*zb^3 + 211153*zb^4)*
        t[1, 1])/(10560*(-1 + zb)) + (nc^3*(-11 + 9*zb + zb^2)*
       (994 - 445*zb + 217*zb^2)*t[2, 1])/(10560*(-1 + zb))) + 
   J[t[1, 1], (1 - zb)^(-1), zb]*
    ((nc^3*(595901 - 1571677*zb + 1687362*zb^2 - 923059*zb^3 + 211153*zb^4)*
       t[1, 2])/(10560*(-1 + zb)) - (nc^3*(-11 + 9*zb + zb^2)*
       (994 - 445*zb + 217*zb^2)*t[2, 2])/(10560*(-1 + zb))) + 
   J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*nc^3*(595901 - 1571677*zb + 1687362*zb^2 - 923059*zb^3 + 
        211153*zb^4)*t[1, 2])/(15840*(-1 + zb)) + 
     (7*nc^3*(-11 + 9*zb + zb^2)*(994 - 445*zb + 217*zb^2)*t[2, 2])/
      (15840*(-1 + zb))) + (G[0, 1, zb]*(4320*nc^5 - 4320*nc^4*nf - 
      2492960*nc^5*zb - 9720*nc^2*nf*zb + 569480*nc^4*nf*zb - 
      24000*nc^3*nf^2*zb + 679800*nc^5*Pi^2*zb - 123600*nc^4*nf*Pi^2*zb + 
      4828720*nc^5*zb^2 + 9720*nf*zb^2 + 31680*nc^2*nf*zb^2 - 
      1162600*nc^4*nf*zb^2 + 9360*nc*nf^2*zb^2 + 33360*nc^3*nf^2*zb^2 - 
      1341960*nc^5*Pi^2*zb^2 - 2160*nc^2*nf*Pi^2*zb^2 + 
      242520*nc^4*nf*Pi^2*zb^2 - 123524592*nc^5*zb^3 + 1064880*nf*zb^3 - 
      3950400*nc^2*nf*zb^3 + 14978892*nc^4*nf*zb^3 + 253920*nc*nf^2*zb^3 - 
      356040*nc^3*nf^2*zb^3 + 9478080*nc^5*Pi^2*zb^3 - 67320*nf*Pi^2*zb^3 + 
      355680*nc^2*nf*Pi^2*zb^3 - 589320*nc^4*nf*Pi^2*zb^3 + 
      119754898*nc^5*zb^4 - 1364220*nf*zb^4 + 5709900*nc^2*nf*zb^4 - 
      15400603*nc^4*nf*zb^4 - 271920*nc*nf^2*zb^4 + 355320*nc^3*nf^2*zb^4 - 
      8809680*nc^5*Pi^2*zb^4 + 67320*nf*Pi^2*zb^4 - 353520*nc^2*nf*Pi^2*
       zb^4 + 458220*nc^4*nf*Pi^2*zb^4 - 60237448*nc^5*zb^5 + 
      394680*nf*zb^5 - 3458640*nc^2*nf*zb^5 + 8588258*nc^4*nf*zb^5 + 
      64000*nc*nf^2*zb^5 - 131520*nc^3*nf^2*zb^5 + 4111560*nc^5*Pi^2*zb^5 - 
      16080*nf*Pi^2*zb^5 + 82560*nc^2*nf*Pi^2*zb^5 - 
      166560*nc^4*nf*Pi^2*zb^5 - 130536*nc^5*zb^6 + 135*nf*zb^6 - 
      7650*nc^2*nf*zb^6 + 81981*nc^4*nf*zb^6 + 10800*nc^5*Pi^2*zb^6 - 
      6750*nc^4*nf*Pi^2*zb^6 + 10296*nc^5*zb^7 - 900*nc^2*nf*zb^7 - 
      10548*nc^4*nf*zb^7 - 1620*nc^5*Pi^2*zb^7 + 1620*nc^4*nf*Pi^2*zb^7 + 
      180*nc^5*Pi^2*zb^8 - 180*nc^4*nf*Pi^2*zb^8 + 12631680*nc^5*zb*Zeta[3] - 
      25263360*nc^5*zb^2*Zeta[3] + 37895040*nc^5*zb^3*Zeta[3] - 
      25263360*nc^5*zb^4*Zeta[3] + 12631680*nc^5*zb^5*Zeta[3]))/
    (51840*nc^2*(-1 + zb)*zb^2) - 
   (G[1, zb]*(-259200*nc^5 + 259200*nc^4*nf - 29406720*nc^5*zb - 
      2773440*nc^2*nf*zb + 10144320*nc^4*nf*zb - 186240*nc^3*nf^2*zb + 
      8340480*nc^5*Pi^2*zb - 1543680*nc^4*nf*Pi^2*zb + 
      46080*nc^3*nf^2*Pi^2*zb + 760896*nc^5*Pi^4*zb + 1345132064*nc^5*zb^2 - 
      19140540*nf*zb^2 + 81972568*nc^2*nf*zb^2 - 155426092*nc^4*nf*zb^2 + 
      348960*nc*nf^2*zb^2 + 70720*nc^3*nf^2*zb^2 - 166606080*nc^5*Pi^2*zb^2 + 
      624960*nf*Pi^2*zb^2 - 9560880*nc^2*nf*Pi^2*zb^2 + 
      9626040*nc^4*nf*Pi^2*zb^2 - 316800*nc*nf^2*Pi^2*zb^2 + 
      163200*nc^3*nf^2*Pi^2*zb^2 - 781632*nc^5*Pi^4*zb^2 - 
      32256*nf*Pi^4*zb^2 + 19008*nc^2*nf*Pi^4*zb^2 - 
      143424*nc^4*nf*Pi^4*zb^2 - 5053630160*nc^5*zb^3 + 67887060*nf*zb^3 - 
      245207368*nc^2*nf*zb^3 + 610999516*nc^4*nf*zb^3 + 
      7212000*nc*nf^2*zb^3 - 9886240*nc^3*nf^2*zb^3 + 
      644128080*nc^5*Pi^2*zb^3 - 3011040*nf*Pi^2*zb^3 + 
      33760080*nc^2*nf*Pi^2*zb^3 - 36532440*nc^4*nf*Pi^2*zb^3 + 
      743040*nc*nf^2*Pi^2*zb^3 - 462720*nc^3*nf^2*Pi^2*zb^3 + 
      242064*nc^5*Pi^4*zb^3 + 80640*nf*Pi^4*zb^3 - 47520*nc^2*nf*Pi^4*zb^3 + 
      358560*nc^4*nf*Pi^4*zb^3 + 7377172760*nc^5*zb^4 - 98404395*nf*zb^4 + 
      359632094*nc^2*nf*zb^4 - 967317623*nc^4*nf*zb^4 - 
      17316760*nc*nf^2*zb^4 + 22186160*nc^3*nf^2*zb^4 - 
      963850320*nc^5*Pi^2*zb^4 + 4831920*nf*Pi^2*zb^4 - 
      45214140*nc^2*nf*Pi^2*zb^4 + 57237030*nc^4*nf*Pi^2*zb^4 - 
      630240*nc*nf^2*Pi^2*zb^4 + 342240*nc^3*nf^2*Pi^2*zb^4 - 
      925056*nc^5*Pi^4*zb^4 - 72576*nf*Pi^4*zb^4 + 42768*nc^2*nf*Pi^4*zb^4 - 
      322704*nc^4*nf*Pi^4*zb^4 - 5665501556*nc^5*zb^5 + 72922290*nf*zb^5 - 
      314697880*nc^2*nf*zb^5 + 824884180*nc^4*nf*zb^5 + 
      14266400*nc*nf^2*zb^5 - 19301280*nc^3*nf^2*zb^5 + 
      744912540*nc^5*Pi^2*zb^5 - 3717000*nf*Pi^2*zb^5 + 
      31397880*nc^2*nf*Pi^2*zb^5 - 47310480*nc^4*nf*Pi^2*zb^5 + 
      223680*nc*nf^2*Pi^2*zb^5 - 37440*nc^3*nf^2*Pi^2*zb^5 + 
      1713600*nc^5*Pi^4*zb^5 + 28224*nf*Pi^4*zb^5 - 16632*nc^2*nf*Pi^4*zb^5 + 
      125496*nc^4*nf*Pi^4*zb^5 + 2244822344*nc^5*zb^6 - 27081105*nf*zb^6 + 
      142461214*nc^2*nf*zb^6 - 358477471*nc^4*nf*zb^6 - 
      4993880*nc*nf^2*zb^6 + 7617600*nc^3*nf^2*zb^6 - 
      293564220*nc^5*Pi^2*zb^6 + 1403280*nf*Pi^2*zb^6 - 
      11379540*nc^2*nf*Pi^2*zb^6 + 19902750*nc^4*nf*Pi^2*zb^6 - 
      23520*nc*nf^2*Pi^2*zb^6 - 47520*nc^3*nf^2*Pi^2*zb^6 - 
      1041120*nc^5*Pi^4*zb^6 - 4032*nf*Pi^4*zb^6 + 2376*nc^2*nf*Pi^4*zb^6 - 
      17928*nc^4*nf*Pi^4*zb^6 - 354003644*nc^5*zb^7 + 3965730*nf*zb^7 - 
      24693060*nc^2*nf*zb^7 + 60553266*nc^4*nf*zb^7 + 633280*nc*nf^2*zb^7 - 
      1138160*nc^3*nf^2*zb^7 + 45835020*nc^5*Pi^2*zb^7 - 
      207720*nf*Pi^2*zb^7 + 1680840*nc^2*nf*Pi^2*zb^7 - 
      3253440*nc^4*nf*Pi^2*zb^7 - 1920*nc*nf^2*Pi^2*zb^7 + 
      13440*nc^3*nf^2*Pi^2*zb^7 + 205200*nc^5*Pi^4*zb^7 + 49032*nc^5*zb^8 - 
      4968*nc^2*nf*zb^8 - 55296*nc^4*nf*zb^8 + 11340*nc^5*Pi^2*zb^8 - 
      11340*nc^4*nf*Pi^2*zb^8 - 1080*nc^5*Pi^2*zb^9 + 
      1080*nc^4*nf*Pi^2*zb^9 + 85536000*nc^5*zb*Zeta[3] + 
      1866240*nc^2*nf*zb*Zeta[3] - 13685760*nc^4*nf*zb*Zeta[3] - 
      48971520*nc^5*zb^2*Zeta[3] - 4536000*nf*zb^2*Zeta[3] + 
      27570240*nc^2*nf*zb^2*Zeta[3] - 8208000*nc^4*nf*zb^2*Zeta[3] + 
      884139840*nc^5*zb^3*Zeta[3] + 6842880*nf*zb^3*Zeta[3] - 
      29514240*nc^2*nf*zb^3*Zeta[3] + 21116160*nc^4*nf*zb^3*Zeta[3] - 
      2110233600*nc^5*zb^4*Zeta[3] - 174960*nf*zb^4*Zeta[3] - 
      21541680*nc^2*nf*zb^4*Zeta[3] + 22572000*nc^4*nf*zb^4*Zeta[3] + 
      2097144000*nc^5*zb^5*Zeta[3] - 4970160*nf*zb^5*Zeta[3] + 
      42441840*nc^2*nf*zb^5*Zeta[3] - 50677920*nc^4*nf*zb^5*Zeta[3] - 
      957320640*nc^5*zb^6*Zeta[3] + 3097440*nf*zb^6*Zeta[3] - 
      20494080*nc^2*nf*zb^6*Zeta[3] + 28330560*nc^4*nf*zb^6*Zeta[3] + 
      163088640*nc^5*zb^7*Zeta[3] - 570240*nf*zb^7*Zeta[3] + 
      3283200*nc^2*nf*zb^7*Zeta[3] - 5166720*nc^4*nf*zb^7*Zeta[3]))/
    (311040*nc^2*(-2 + zb)^2*(-1 + zb)*zb^2) - 
   (G[1, 0, zb]*(34560*nc^5 - 34560*nc^4*nf - 9264320*nc^5*zb - 
      4320*nc^2*nf*zb + 2156000*nc^4*nf*zb - 102720*nc^3*nf^2*zb + 
      2803680*nc^5*Pi^2*zb - 509760*nc^4*nf*Pi^2*zb + 252865152*nc^5*zb^2 - 
      307320*nf*zb^2 + 15718384*nc^2*nf*zb^2 - 26372824*nc^4*nf*zb^2 + 
      564480*nc*nf^2*zb^2 - 582240*nc^3*nf^2*zb^2 + 1984080*nc^5*Pi^2*zb^2 - 
      213600*nf*Pi^2*zb^2 + 877920*nc^2*nf*Pi^2*zb^2 + 
      142080*nc^4*nf*Pi^2*zb^2 - 3840*nc*nf^2*Pi^2*zb^2 + 
      3840*nc^3*nf^2*Pi^2*zb^2 - 1165798056*nc^5*zb^3 + 4453380*nf*zb^3 - 
      64622376*nc^2*nf*zb^3 + 122911524*nc^4*nf*zb^3 - 741120*nc*nf^2*zb^3 + 
      1014960*nc^3*nf^2*zb^3 + 11673000*nc^5*Pi^2*zb^3 + 
      507600*nf*Pi^2*zb^3 - 1342800*nc^2*nf*Pi^2*zb^3 + 
      587520*nc^4*nf*Pi^2*zb^3 + 11520*nc*nf^2*Pi^2*zb^3 - 
      11520*nc^3*nf^2*Pi^2*zb^3 + 2134270800*nc^5*zb^4 - 11301570*nf*zb^4 + 
      110960948*nc^2*nf*zb^4 - 235870134*nc^4*nf*zb^4 - 542720*nc*nf^2*zb^4 + 
      459480*nc^3*nf^2*zb^4 - 54909780*nc^5*Pi^2*zb^4 - 381960*nf*Pi^2*zb^4 - 
      10680*nc^2*nf*Pi^2*zb^4 + 441120*nc^4*nf*Pi^2*zb^4 - 
      13440*nc*nf^2*Pi^2*zb^4 + 13440*nc^3*nf^2*Pi^2*zb^4 - 
      2092273816*nc^5*zb^5 + 12330675*nf*zb^5 - 105754508*nc^2*nf*zb^5 + 
      243103035*nc^4*nf*zb^5 + 1549760*nc*nf^2*zb^5 - 
      1902120*nc^3*nf^2*zb^5 + 77457720*nc^5*Pi^2*zb^5 + 11340*nf*Pi^2*zb^5 + 
      1199700*nc^2*nf*Pi^2*zb^5 - 1895820*nc^4*nf*Pi^2*zb^5 + 
      7680*nc*nf^2*Pi^2*zb^5 - 7680*nc^3*nf^2*Pi^2*zb^5 + 
      1162905972*nc^5*zb^6 - 6821190*nf*zb^6 + 58211040*nc^2*nf*zb^6 - 
      140939907*nc^4*nf*zb^6 - 1113360*nc*nf^2*zb^6 + 
      1508520*nc^3*nf^2*zb^6 - 52114800*nc^5*Pi^2*zb^6 + 
      121680*nf*Pi^2*zb^6 - 928080*nc^2*nf*Pi^2*zb^6 + 
      1649280*nc^4*nf*Pi^2*zb^6 - 2160*nc*nf^2*Pi^2*zb^6 + 
      2160*nc^3*nf^2*Pi^2*zb^6 - 342715126*nc^5*zb^7 + 1889370*nf*zb^7 - 
      17118109*nc^2*nf*zb^7 + 42708568*nc^4*nf*zb^7 + 348160*nc*nf^2*zb^7 - 
      508440*nc^3*nf^2*zb^7 + 17149920*nc^5*Pi^2*zb^7 - 57780*nf*Pi^2*zb^7 + 
      288660*nc^2*nf*Pi^2*zb^7 - 602460*nc^4*nf*Pi^2*zb^7 + 
      240*nc*nf^2*Pi^2*zb^7 - 240*nc^3*nf^2*Pi^2*zb^7 + 41208140*nc^5*zb^8 - 
      208470*nf*zb^8 + 2060706*nc^2*nf*zb^8 - 5127188*nc^4*nf*zb^8 - 
      41200*nc*nf^2*zb^8 + 64320*nc^3*nf^2*zb^8 - 2214300*nc^5*Pi^2*zb^8 + 
      8400*nf*Pi^2*zb^8 - 33360*nc^2*nf*Pi^2*zb^8 + 81720*nc^4*nf*Pi^2*zb^8 + 
      65142*nc^5*zb^9 - 135*nf*zb^9 + 1287*nc^2*nf*zb^9 - 
      48618*nc^4*nf*zb^9 - 3168*nc^5*zb^10 + 288*nc^2*nf*zb^10 + 
      3384*nc^4*nf*zb^10 + 50526720*nc^5*zb*Zeta[3] - 
      56712960*nc^5*zb^2*Zeta[3] - 691200*nf*zb^2*Zeta[3] + 
      8536320*nc^2*nf*zb^2*Zeta[3] - 5771520*nc^4*nf*zb^2*Zeta[3] - 
      19336320*nc^5*zb^3*Zeta[3] + 2073600*nf*zb^3*Zeta[3] - 
      25608960*nc^2*nf*zb^3*Zeta[3] + 17314560*nc^4*nf*zb^3*Zeta[3] + 
      10445760*nc^5*zb^4*Zeta[3] - 2419200*nf*zb^4*Zeta[3] + 
      29877120*nc^2*nf*zb^4*Zeta[3] - 20200320*nc^4*nf*zb^4*Zeta[3] + 
      87125760*nc^5*zb^5*Zeta[3] + 1382400*nf*zb^5*Zeta[3] - 
      17072640*nc^2*nf*zb^5*Zeta[3] + 11543040*nc^4*nf*zb^5*Zeta[3] - 
      102168000*nc^5*zb^6*Zeta[3] - 388800*nf*zb^6*Zeta[3] + 
      4801680*nc^2*nf*zb^6*Zeta[3] - 3246480*nc^4*nf*zb^6*Zeta[3] + 
      42750720*nc^5*zb^7*Zeta[3] + 43200*nf*zb^7*Zeta[3] - 
      533520*nc^2*nf*zb^7*Zeta[3] + 360720*nc^4*nf*zb^7*Zeta[3] - 
      6281280*nc^5*zb^8*Zeta[3]))/(25920*nc^2*(-2 + zb)^3*(-1 + zb)*zb^2) - 
   (G[2, 1, zb]*(51840*nc^5 - 51840*nc^4*nf - 181440*nc^5*zb + 
      51840*nc^2*nf*zb + 233280*nc^4*nf*zb + 293760*nc^5*zb^2 - 
      233280*nc^2*nf*zb^2 - 449280*nc^4*nf*zb^2 - 12108624*nc^5*zb^3 - 
      1638720*nf*zb^3 - 1312224*nc^2*nf*zb^3 + 1344348*nc^4*nf*zb^3 + 
      1263960*nc^5*Pi^2*zb^3 + 51840*nf*Pi^2*zb^3 - 26400*nc^2*nf*Pi^2*zb^3 - 
      20400*nc^4*nf*Pi^2*zb^3 + 21974136*nc^5*zb^4 + 5017920*nf*zb^4 + 
      4613496*nc^2*nf*zb^4 - 1388022*nc^4*nf*zb^4 - 3408240*nc^5*Pi^2*zb^4 - 
      155520*nf*Pi^2*zb^4 + 79200*nc^2*nf*Pi^2*zb^4 + 
      39360*nc^4*nf*Pi^2*zb^4 - 8996712*nc^5*zb^5 - 5715840*nf*zb^5 - 
      5012592*nc^2*nf*zb^5 - 66576*nc^4*nf*zb^5 + 4170720*nc^5*Pi^2*zb^5 + 
      185760*nf*Pi^2*zb^5 - 64680*nc^2*nf*Pi^2*zb^5 - 
      27240*nc^4*nf*Pi^2*zb^5 - 3552600*nc^5*zb^6 + 2956680*nf*zb^6 + 
      2244450*nc^2*nf*zb^6 + 478710*nc^4*nf*zb^6 - 3047040*nc^5*Pi^2*zb^6 - 
      112320*nf*Pi^2*zb^6 - 2640*nc^2*nf*Pi^2*zb^6 - 4560*nc^4*nf*Pi^2*zb^6 + 
      2985812*nc^5*zb^7 - 665580*nf*zb^7 - 349860*nc^2*nf*zb^7 - 
      71582*nc^4*nf*zb^7 + 1194120*nc^5*Pi^2*zb^7 + 34560*nf*Pi^2*zb^7 + 
      19800*nc^2*nf*Pi^2*zb^7 + 33300*nc^4*nf*Pi^2*zb^7 - 460262*nc^5*zb^8 + 
      45150*nf*zb^8 - 843*nc^2*nf*zb^8 - 31195*nc^4*nf*zb^8 - 
      159480*nc^5*Pi^2*zb^8 - 4320*nf*Pi^2*zb^8 - 5280*nc^2*nf*Pi^2*zb^8 - 
      30450*nc^4*nf*Pi^2*zb^8 - 5598*nc^5*zb^9 + 270*nf*zb^9 - 
      1503*nc^2*nf*zb^9 + 1881*nc^4*nf*zb^9 - 16020*nc^5*Pi^2*zb^9 + 
      11970*nc^4*nf*Pi^2*zb^9 - 792*nc^5*zb^10 + 36*nc^2*nf*zb^10 + 
      396*nc^4*nf*zb^10 + 2160*nc^5*Pi^2*zb^10 - 2160*nc^4*nf*Pi^2*zb^10 - 
      180*nc^5*Pi^2*zb^11 + 180*nc^4*nf*Pi^2*zb^11 + 
      4276800*nc^5*zb^3*Zeta[3] - 12830400*nc^5*zb^4*Zeta[3] + 
      15681600*nc^5*zb^5*Zeta[3] - 9979200*nc^5*zb^6*Zeta[3] + 
      3326400*nc^5*zb^7*Zeta[3] - 475200*nc^5*zb^8*Zeta[3]))/
    (25920*nc^2*(-2 + zb)*(-1 + zb)^2*zb^3) + 
   (G[1, 1, zb]*(-483840*nc^5 + 483840*nc^4*nf + 1710720*nc^5*zb - 
      518400*nc^2*nf*zb - 2229120*nc^4*nf*zb - 9932480*nc^5*zb^2 + 
      2462400*nc^2*nf*zb^2 + 5914880*nc^4*nf*zb^2 - 90240*nc^3*nf^2*zb^2 + 
      2418240*nc^5*Pi^2*zb^2 - 439680*nc^4*nf*Pi^2*zb^2 + 
      479425448*nc^5*zb^3 + 7196040*nf*zb^3 + 23517856*nc^2*nf*zb^3 - 
      43075472*nc^4*nf*zb^3 + 1073280*nc*nf^2*zb^3 - 1461120*nc^3*nf^2*zb^3 + 
      6430560*nc^5*Pi^2*zb^3 - 448800*nf*Pi^2*zb^3 + 
      2005920*nc^2*nf*Pi^2*zb^3 - 1713360*nc^4*nf*Pi^2*zb^3 - 
      15360*nc*nf^2*Pi^2*zb^3 + 15360*nc^3*nf^2*Pi^2*zb^3 - 
      1880932116*nc^5*zb^4 - 22646940*nf*zb^4 - 101099184*nc^2*nf*zb^4 + 
      164436720*nc^4*nf*zb^4 - 1752000*nc*nf^2*zb^4 + 
      3109440*nc^3*nf^2*zb^4 - 5077680*nc^5*Pi^2*zb^4 + 
      1125360*nf*Pi^2*zb^4 - 5301360*nc^2*nf*Pi^2*zb^4 + 
      7324440*nc^4*nf*Pi^2*zb^4 + 46080*nc*nf^2*Pi^2*zb^4 - 
      46080*nc^3*nf^2*Pi^2*zb^4 + 3134768182*nc^5*zb^5 + 27143310*nf*zb^5 + 
      167794952*nc^2*nf*zb^5 - 295013524*nc^4*nf*zb^5 - 202400*nc*nf^2*zb^5 - 
      1167360*nc^3*nf^2*zb^5 - 34171560*nc^5*Pi^2*zb^5 - 
      970200*nf*Pi^2*zb^5 + 5260440*nc^2*nf*Pi^2*zb^5 - 
      9570540*nc^4*nf*Pi^2*zb^5 - 53760*nc*nf^2*Pi^2*zb^5 + 
      53760*nc^3*nf^2*Pi^2*zb^5 - 2897728797*nc^5*zb^6 - 14943765*nf*zb^6 - 
      154610072*nc^2*nf*zb^6 + 298773498*nc^4*nf*zb^6 + 
      2102000*nc*nf^2*zb^6 - 1731720*nc^3*nf^2*zb^6 + 
      68665080*nc^5*Pi^2*zb^6 + 245700*nf*Pi^2*zb^6 - 
      2096580*nc^2*nf*Pi^2*zb^6 + 5741370*nc^4*nf*Pi^2*zb^6 + 
      30720*nc*nf^2*Pi^2*zb^6 - 30720*nc^3*nf^2*Pi^2*zb^6 + 
      1551219940*nc^5*zb^7 + 3259830*nf*zb^7 + 83120640*nc^2*nf*zb^7 - 
      173245576*nc^4*nf*zb^7 - 1665600*nc*nf^2*zb^7 + 
      1890840*nc^3*nf^2*zb^7 - 52762140*nc^5*Pi^2*zb^7 + 
      100800*nf*Pi^2*zb^7 + 360*nc^2*nf*Pi^2*zb^7 - 1676700*nc^4*nf*Pi^2*
       zb^7 - 8640*nc*nf^2*Pi^2*zb^7 + 8640*nc^3*nf^2*Pi^2*zb^7 - 
      445856236*nc^5*zb^8 + 105870*nf*zb^8 - 24101926*nc^2*nf*zb^8 + 
      52441333*nc^4*nf*zb^8 + 536560*nc*nf^2*zb^8 - 696240*nc^3*nf^2*zb^8 + 
      18297180*nc^5*Pi^2*zb^8 - 67500*nf*Pi^2*zb^8 + 
      222420*nc^2*nf*Pi^2*zb^8 + 356280*nc^4*nf*Pi^2*zb^8 + 
      960*nc*nf^2*Pi^2*zb^8 - 960*nc^3*nf^2*Pi^2*zb^8 + 52451006*nc^5*zb^9 - 
      101910*nf*zb^9 + 2882604*nc^2*nf*zb^9 - 6078284*nc^4*nf*zb^9 - 
      64000*nc*nf^2*zb^9 + 91200*nc^3*nf^2*zb^9 - 2258160*nc^5*Pi^2*zb^9 + 
      10320*nf*Pi^2*zb^9 - 43680*nc^2*nf*Pi^2*zb^9 - 
      160860*nc^4*nf*Pi^2*zb^9 + 186300*nc^5*zb^10 + 405*nf*zb^10 - 
      972*nc^2*nf*zb^10 - 144315*nc^4*nf*zb^10 - 68040*nc^5*Pi^2*zb^10 + 
      55890*nc^4*nf*Pi^2*zb^10 - 11880*nc^5*zb^11 + 972*nc^2*nf*zb^11 + 
      11340*nc^4*nf*zb^11 + 8100*nc^5*Pi^2*zb^11 - 8100*nc^4*nf*Pi^2*zb^11 - 
      540*nc^5*Pi^2*zb^12 + 540*nc^4*nf*Pi^2*zb^12 + 
      55848960*nc^5*zb^2*Zeta[3] - 12545280*nc^5*zb^3*Zeta[3] - 
      1347840*nf*zb^3*Zeta[3] + 16346880*nc^2*nf*zb^3*Zeta[3] - 
      11473920*nc^4*nf*zb^3*Zeta[3] - 199445760*nc^5*zb^4*Zeta[3] + 
      4285440*nf*zb^4*Zeta[3] - 53187840*nc^2*nf*zb^4*Zeta[3] + 
      38603520*nc^4*nf*zb^4*Zeta[3] + 248978880*nc^5*zb^5*Zeta[3] - 
      5322240*nf*zb^5*Zeta[3] + 67582080*nc^2*nf*zb^5*Zeta[3] - 
      50613120*nc^4*nf*zb^5*Zeta[3] - 51822720*nc^5*zb^6*Zeta[3] + 
      3240000*nf*zb^6*Zeta[3] - 42024960*nc^2*nf*zb^6*Zeta[3] + 
      32356800*nc^4*nf*zb^6*Zeta[3] - 71426880*nc^5*zb^7*Zeta[3] - 
      969840*nf*zb^7*Zeta[3] + 12823920*nc^2*nf*zb^7*Zeta[3] - 
      10113120*nc^4*nf*zb^7*Zeta[3] + 44375040*nc^5*zb^8*Zeta[3] + 
      114480*nf*zb^8*Zeta[3] - 1540080*nc^2*nf*zb^8*Zeta[3] + 
      1239840*nc^4*nf*zb^8*Zeta[3] - 7421760*nc^5*zb^9*Zeta[3]))/
    (51840*nc^2*(-2 + zb)^3*(-1 + zb)*zb^3) + 
   Log[MH2/muf2]^2*(((2628*nc^5 - 496*nc^4*nf + 16*nc^3*nf^2 - 
        864*nc^5*Pi^2 - 72852*nc^5*zb + 207*nf*zb - 2859*nc^2*nf*zb + 
        6924*nc^4*nf*zb + 90*nc*nf^2*zb - 138*nc^3*nf^2*zb + 
        2592*nc^5*Pi^2*zb + 70224*nc^5*zb^2 - 225*nf*zb^2 + 
        3003*nc^2*nf*zb^2 - 6554*nc^4*nf*zb^2 - 90*nc*nf^2*zb^2 + 
        122*nc^3*nf^2*zb^2 - 1728*nc^5*Pi^2*zb^2 - 34298*nc^5*zb^3 + 
        52*nf*zb^3 - 1320*nc^2*nf*zb^3 + 3160*nc^4*nf*zb^3 + 
        24*nc*nf^2*zb^3 - 40*nc^3*nf^2*zb^3 + 864*nc^5*Pi^2*zb^3)*G[0, zb])/
      (144*nc^2*(-1 + zb)) + ((5256*nc^5 - 992*nc^4*nf + 32*nc^3*nf^2 - 
        2112*nc^5*Pi^2 - 121584*nc^5*zb + 93*nf*zb - 7854*nc^2*nf*zb + 
        4529*nc^4*nf*zb - 416*nc*nf^2*zb + 416*nc^3*nf^2*zb - 
        1152*nc^5*Pi^2*zb + 72*nf*Pi^2*zb - 336*nc^2*nf*Pi^2*zb + 
        264*nc^4*nf*Pi^2*zb + 339576*nc^5*zb^2 - 333*nf*zb^2 + 
        17238*nc^2*nf*zb^2 - 18393*nc^4*nf*zb^2 + 360*nc*nf^2*zb^2 - 
        360*nc^3*nf^2*zb^2 + 1728*nc^5*Pi^2*zb^2 - 108*nf*Pi^2*zb^2 + 
        504*nc^2*nf*Pi^2*zb^2 - 396*nc^4*nf*Pi^2*zb^2 - 304568*nc^5*zb^3 + 
        288*nf*zb^3 - 12328*nc^2*nf*zb^3 + 19208*nc^4*nf*zb^3 + 
        88*nc*nf^2*zb^3 - 120*nc^3*nf^2*zb^3 + 1536*nc^5*Pi^2*zb^3 + 
        36*nf*Pi^2*zb^3 - 168*nc^2*nf*Pi^2*zb^3 + 132*nc^4*nf*Pi^2*zb^3 + 
        123224*nc^5*zb^4 - 48*nf*zb^4 + 4528*nc^2*nf*zb^4 - 
        9344*nc^4*nf*zb^4 - 96*nc*nf^2*zb^4 + 128*nc^3*nf^2*zb^4 - 
        2112*nc^5*Pi^2*zb^4)*G[1, zb])/(576*nc^2*(-1 + zb)*zb) + 
     ((-396*nc^5 + 72*nc^4*nf + 5028*nc^5*zb - 15*nf*zb + 150*nc^2*nf*zb - 
        351*nc^4*nf*zb - 4632*nc^5*zb^2 + 15*nf*zb^2 - 150*nc^2*nf*zb^2 + 
        279*nc^4*nf*zb^2 + 2244*nc^5*zb^3 - 4*nf*zb^3 + 40*nc^2*nf*zb^3 - 
        108*nc^4*nf*zb^3)*G[0, 0, zb])/(12*nc^2*(-1 + zb)) - 
     ((880*nc^5 - 160*nc^4*nf - 1760*nc^5*zb + 320*nc^4*nf*zb + 
        11856*nc^5*zb^2 - 45*nf*zb^2 + 360*nc^2*nf*zb^2 - 795*nc^4*nf*zb^2 - 
        10976*nc^5*zb^3 + 45*nf*zb^3 - 360*nc^2*nf*zb^3 + 635*nc^4*nf*zb^3 + 
        5280*nc^5*zb^4 - 12*nf*zb^4 + 96*nc^2*nf*zb^4 - 244*nc^4*nf*zb^4)*
       G[0, 1, zb])/(48*nc^2*(-1 + zb)*zb) - 
     ((880*nc^5 - 160*nc^4*nf + 1920*nc^5*zb - 9*nf*zb + 296*nc^2*nf*zb - 
        415*nc^4*nf*zb - 24*nc*nf^2*zb + 24*nc^3*nf^2*zb + 6336*nc^5*zb^2 - 
        21*nf*zb^2 - 78*nc^2*nf*zb^2 + 291*nc^4*nf*zb^2 + 36*nc*nf^2*zb^2 - 
        36*nc^3*nf^2*zb^2 - 10896*nc^5*zb^3 + 42*nf*zb^3 - 186*nc^2*nf*zb^3 + 
        240*nc^4*nf*zb^3 - 12*nc*nf^2*zb^3 + 12*nc^3*nf^2*zb^3 + 
        6160*nc^5*zb^4 - 16*nf*zb^4 + 88*nc^2*nf*zb^4 - 232*nc^4*nf*zb^4)*
       G[1, 0, zb])/(48*nc^2*(-1 + zb)*zb) + 
     ((-1232*nc^5 + 224*nc^4*nf - 2848*nc^5*zb + 2*nf*zb - 1124*nc^2*nf*zb + 
        1570*nc^4*nf*zb + 96*nc*nf^2*zb - 96*nc^3*nf^2*zb - 4688*nc^5*zb^2 + 
        59*nf*zb^2 + 2362*nc^2*nf*zb^2 - 3733*nc^4*nf*zb^2 - 
        192*nc*nf^2*zb^2 + 192*nc^3*nf^2*zb^2 + 20992*nc^5*zb^3 - 
        156*nf*zb^3 - 1608*nc^2*nf*zb^3 + 2468*nc^4*nf*zb^3 + 
        120*nc*nf^2*zb^3 - 120*nc^3*nf^2*zb^3 - 20144*nc^5*zb^4 + 
        127*nf*zb^4 + 226*nc^2*nf*zb^4 - 193*nc^4*nf*zb^4 - 24*nc*nf^2*zb^4 + 
        24*nc^3*nf^2*zb^4 + 5632*nc^5*zb^5 - 32*nf*zb^5 + 64*nc^2*nf*zb^5 - 
        160*nc^4*nf*zb^5)*G[1, 1, zb])/(96*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
     ((-1478*nc^3 - 4*nf + 40*nc^2*nf + 2956*nc^3*zb + 8*nf*zb - 
        80*nc^2*nf*zb - 2634*nc^3*zb^2 - 21*nf*zb^2 + 81*nc^2*nf*zb^2 + 
        1156*nc^3*zb^3 + 17*nf*zb^3 - 41*nc^2*nf*zb^3 - 198*nc^3*zb^4 - 
        4*nf*zb^4 + 8*nc^2*nf*zb^4)*G[2, 1, zb])/(12*(-2 + zb)*(-1 + zb)) - 
     (96*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*G[0, 0, 0, zb])/(-1 + zb) + 
     (56*nc^3*(1 - zb + zb^2)^2*G[0, 0, 1, zb])/((-1 + zb)*zb) + 
     (56*nc^3*(1 - zb + zb^2)^2*G[0, 1, 0, zb])/((-1 + zb)*zb) - 
     (22*nc^3*(1 - zb + zb^2)^2*G[0, 1, 1, zb])/((-1 + zb)*zb) - 
     ((-112*nc^5 - 96*nc^5*zb + 2*nf*zb - 20*nc^2*nf*zb + 18*nc^4*nf*zb + 
        144*nc^5*zb^2 - 3*nf*zb^2 + 30*nc^2*nf*zb^2 - 27*nc^4*nf*zb^2 + 
        64*nc^5*zb^3 + nf*zb^3 - 10*nc^2*nf*zb^3 + 9*nc^4*nf*zb^3 - 
        112*nc^5*zb^4)*G[1, 0, 0, zb])/(2*nc^2*(-1 + zb)*zb) + 
     ((-256*nc^5 - 256*nc^5*zb + 6*nf*zb - 48*nc^2*nf*zb + 42*nc^4*nf*zb + 
        384*nc^5*zb^2 - 9*nf*zb^2 + 72*nc^2*nf*zb^2 - 63*nc^4*nf*zb^2 + 
        128*nc^5*zb^3 + 3*nf*zb^3 - 24*nc^2*nf*zb^3 + 21*nc^4*nf*zb^3 - 
        256*nc^5*zb^4)*G[1, 0, 1, zb])/(8*nc^2*(-1 + zb)*zb) + 
     ((352*nc^5 + 768*nc^5*zb - 12*nf*zb + 128*nc^2*nf*zb - 116*nc^4*nf*zb - 
        2272*nc^5*zb^2 + 24*nf*zb^2 - 316*nc^2*nf*zb^2 + 292*nc^4*nf*zb^2 + 
        1344*nc^5*zb^3 - 15*nf*zb^3 + 250*nc^2*nf*zb^3 - 235*nc^4*nf*zb^3 + 
        160*nc^5*zb^4 + 3*nf*zb^4 - 62*nc^2*nf*zb^4 + 59*nc^4*nf*zb^4 - 
        192*nc^5*zb^5)*G[1, 1, 0, zb])/(8*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
     ((-192*nc^5 - 512*nc^5*zb + 12*nf*zb - 96*nc^2*nf*zb + 84*nc^4*nf*zb + 
        1856*nc^5*zb^2 - 24*nf*zb^2 + 316*nc^2*nf*zb^2 - 292*nc^4*nf*zb^2 - 
        1408*nc^5*zb^3 + 15*nf*zb^3 - 306*nc^2*nf*zb^3 + 291*nc^4*nf*zb^3 + 
        64*nc^5*zb^4 - 3*nf*zb^4 + 86*nc^2*nf*zb^4 - 83*nc^4*nf*zb^4 + 
        128*nc^5*zb^5)*G[1, 1, 1, zb])/(16*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((72*nc^3 - 176*nc^3*zb - 2*nf*zb + 2*nc^2*nf*zb + 168*nc^3*zb^2 + 
        3*nf*zb^2 - 3*nc^2*nf*zb^2 - 64*nc^3*zb^3 - nf*zb^3 + nc^2*nf*zb^3 + 
        8*nc^3*zb^4)*G[1, 2, 1, zb])/(2*(-2 + zb)*(-1 + zb)) + 
     (4*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 0, zb])/((-2 + zb)*(-1 + zb)) - 
     (6*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 1, zb])/((-2 + zb)*(-1 + zb)) + 
     (8*nc^3*(3 - 3*zb + zb^2)^2*G[2, 2, 1, zb])/((-2 + zb)*(-1 + zb)) + 
     (-12304*nc^5 - 540*nc^2*nf + 4580*nc^4*nf - 160*nc^3*nf^2 + 
       1848*nc^5*Pi^2 - 336*nc^4*nf*Pi^2 + 543084*nc^5*zb - 2097*nf*zb + 
       13566*nc^2*nf*zb - 83421*nc^4*nf*zb - 2520*nc*nf^2*zb + 
       3480*nc^3*nf^2*zb - 37800*nc^5*Pi^2*zb + 270*nf*Pi^2*zb - 
       1260*nc^2*nf*Pi^2*zb + 1998*nc^4*nf*Pi^2*zb - 530780*nc^5*zb^2 + 
       3240*nf*zb^2 - 21882*nc^2*nf*zb^2 + 86554*nc^4*nf*zb^2 + 
       2664*nc*nf^2*zb^2 - 3464*nc^3*nf^2*zb^2 + 35952*nc^5*Pi^2*zb^2 - 
       270*nf*Pi^2*zb^2 + 1260*nc^2*nf*Pi^2*zb^2 - 1662*nc^4*nf*Pi^2*zb^2 + 
       275750*nc^5*zb^3 - 1357*nf*zb^3 + 18534*nc^2*nf*zb^3 - 
       49249*nc^4*nf*zb^3 - 608*nc*nf^2*zb^3 + 1064*nc^3*nf^2*zb^3 - 
       17688*nc^5*Pi^2*zb^3 + 72*nf*Pi^2*zb^3 - 336*nc^2*nf*Pi^2*zb^3 + 
       600*nc^4*nf*Pi^2*zb^3 + 60480*nc^5*Zeta[3] - 181440*nc^5*zb*Zeta[3] + 
       120960*nc^5*zb^2*Zeta[3] - 60480*nc^5*zb^3*Zeta[3])/
      (1728*nc^2*(-1 + zb))) + G[0, 0, zb]*
    (-(nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]*(108 - 109*zb + 67*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(24*(-1 + zb)) - 
     (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(4*(-1 + zb)) + 
     (3*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(2*zb) + 
     (9*nc^3*(1 - zb + zb^2)^2*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(2*(-1 + zb)*zb) - 
     (2004720*nc^5 + 12960*nc^2*nf - 436080*nc^4*nf + 16800*nc^3*nf^2 - 
       539280*nc^5*Pi^2 + 98100*nc^4*nf*Pi^2 - 88136568*nc^5*zb + 
       770400*nf*zb - 3138600*nc^2*nf*zb + 10563978*nc^4*nf*zb + 
       161400*nc*nf^2*zb - 244740*nc^3*nf^2*zb + 6735060*nc^5*Pi^2*zb - 
       25560*nf*Pi^2*zb + 230040*nc^2*nf*Pi^2*zb - 446940*nc^4*nf*Pi^2*zb + 
       86918196*nc^5*zb^2 - 982800*nf*zb^2 + 4273680*nc^2*nf*zb^2 - 
       10965231*nc^4*nf*zb^2 - 163560*nc*nf^2*zb^2 + 230100*nc^3*nf^2*zb^2 - 
       6196440*nc^5*Pi^2*zb^2 + 25560*nf*Pi^2*zb^2 - 230040*nc^2*nf*Pi^2*
        zb^2 + 348960*nc^4*nf*Pi^2*zb^2 - 44370998*nc^5*zb^3 + 
       305880*nf*zb^3 - 2362340*nc^2*nf*zb^3 + 6147198*nc^4*nf*zb^3 + 
       41200*nc*nf^2*zb^3 - 84480*nc^3*nf^2*zb^3 + 2957460*nc^5*Pi^2*zb^3 - 
       8400*nf*Pi^2*zb^3 + 57120*nc^2*nf*Pi^2*zb^3 - 138600*nc^4*nf*Pi^2*
        zb^3 - 46026*nc^5*zb^4 + 135*nf*zb^4 - 3015*nc^2*nf*zb^4 + 
       28206*nc^4*nf*zb^4 + 3168*nc^5*zb^5 - 288*nc^2*nf*zb^5 - 
       3384*nc^4*nf*zb^5 - 9383040*nc^5*Zeta[3] + 28149120*nc^5*zb*Zeta[3] - 
       18766080*nc^5*zb^2*Zeta[3] + 9383040*nc^5*zb^3*Zeta[3])/
      (25920*nc^2*(-1 + zb))) + Log[MH2/muf2]*
    (((14752*nc^5 - 2576*nc^4*nf + 64*nc^3*nf^2 - 4032*nc^5*Pi^2 - 
        340032*nc^5*zb + 1503*nf*zb - 13794*nc^2*nf*zb + 32163*nc^4*nf*zb + 
        240*nc*nf^2*zb - 432*nc^3*nf^2*zb + 12096*nc^5*Pi^2*zb + 
        325280*nc^5*zb^2 - 1629*nf*zb^2 + 14658*nc^2*nf*zb^2 - 
        30325*nc^4*nf*zb^2 - 240*nc*nf^2*zb^2 + 368*nc^3*nf^2*zb^2 - 
        8064*nc^5*Pi^2*zb^2 - 158768*nc^5*zb^3 + 404*nf*zb^3 - 
        5818*nc^2*nf*zb^3 + 14214*nc^4*nf*zb^3 + 64*nc*nf^2*zb^3 - 
        128*nc^3*nf^2*zb^3 + 4032*nc^5*Pi^2*zb^3)*G[0, 0, zb])/
      (144*nc^2*(-1 + zb)) - ((-17428*nc^5 + 3120*nc^4*nf - 80*nc^3*nf^2 + 
        5376*nc^5*Pi^2 + 34192*nc^5*zb - 132*nc^2*nf*zb - 5992*nc^4*nf*zb + 
        24*nc*nf^2*zb + 144*nc^3*nf^2*zb - 10752*nc^5*Pi^2*zb - 
        450420*nc^5*zb^2 + 2109*nf*zb^2 - 17598*nc^2*nf*zb^2 + 
        42465*nc^4*nf*zb^2 + 360*nc*nf^2*zb^2 - 600*nc^3*nf^2*zb^2 + 
        16128*nc^5*Pi^2*zb^2 + 426744*nc^5*zb^3 - 2217*nf*zb^3 + 
        19062*nc^2*nf*zb^3 - 40277*nc^4*nf*zb^3 - 384*nc*nf^2*zb^3 + 
        536*nc^3*nf^2*zb^3 - 10752*nc^5*Pi^2*zb^3 - 209212*nc^5*zb^4 + 
        512*nf*zb^4 - 8224*nc^2*nf*zb^4 + 19240*nc^4*nf*zb^4 + 
        96*nc*nf^2*zb^4 - 192*nc^3*nf^2*zb^4 + 5376*nc^5*Pi^2*zb^4)*
       G[0, 1, zb])/(288*nc^2*(-1 + zb)*zb) + 
     ((-33888*nc^5 + 5888*nc^4*nf - 128*nc^3*nf^2 + 10752*nc^5*Pi^2 + 
        494000*nc^5*zb - 2*nf*zb + 26488*nc^2*nf*zb - 22806*nc^4*nf*zb + 
        1392*nc*nf^2*zb - 1200*nc^3*nf^2*zb + 1584*nc^5*Pi^2*zb - 
        240*nf*Pi^2*zb + 1920*nc^2*nf*Pi^2*zb - 1392*nc^4*nf*Pi^2*zb - 
        1709152*nc^5*zb^2 + 2665*nf*zb^2 - 84020*nc^2*nf*zb^2 + 
        96691*nc^4*nf*zb^2 - 2040*nc*nf^2*zb^2 + 1784*nc^3*nf^2*zb^2 - 
        13920*nc^5*Pi^2*zb^2 + 480*nf*Pi^2*zb^2 - 3840*nc^2*nf*Pi^2*zb^2 + 
        2784*nc^4*nf*Pi^2*zb^2 + 2091040*nc^5*zb^3 - 4698*nf*zb^3 + 
        92788*nc^2*nf*zb^3 - 134174*nc^4*nf*zb^3 + 560*nc*nf^2*zb^3 - 
        272*nc^3*nf^2*zb^3 - 1872*nc^5*Pi^2*zb^3 - 300*nf*Pi^2*zb^3 + 
        2400*nc^2*nf*Pi^2*zb^3 - 1740*nc^4*nf*Pi^2*zb^3 - 1245928*nc^5*zb^4 + 
        2659*nf*zb^4 - 49204*nc^2*nf*zb^4 + 88381*nc^4*nf*zb^4 + 
        312*nc*nf^2*zb^4 - 536*nc^3*nf^2*zb^4 + 14208*nc^5*Pi^2*zb^4 + 
        60*nf*Pi^2*zb^4 - 480*nc^2*nf*Pi^2*zb^4 + 348*nc^4*nf*Pi^2*zb^4 + 
        284032*nc^5*zb^5 - 488*nf*zb^5 + 10252*nc^2*nf*zb^5 - 
        21492*nc^4*nf*zb^5 - 128*nc*nf^2*zb^5 + 192*nc^3*nf^2*zb^5 - 
        5328*nc^5*Pi^2*zb^5)*G[1, 0, zb])/(288*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((-23376*nc^5 + 3904*nc^4*nf - 64*nc^3*nf^2 + 11904*nc^5*Pi^2 + 
        735688*nc^5*zb + 4480*nf*zb + 43984*nc^2*nf*zb - 27008*nc^4*nf*zb + 
        2784*nc*nf^2*zb - 2848*nc^3*nf^2*zb + 13440*nc^5*Pi^2*zb - 
        480*nf*Pi^2*zb + 3264*nc^2*nf*Pi^2*zb - 2496*nc^4*nf*Pi^2*zb - 
        2172464*nc^5*zb^2 - 9446*nf*zb^2 - 114356*nc^2*nf*zb^2 + 
        96354*nc^4*nf*zb^2 - 4464*nc*nf^2*zb^2 + 4704*nc^3*nf^2*zb^2 - 
        48384*nc^5*Pi^2*zb^2 + 1008*nf*Pi^2*zb^2 - 7968*nc^2*nf*Pi^2*zb^2 + 
        6480*nc^4*nf*Pi^2*zb^2 + 2516328*nc^5*zb^3 + 5721*nf*zb^3 + 
        117122*nc^2*nf*zb^3 - 135675*nc^4*nf*zb^3 + 1696*nc*nf^2*zb^3 - 
        1824*nc^3*nf^2*zb^3 + 26016*nc^5*Pi^2*zb^3 - 672*nf*Pi^2*zb^3 + 
        6240*nc^2*nf*Pi^2*zb^3 - 5352*nc^4*nf*Pi^2*zb^3 - 1471744*nc^5*zb^4 - 
        451*nf*zb^4 - 64366*nc^2*nf*zb^4 + 97977*nc^4*nf*zb^4 + 
        304*nc*nf^2*zb^4 - 416*nc^3*nf^2*zb^4 + 8928*nc^5*Pi^2*zb^4 + 
        144*nf*Pi^2*zb^4 - 1536*nc^2*nf*Pi^2*zb^4 + 1368*nc^4*nf*Pi^2*zb^4 + 
        333232*nc^5*zb^5 - 304*nf*zb^5 + 14448*nc^2*nf*zb^5 - 
        25568*nc^4*nf*zb^5 - 192*nc*nf^2*zb^5 + 256*nc^3*nf^2*zb^5 - 
        6144*nc^5*Pi^2*zb^5)*G[1, 1, zb])/(576*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((-12912*nc^5 - 908*nf - 124*nc^2*nf + 448*nc^4*nf + 540*nc^5*Pi^2 + 
        9624*nc^5*zb + 1960*nf*zb + 176*nc^2*nf*zb - 536*nc^4*nf*zb - 
        1080*nc^5*Pi^2*zb + 282*nc^5*zb^2 - 1455*nf*zb^2 - 51*nc^2*nf*zb^2 + 
        1044*nc^4*nf*zb^2 + 900*nc^5*Pi^2*zb^2 - 1000*nc^5*zb^3 + 
        439*nf*zb^3 - 19*nc^2*nf*zb^3 - 874*nc^4*nf*zb^3 - 
        360*nc^5*Pi^2*zb^3 - 44*nf*zb^4 + 8*nc^2*nf*zb^4 + 220*nc^4*nf*zb^4 + 
        60*nc^5*Pi^2*zb^4)*G[2, 1, zb])/(72*nc^2*(-2 + zb)*(-1 + zb)) + 
     ((-7040*nc^5 + 1280*nc^4*nf + 94848*nc^5*zb - 345*nf*zb + 
        2880*nc^2*nf*zb - 6375*nc^4*nf*zb - 87808*nc^5*zb^2 + 345*nf*zb^2 - 
        2880*nc^2*nf*zb^2 + 5095*nc^4*nf*zb^2 + 42944*nc^5*zb^3 - 
        92*nf*zb^3 + 768*nc^2*nf*zb^3 - 1956*nc^4*nf*zb^3)*G[0, 0, 0, zb])/
      (48*nc^2*(-1 + zb)) - ((2134*nc^5 - 388*nc^4*nf - 4256*nc^5*zb + 
        nc^2*nf*zb + 776*nc^4*nf*zb + 2*nc*nf^2*zb + 30066*nc^5*zb^2 - 
        105*nf*zb^2 + 846*nc^2*nf*zb^2 - 1989*nc^4*nf*zb^2 - 
        27728*nc^5*zb^3 + 105*nf*zb^3 - 923*nc^2*nf*zb^3 + 
        1601*nc^4*nf*zb^3 + 2*nc*nf^2*zb^3 + 13442*nc^5*zb^4 - 28*nf*zb^4 + 
        240*nc^2*nf*zb^4 - 608*nc^4*nf*zb^4)*G[0, 0, 1, zb])/
      (24*nc^2*(-1 + zb)*zb) - ((2112*nc^5 - 384*nc^4*nf - 4168*nc^5*zb + 
        12*nc^2*nf*zb + 760*nc^4*nf*zb + 30528*nc^5*zb^2 - 120*nf*zb^2 + 
        945*nc^2*nf*zb^2 - 1977*nc^4*nf*zb^2 - 28328*nc^5*zb^3 + 
        120*nf*zb^3 - 957*nc^2*nf*zb^3 + 1601*nc^4*nf*zb^3 + 
        13728*nc^5*zb^4 - 32*nf*zb^4 + 252*nc^2*nf*zb^4 - 612*nc^4*nf*zb^4)*
       G[0, 1, 0, zb])/(24*nc^2*(-1 + zb)*zb) + 
     ((1804*nc^5 - 328*nc^4*nf - 3672*nc^5*zb + 2*nc^2*nf*zb + 
        672*nc^4*nf*zb + 4*nc*nf^2*zb + 27996*nc^5*zb^2 - 57*nf*zb^2 + 
        810*nc^2*nf*zb^2 - 1839*nc^4*nf*zb^2 - 25552*nc^5*zb^3 + 57*nf*zb^3 - 
        964*nc^2*nf*zb^3 + 1495*nc^4*nf*zb^3 + 4*nc*nf^2*zb^3 + 
        12144*nc^5*zb^4 - 20*nf*zb^4 + 240*nc^2*nf*zb^4 - 540*nc^4*nf*zb^4)*
       G[0, 1, 1, zb])/(48*nc^2*(-1 + zb)*zb) - 
     ((4136*nc^5 - 752*nc^4*nf + 5104*nc^5*zb - 138*nf*zb + 1450*nc^2*nf*zb - 
        1728*nc^4*nf*zb - 64*nc*nf^2*zb + 64*nc^3*nf^2*zb + 39576*nc^5*zb^2 - 
        3*nf*zb^2 - 294*nc^2*nf*zb^2 + 921*nc^4*nf*zb^2 + 96*nc*nf^2*zb^2 - 
        96*nc^3*nf^2*zb^2 - 58672*nc^5*zb^3 + 201*nf*zb^3 - 
        1084*nc^2*nf*zb^3 + 1427*nc^4*nf*zb^3 - 32*nc*nf^2*zb^3 + 
        32*nc^3*nf^2*zb^3 + 32120*nc^5*zb^4 - 92*nf*zb^4 + 504*nc^2*nf*zb^4 - 
        1164*nc^4*nf*zb^4)*G[1, 0, 0, zb])/(48*nc^2*(-1 + zb)*zb) + 
     ((-2508*nc^5 + 456*nc^4*nf - 5222*nc^5*zb + 128*nf*zb - 
        1040*nc^2*nf*zb + 1196*nc^4*nf*zb + 48*nc*nf^2*zb - 48*nc^3*nf^2*zb - 
        17432*nc^5*zb^2 - 106*nf*zb^2 + 856*nc^2*nf*zb^2 - 
        1786*nc^4*nf*zb^2 - 96*nc*nf^2*zb^2 + 96*nc^3*nf^2*zb^2 + 
        44860*nc^5*zb^3 - 105*nf*zb^3 + 408*nc^2*nf*zb^3 - 79*nc^4*nf*zb^3 + 
        60*nc*nf^2*zb^3 - 60*nc^3*nf^2*zb^3 - 36760*nc^5*zb^4 + 127*nf*zb^4 - 
        560*nc^2*nf*zb^4 + 973*nc^4*nf*zb^4 - 12*nc*nf^2*zb^4 + 
        12*nc^3*nf^2*zb^4 + 9746*nc^5*zb^5 - 32*nf*zb^5 + 136*nc^2*nf*zb^5 - 
        332*nc^4*nf*zb^5)*G[1, 0, 1, zb])/(24*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
     ((-1892*nc^5 + 344*nc^4*nf - 30*nc^5*zb + 96*nf*zb - 1350*nc^2*nf*zb + 
        1618*nc^4*nf*zb + 64*nc*nf^2*zb - 64*nc^3*nf^2*zb - 18280*nc^5*zb^2 - 
        84*nf*zb^2 + 2319*nc^2*nf*zb^2 - 3601*nc^4*nf*zb^2 - 
        128*nc*nf^2*zb^2 + 128*nc^3*nf^2*zb^2 + 41118*nc^5*zb^3 - 
        114*nf*zb^3 - 1052*nc^2*nf*zb^3 + 1889*nc^4*nf*zb^3 + 
        80*nc*nf^2*zb^3 - 80*nc^3*nf^2*zb^3 - 33896*nc^5*zb^4 + 146*nf*zb^4 - 
        189*nc^2*nf*zb^4 + 322*nc^4*nf*zb^4 - 16*nc*nf^2*zb^4 + 
        16*nc^3*nf^2*zb^4 + 9020*nc^5*zb^5 - 40*nf*zb^5 + 152*nc^2*nf*zb^5 - 
        296*nc^4*nf*zb^5)*G[1, 1, 0, zb])/(24*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((-1408*nc^5 + 256*nc^4*nf - 1968*nc^5*zb + 86*nf*zb - 1972*nc^2*nf*zb + 
        2278*nc^4*nf*zb + 96*nc*nf^2*zb - 96*nc^3*nf^2*zb - 8528*nc^5*zb^2 - 
        85*nf*zb^2 + 4382*nc^2*nf*zb^2 - 5709*nc^4*nf*zb^2 - 
        192*nc*nf^2*zb^2 + 192*nc^3*nf^2*zb^2 + 29920*nc^5*zb^3 - 
        159*nf*zb^3 - 3042*nc^2*nf*zb^3 + 4001*nc^4*nf*zb^3 + 
        120*nc*nf^2*zb^3 - 120*nc^3*nf^2*zb^3 - 28136*nc^5*zb^4 + 
        226*nf*zb^4 + 432*nc^2*nf*zb^4 - 422*nc^4*nf*zb^4 - 24*nc*nf^2*zb^4 + 
        24*nc^3*nf^2*zb^4 + 7832*nc^5*zb^5 - 68*nf*zb^5 + 120*nc^2*nf*zb^5 - 
        228*nc^4*nf*zb^5)*G[1, 1, 1, zb])/(48*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((-44*nc^5 + 8*nc^4*nf - 3444*nc^5*zb - 14*nf*zb - 64*nc^2*nf*zb + 
        74*nc^4*nf*zb + 8084*nc^5*zb^2 + nf*zb^2 + 158*nc^2*nf*zb^2 - 
        255*nc^4*nf*zb^2 - 8048*nc^5*zb^3 + 39*nf*zb^3 - 165*nc^2*nf*zb^3 + 
        323*nc^4*nf*zb^3 + 3880*nc^5*zb^4 - 34*nf*zb^4 + 83*nc^2*nf*zb^4 - 
        162*nc^4*nf*zb^4 - 726*nc^5*zb^5 + 8*nf*zb^5 - 16*nc^2*nf*zb^5 + 
        28*nc^4*nf*zb^5)*G[1, 2, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
     ((-3364*nc^3 - 40*nf + 80*nc^2*nf + 6512*nc^3*zb + 80*nf*zb - 
        160*nc^2*nf*zb - 5598*nc^3*zb^2 - 90*nf*zb^2 + 162*nc^2*nf*zb^2 + 
        2400*nc^3*zb^3 + 50*nf*zb^3 - 82*nc^2*nf*zb^3 - 407*nc^3*zb^4 - 
        10*nf*zb^4 + 16*nc^2*nf*zb^4)*G[2, 1, 0, zb])/
      (6*(-2 + zb)*(-1 + zb)) - ((-8006*nc^5 - 16*nf - 104*nc^2*nf + 
        160*nc^4*nf + 14640*nc^5*zb + 32*nf*zb + 208*nc^2*nf*zb - 
        280*nc^4*nf*zb - 11925*nc^5*zb^2 - 12*nf*zb^2 - 234*nc^2*nf*zb^2 + 
        297*nc^4*nf*zb^2 + 4956*nc^5*zb^3 - 4*nf*zb^3 + 130*nc^2*nf*zb^3 - 
        167*nc^4*nf*zb^3 - 836*nc^5*zb^4 + 2*nf*zb^4 - 26*nc^2*nf*zb^4 + 
        36*nc^4*nf*zb^4)*G[2, 1, 1, zb])/(12*nc^2*(-2 + zb)*(-1 + zb)) + 
     ((-2622*nc^5 - 16*nf - 52*nc^2*nf + 44*nc^4*nf + 4464*nc^5*zb + 
        32*nf*zb + 104*nc^2*nf*zb - 64*nc^4*nf*zb - 3309*nc^5*zb^2 - 
        12*nf*zb^2 - 81*nc^2*nf*zb^2 + 60*nc^4*nf*zb^2 + 1276*nc^5*zb^3 - 
        4*nf*zb^3 + 29*nc^2*nf*zb^3 - 34*nc^4*nf*zb^3 - 209*nc^5*zb^4 + 
        2*nf*zb^4 - 4*nc^2*nf*zb^4 + 8*nc^4*nf*zb^4)*G[2, 2, 1, zb])/
      (6*nc^2*(-2 + zb)*(-1 + zb)) - (480*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*
       G[0, 0, 0, 0, zb])/(-1 + zb) + 
     ((303*nc^3 - 610*nc^3*zb - nf*zb + 909*nc^3*zb^2 - 602*nc^3*zb^3 - 
        nf*zb^3 + 299*nc^3*zb^4)*G[0, 0, 0, 1, zb])/((-1 + zb)*zb) + 
     ((610*nc^3 - 1224*nc^3*zb - nf*zb + 1830*nc^3*zb^2 - 1216*nc^3*zb^3 - 
        nf*zb^3 + 606*nc^3*zb^4)*G[0, 0, 1, 0, zb])/(2*(-1 + zb)*zb) - 
     ((141*nc^3 - 288*nc^3*zb - nf*zb + 423*nc^3*zb^2 - 276*nc^3*zb^3 - 
        nf*zb^3 + 135*nc^3*zb^4)*G[0, 0, 1, 1, zb])/((-1 + zb)*zb) + 
     (306*nc^3*(1 - zb + zb^2)^2*G[0, 1, 0, 0, zb])/((-1 + zb)*zb) - 
     ((380*nc^3 - 764*nc^3*zb - nf*zb + 1140*nc^3*zb^2 - 756*nc^3*zb^3 - 
        nf*zb^3 + 376*nc^3*zb^4)*G[0, 1, 0, 1, zb])/(2*(-1 + zb)*zb) - 
     ((292*nc^3 - 592*nc^3*zb - nf*zb + 876*nc^3*zb^2 - 576*nc^3*zb^3 - 
        nf*zb^3 + 284*nc^3*zb^4)*G[0, 1, 1, 0, zb])/(2*(-1 + zb)*zb) + 
     ((108*nc^3 - 224*nc^3*zb - nf*zb + 324*nc^3*zb^2 - 208*nc^3*zb^3 - 
        nf*zb^3 + 100*nc^3*zb^4)*G[0, 1, 1, 1, zb])/(2*(-1 + zb)*zb) - 
     (2*nc^3*(1 - zb + zb^2)^2*G[0, 1, 2, 1, zb])/((-1 + zb)*zb) + 
     ((2448*nc^5 + 1248*nc^5*zb - 46*nf*zb + 384*nc^2*nf*zb - 
        338*nc^4*nf*zb - 1872*nc^5*zb^2 + 69*nf*zb^2 - 576*nc^2*nf*zb^2 + 
        507*nc^4*nf*zb^2 - 1824*nc^5*zb^3 - 23*nf*zb^3 + 192*nc^2*nf*zb^3 - 
        169*nc^4*nf*zb^3 + 2448*nc^5*zb^4)*G[1, 0, 0, 0, zb])/
      (8*nc^2*(-1 + zb)*zb) + ((1520*nc^5 + 160*nc^5*zb - 28*nf*zb + 
        224*nc^2*nf*zb - 220*nc^4*nf*zb - 1840*nc^5*zb^2 + 56*nf*zb^2 - 
        460*nc^2*nf*zb^2 + 440*nc^4*nf*zb^2 - 364*nc^5*zb^3 - 35*nf*zb^3 + 
        290*nc^2*nf*zb^3 - 275*nc^4*nf*zb^3 + 2032*nc^5*zb^4 + 7*nf*zb^4 - 
        58*nc^2*nf*zb^4 + 55*nc^4*nf*zb^4 - 752*nc^5*zb^5)*G[1, 0, 0, 1, zb])/
      (4*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
     ((1528*nc^5 + 268*nc^5*zb - 32*nf*zb + 252*nc^2*nf*zb - 220*nc^4*nf*zb - 
        2064*nc^5*zb^2 + 64*nf*zb^2 - 504*nc^2*nf*zb^2 + 440*nc^4*nf*zb^2 - 
        216*nc^5*zb^3 - 40*nf*zb^3 + 315*nc^2*nf*zb^3 - 275*nc^4*nf*zb^3 + 
        2008*nc^5*zb^4 + 8*nf*zb^4 - 63*nc^2*nf*zb^4 + 55*nc^4*nf*zb^4 - 
        756*nc^5*zb^5)*G[1, 0, 1, 0, zb])/(4*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((1376*nc^5 + 288*nc^5*zb - 12*nf*zb + 216*nc^2*nf*zb - 228*nc^4*nf*zb - 
        1952*nc^5*zb^2 + 24*nf*zb^2 - 456*nc^2*nf*zb^2 + 456*nc^4*nf*zb^2 - 
        176*nc^5*zb^3 - 15*nf*zb^3 + 290*nc^2*nf*zb^3 - 285*nc^4*nf*zb^3 + 
        1800*nc^5*zb^4 + 3*nf*zb^4 - 58*nc^2*nf*zb^4 + 57*nc^4*nf*zb^4 - 
        672*nc^5*zb^5)*G[1, 0, 1, 1, zb])/(8*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
     ((2400*nc^5 + 2736*nc^5*zb - 76*nf*zb + 696*nc^2*nf*zb - 
        620*nc^4*nf*zb - 9408*nc^5*zb^2 + 152*nf*zb^2 - 1632*nc^2*nf*zb^2 + 
        1480*nc^4*nf*zb^2 + 4464*nc^5*zb^3 - 95*nf*zb^3 + 1230*nc^2*nf*zb^3 - 
        1135*nc^4*nf*zb^3 + 2208*nc^5*zb^4 + 19*nf*zb^4 - 294*nc^2*nf*zb^4 + 
        275*nc^4*nf*zb^4 - 1296*nc^5*zb^5)*G[1, 1, 0, 0, zb])/
      (8*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((1440*nc^5 + 2024*nc^5*zb - 52*nf*zb + 440*nc^2*nf*zb - 
        388*nc^4*nf*zb - 6704*nc^5*zb^2 + 104*nf*zb^2 - 1064*nc^2*nf*zb^2 + 
        960*nc^4*nf*zb^2 + 3648*nc^5*zb^3 - 65*nf*zb^3 + 826*nc^2*nf*zb^3 - 
        761*nc^4*nf*zb^3 + 1024*nc^5*zb^4 + 13*nf*zb^4 - 202*nc^2*nf*zb^4 + 
        189*nc^4*nf*zb^4 - 760*nc^5*zb^5)*G[1, 1, 0, 1, zb])/
      (8*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((464*nc^5 + 696*nc^5*zb - 24*nf*zb + 200*nc^2*nf*zb - 164*nc^4*nf*zb - 
        2488*nc^5*zb^2 + 48*nf*zb^2 - 524*nc^2*nf*zb^2 + 452*nc^4*nf*zb^2 + 
        1388*nc^5*zb^3 - 30*nf*zb^3 + 436*nc^2*nf*zb^3 - 391*nc^4*nf*zb^3 + 
        396*nc^5*zb^4 + 6*nf*zb^4 - 112*nc^2*nf*zb^4 + 103*nc^4*nf*zb^4 - 
        296*nc^5*zb^5)*G[1, 1, 1, 0, zb])/(4*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((-576*nc^5 - 608*nc^5*zb + 44*nf*zb - 280*nc^2*nf*zb + 220*nc^4*nf*zb + 
        3392*nc^5*zb^2 - 88*nf*zb^2 + 920*nc^2*nf*zb^2 - 792*nc^4*nf*zb^2 - 
        2400*nc^5*zb^3 + 55*nf*zb^3 - 890*nc^2*nf*zb^3 + 803*nc^4*nf*zb^3 - 
        352*nc^5*zb^4 - 11*nf*zb^4 + 250*nc^2*nf*zb^4 - 231*nc^4*nf*zb^4 + 
        416*nc^5*zb^5)*G[1, 1, 1, 1, zb])/(16*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
     ((-8*nc^5 + 172*nc^5*zb + 4*nf*zb + 4*nc^4*nf*zb - 432*nc^5*zb^2 - 
        6*nf*zb^2 - 4*nc^2*nf*zb^2 + 444*nc^5*zb^3 + 2*nf*zb^3 + 
        6*nc^2*nf*zb^3 - 7*nc^4*nf*zb^3 - 188*nc^5*zb^4 - 2*nc^2*nf*zb^4 + 
        3*nc^4*nf*zb^4 + 28*nc^5*zb^5)*G[1, 1, 2, 1, zb])/
      (2*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     (2*(-2*nc^3 + 123*nc^3*zb - 278*nc^3*zb^2 - 2*nf*zb^2 + 2*nc^2*nf*zb^2 + 
        256*nc^3*zb^3 + 3*nf*zb^3 - 3*nc^2*nf*zb^3 - 102*nc^3*zb^4 - 
        nf*zb^4 + nc^2*nf*zb^4 + 15*nc^3*zb^5)*G[1, 2, 1, 0, zb])/
      ((-2 + zb)*(-1 + zb)*zb) + ((-8*nc^5 + 610*nc^5*zb - 1400*nc^5*zb^2 + 
        2*nf*zb^2 - 10*nc^2*nf*zb^2 + 14*nc^4*nf*zb^2 + 1312*nc^5*zb^3 - 
        3*nf*zb^3 + 15*nc^2*nf*zb^3 - 21*nc^4*nf*zb^3 - 536*nc^5*zb^4 + 
        nf*zb^4 - 5*nc^2*nf*zb^4 + 7*nc^4*nf*zb^4 + 82*nc^5*zb^5)*
       G[1, 2, 1, 1, zb])/(2*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
     ((-4*nc^5 + 252*nc^5*zb - 564*nc^5*zb^2 + 2*nf*zb^2 + 4*nc^4*nf*zb^2 + 
        524*nc^5*zb^3 - 3*nf*zb^3 - 6*nc^4*nf*zb^3 - 220*nc^5*zb^4 + 
        nf*zb^4 + 2*nc^4*nf*zb^4 + 36*nc^5*zb^5)*G[1, 2, 2, 1, zb])/
      (nc^2*(-2 + zb)*(-1 + zb)*zb) + (24*nc^3*(3 - 3*zb + zb^2)^2*
       G[2, 1, 0, 0, zb])/((-2 + zb)*(-1 + zb)) - 
     (12*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 0, 1, zb])/((-2 + zb)*(-1 + zb)) - 
     (nc^3*(354 - 688*zb + 555*zb^2 - 216*zb^3 + 36*zb^4)*G[2, 1, 1, 0, zb])/
      ((-2 + zb)*(-1 + zb)) + (nc^3*(246 - 472*zb + 375*zb^2 - 144*zb^3 + 
        24*zb^4)*G[2, 1, 1, 1, zb])/((-2 + zb)*(-1 + zb)) - 
     (2*nc^3*(117 - 222*zb + 174*zb^2 - 66*zb^3 + 11*zb^4)*G[2, 1, 2, 1, zb])/
      ((-2 + zb)*(-1 + zb)) + (2*nc^3*(198 - 384*zb + 309*zb^2 - 120*zb^3 + 
        20*zb^4)*G[2, 2, 1, 0, zb])/((-2 + zb)*(-1 + zb)) - 
     (nc^3*(516 - 988*zb + 783*zb^2 - 300*zb^3 + 50*zb^4)*G[2, 2, 1, 1, zb])/
      ((-2 + zb)*(-1 + zb)) + (12*nc^3*(33 - 62*zb + 48*zb^2 - 18*zb^3 + 
        3*zb^4)*G[2, 2, 2, 1, zb])/((-2 + zb)*(-1 + zb)) + 
     (G[0, zb]*(-16110*nc^5 - 324*nc^2*nf + 4318*nc^4*nf - 148*nc^3*nf^2 + 
        3432*nc^5*Pi^2 - 624*nc^4*nf*Pi^2 + 687636*nc^5*zb - 4440*nf*zb + 
        23652*nc^2*nf*zb - 91623*nc^4*nf*zb - 1920*nc*nf^2*zb + 
        2733*nc^3*nf^2*zb - 52416*nc^5*Pi^2*zb + 243*nf*Pi^2*zb - 
        1782*nc^2*nf*Pi^2*zb + 3177*nc^4*nf*Pi^2*zb - 677610*nc^5*zb^2 + 
        5853*nf*zb^2 - 33147*nc^2*nf*zb^2 + 95297*nc^4*nf*zb^2 + 
        1992*nc*nf^2*zb^2 - 2657*nc^3*nf^2*zb^2 + 48984*nc^5*Pi^2*zb^2 - 
        243*nf*Pi^2*zb^2 + 1782*nc^2*nf*Pi^2*zb^2 - 2553*nc^4*nf*Pi^2*zb^2 + 
        346926*nc^5*zb^3 - 1992*nf*zb^3 + 19626*nc^2*nf*zb^3 - 
        52996*nc^4*nf*zb^3 - 472*nc*nf^2*zb^3 + 876*nc^3*nf^2*zb^3 - 
        23430*nc^5*Pi^2*zb^3 + 72*nf*Pi^2*zb^3 - 456*nc^2*nf*Pi^2*zb^3 + 
        972*nc^4*nf*Pi^2*zb^3 + 77760*nc^5*Zeta[3] - 233280*nc^5*zb*Zeta[3] + 
        155520*nc^5*zb^2*Zeta[3] - 77760*nc^5*zb^3*Zeta[3]))/
      (432*nc^2*(-1 + zb)) + (305690*nc^5 + 25515*nc^2*nf - 109735*nc^4*nf + 
       2000*nc^3*nf^2 - 54360*nc^5*Pi^2 + 10920*nc^4*nf*Pi^2 - 
       480*nc^3*nf^2*Pi^2 - 5544*nc^5*Pi^4 - 13123230*nc^5*zb + 
       114750*nf*zb - 167865*nc^2*nf*zb + 2083335*nc^4*nf*zb + 
       75060*nc*nf^2*zb - 104790*nc^3*nf^2*zb + 2010060*nc^5*Pi^2*zb - 
       13365*nf*Pi^2*zb + 83475*nc^2*nf*Pi^2*zb - 169560*nc^4*nf*Pi^2*zb - 
       900*nc*nf^2*Pi^2*zb + 2340*nc^3*nf^2*Pi^2*zb + 16632*nc^5*Pi^4*zb + 
       13638520*nc^5*zb^2 - 195525*nf*zb^2 + 513600*nc^2*nf*zb^2 - 
       2222990*nc^4*nf*zb^2 - 85050*nc*nf^2*zb^2 + 110170*nc^3*nf^2*zb^2 - 
       1955700*nc^5*Pi^2*zb^2 + 14715*nf*Pi^2*zb^2 - 86445*nc^2*nf*Pi^2*
        zb^2 + 160260*nc^4*nf*Pi^2*zb^2 + 900*nc*nf^2*Pi^2*zb^2 - 
       1860*nc^3*nf^2*Pi^2*zb^2 - 11088*nc^5*Pi^4*zb^2 - 7128855*nc^5*zb^3 + 
       86925*nf*zb^3 - 558005*nc^2*nf*zb^3 + 1404010*nc^4*nf*zb^3 + 
       16240*nc*nf^2*zb^3 - 33940*nc^3*nf^2*zb^3 + 965280*nc^5*Pi^2*zb^3 - 
       4500*nf*Pi^2*zb^3 + 39120*nc^2*nf*Pi^2*zb^3 - 80700*nc^4*nf*Pi^2*
        zb^3 - 240*nc*nf^2*Pi^2*zb^3 + 720*nc^3*nf^2*Pi^2*zb^3 + 
       5544*nc^5*Pi^4*zb^3 - 760320*nc^5*Zeta[3] - 19440*nc^2*nf*Zeta[3] + 
       118800*nc^4*nf*Zeta[3] + 9642240*nc^5*zb*Zeta[3] - 
       41310*nf*zb*Zeta[3] + 365310*nc^2*nf*zb*Zeta[3] - 
       583200*nc^4*nf*zb*Zeta[3] - 8881920*nc^5*zb^2*Zeta[3] + 
       41310*nf*zb^2*Zeta[3] - 345870*nc^2*nf*zb^2*Zeta[3] + 
       464400*nc^4*nf*zb^2*Zeta[3] + 4359960*nc^5*zb^3*Zeta[3] - 
       12960*nf*zb^3*Zeta[3] + 99360*nc^2*nf*zb^3*Zeta[3] - 
       179280*nc^4*nf*zb^3*Zeta[3])/(12960*nc^2*(-1 + zb)) - 
     (G[1, zb]*(-64992*nc^5 - 1296*nc^2*nf + 17872*nc^4*nf - 640*nc^3*nf^2 + 
        17952*nc^5*Pi^2 - 3264*nc^4*nf*Pi^2 + 2179376*nc^5*zb - 5028*nf*zb + 
        162752*nc^2*nf*zb - 244060*nc^4*nf*zb + 4752*nc*nf^2*zb - 
        5400*nc^3*nf^2*zb + 53064*nc^5*Pi^2*zb - 1440*nf*Pi^2*zb + 
        7056*nc^2*nf*Pi^2*zb - 6432*nc^4*nf*Pi^2*zb - 192*nc*nf^2*Pi^2*zb + 
        192*nc^3*nf^2*Pi^2*zb - 7538104*nc^5*zb^2 + 25056*nf*zb^2 - 
        441304*nc^2*nf*zb^2 + 888232*nc^4*nf*zb^2 + 1560*nc*nf^2*zb^2 - 
        1508*nc^3*nf^2*zb^2 + 95088*nc^5*Pi^2*zb^2 + 1584*nf*Pi^2*zb^2 - 
        4752*nc^2*nf*Pi^2*zb^2 + 9000*nc^4*nf*Pi^2*zb^2 + 
        384*nc*nf^2*Pi^2*zb^2 - 384*nc^3*nf^2*Pi^2*zb^2 + 9179356*nc^5*zb^3 - 
        37425*nf*zb^3 + 481002*nc^2*nf*zb^3 - 1149497*nc^4*nf*zb^3 - 
        12576*nc*nf^2*zb^3 + 14896*nc^3*nf^2*zb^3 - 292848*nc^5*Pi^2*zb^3 + 
        432*nf*Pi^2*zb^3 - 3972*nc^2*nf*Pi^2*zb^3 + 2232*nc^4*nf*Pi^2*zb^3 - 
        240*nc*nf^2*Pi^2*zb^3 + 240*nc^3*nf^2*Pi^2*zb^3 - 5539672*nc^5*zb^4 + 
        22573*nf*zb^4 - 287174*nc^2*nf*zb^4 + 745241*nc^4*nf*zb^4 + 
        9080*nc*nf^2*zb^4 - 12020*nc^3*nf^2*zb^4 + 250032*nc^5*Pi^2*zb^4 - 
        1008*nf*Pi^2*zb^4 + 4212*nc^2*nf*Pi^2*zb^4 - 6768*nc^4*nf*Pi^2*zb^4 + 
        48*nc*nf^2*Pi^2*zb^4 - 48*nc^3*nf^2*Pi^2*zb^4 + 1283080*nc^5*zb^5 - 
        4748*nf*zb^5 + 68368*nc^2*nf*zb^5 - 181580*nc^4*nf*zb^5 - 
        1888*nc*nf^2*zb^5 + 2832*nc^3*nf^2*zb^5 - 67584*nc^5*Pi^2*zb^5 + 
        288*nf*Pi^2*zb^5 - 960*nc^2*nf*Pi^2*zb^5 + 2208*nc^4*nf*Pi^2*zb^5 + 
        392256*nc^5*Zeta[3] + 864*nc^5*zb*Zeta[3] - 7776*nf*zb*Zeta[3] + 
        66528*nc^2*nf*zb*Zeta[3] - 48384*nc^4*nf*zb*Zeta[3] - 
        393984*nc^5*zb^2*Zeta[3] + 15552*nf*zb^2*Zeta[3] - 
        133056*nc^2*nf*zb^2*Zeta[3] + 96768*nc^4*nf*zb^2*Zeta[3] - 
        146016*nc^5*zb^3*Zeta[3] - 9720*nf*zb^3*Zeta[3] + 
        83160*nc^2*nf*zb^3*Zeta[3] - 60480*nc^4*nf*zb^3*Zeta[3] + 
        539136*nc^5*zb^4*Zeta[3] + 1944*nf*zb^4*Zeta[3] - 
        16632*nc^2*nf*zb^4*Zeta[3] + 12096*nc^4*nf*zb^4*Zeta[3] - 
        196128*nc^5*zb^5*Zeta[3]))/(1728*nc^2*(-2 + zb)*(-1 + zb)*zb)) + 
   G[0, zb]*((5*nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
       J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(36*(-1 + zb)) - 
     (5*nc^3*Sqrt[5 - 4*zb]*(-44 - 371*zb + 354*zb^2)*
       J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(144*(-1 + zb)) - 
     (nc^3*(38 - 44*zb + 39*zb^2)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/
      (9*Sqrt[1 - zb]) + (nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]*
       (108 - 109*zb + 67*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        zb])/(24*(-1 + zb)) - (nc^3*(38 - 44*zb + 39*zb^2)*
       J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(9*Sqrt[1 - zb]) - 
     (nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]*(108 - 109*zb + 67*zb^2)*
       J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/(72*(-1 + zb)) - 
     (10*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], 
        1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(3*(-1 + zb)) + 
     (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[1/Sqrt[5 - 4*zb], 
        Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
     (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
        1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(6*(-1 + zb)) - 
     (5*nc^3*(-118 + 267*zb - 168*zb^2 + 22*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
        Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(24*(-1 + zb)) + 
     (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
        (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
     (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
        (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
     (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
      (4*(-1 + zb)) + (nc^3*zb*(18 - 18*zb + 11*zb^2)*
       J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
     (nc^3*zb*(18 - 18*zb + 11*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
        (1 - zb)^(-1), zb])/(6*(-1 + zb)) + 
     (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(4*(-1 + zb)) - 
     (nc^3*(14 + 3*zb - 6*zb^2 + 11*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/(12*(-1 + zb)) - 
     (1503*nc^3*(-1 + zb)^2*J[t[1, 1]/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/
      176 + (3507*nc^3*(-1 + zb)^2*J[t[1, 1]/(1 - zb), t[1, 2]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 + (9*nc^3*(-1 + zb)^2*J[t[1, 1]/zb, t[1, 2], 
        (1 - zb)^(-1), zb])/44 - (21*nc^3*(-1 + zb)^2*
       J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/22 + 
     (1503*nc^3*(-1 + zb)^2*J[t[1, 2]/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/
      176 - (3507*nc^3*(-1 + zb)^2*J[t[1, 2]/(1 - zb), t[1, 1]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 - (9*nc^3*(-1 + zb)^2*J[t[1, 2]/zb, t[1, 1], 
        (1 - zb)^(-1), zb])/44 + (21*nc^3*(-1 + zb)^2*
       J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/22 + 
     (333*nc^3*(-1 + zb)^2*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/22 - 
     (777*nc^3*(-1 + zb)^2*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
      11 - (333*nc^3*(-1 + zb)^2*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/22 + 
     (777*nc^3*(-1 + zb)^2*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
      11 - (20*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
       J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
        zb])/((-2 + zb)*(-1 + zb)) + (5*nc^3*(2 - 2*zb + zb^2)*
       (5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
        Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-2 + zb)*(-1 + zb)) + 
     (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*J[(1 - zb)^(-1), 
        Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      ((-2 + zb)*(-1 + zb)) - (5*nc^3*(2 - 2*zb + zb^2)*(5 - 6*zb + 2*zb^2)*
       J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
        (1 - zb)^(-1), zb])/(4*(-2 + zb)*(-1 + zb)) - 
     (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
        (1 - zb)^(-1), zb])/(2*zb) - 
     (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
        (1 - zb)^(-1), zb])/(2*zb) - 
     (3*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
      (2*zb) - (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
        1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(2*zb) - 
     (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
        (1 - zb)^(-1), zb])/(2*zb) - 
     (3*nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(2*zb) + 
     (nc^3*(-1 + zb)^3*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/(2*zb) - 
     (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 1], t[1, 2], (1 - zb)^(-1), 
        zb])/16 + (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 1], 
        t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/8 + 
     (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 2], t[1, 1], (1 - zb)^(-1), 
        zb])/16 - (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[1, 2], 
        t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/8 - 
     (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), 
        zb])/16 + (567*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], 
        t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/8 - 
     (1503*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1]/(1 - zb), t[1, 2], 
        (1 - zb)^(-1), zb])/176 + (3507*nc^3*(-1 + zb)^2*
       J[(1 - zb)^(-1), t[2, 1]/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
        zb])/88 + (243*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1], 
        (1 - zb)^(-1), zb])/16 - (567*nc^3*(-1 + zb)^2*
       J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/8 + 
     (1503*nc^3*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2]/(1 - zb), t[1, 1], 
        (1 - zb)^(-1), zb])/176 - (3507*nc^3*(-1 + zb)^2*
       J[(1 - zb)^(-1), t[2, 2]/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
        zb])/88 - (60*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 
        1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(-2 + zb) + 
     (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
        Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(-2 + zb) + 
     (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
        1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(-2 + zb) - 
     (15*nc^3*(-3 + zb)*(-1 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
        Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-2 + zb)) - 
     (3*nc^3*(-1 + zb)^3*J[zb^(-1), (1 - zb)^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
      (2*zb) - (9*nc^3*(1 - zb + zb^2)^2*J[zb^(-1), zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
      ((-1 + zb)*zb) - (9*nc^3*(1 - zb + zb^2)^2*
       J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(2*(-1 + zb)*zb) + 
     (3*nc^3*(1 - zb + zb^2)^2*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/(2*(-1 + zb)*zb) - 
     (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], t[1, 2], (1 - zb)^(-1), zb])/
      176 + (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 1], t[1, 2]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 + (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], 
        t[1, 1], (1 - zb)^(-1), zb])/176 - 
     (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[1, 2], t[1, 1]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 - (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1], 
        t[1, 2], (1 - zb)^(-1), zb])/176 + 
     (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 + (45*nc^3*(-1 + zb)^2*
       J[zb^(-1), t[2, 1]/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/176 - 
     (105*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 1]/(1 - zb), t[1, 2]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 + (9*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2], 
        t[1, 1], (1 - zb)^(-1), zb])/176 - 
     (21*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 - (45*nc^3*(-1 + zb)^2*
       J[zb^(-1), t[2, 2]/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/176 + 
     (105*nc^3*(-1 + zb)^2*J[zb^(-1), t[2, 2]/(1 - zb), t[1, 1]/(1 - zb), 
        (1 - zb)^(-1), zb])/88 - (333*nc^3*(-1 + zb)^3*
       J[t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/22 + 
     (777*nc^3*(-1 + zb)^3*J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/
      11 + (333*nc^3*(-1 + zb)^3*J[t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/22 - 
     (777*nc^3*(-1 + zb)^3*J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/
      11 + (51840*nc^5 - 51840*nc^4*nf + 29064000*nc^5*zb + 
       2553120*nc^2*nf*zb - 9952800*nc^4*nf*zb + 73920*nc^3*nf^2*zb - 
       5268960*nc^5*Pi^2*zb - 4320*nc^2*nf*Pi^2*zb + 1081440*nc^4*nf*Pi^2*
        zb - 46080*nc^3*nf^2*Pi^2*zb - 532224*nc^5*Pi^4*zb - 
       1479875136*nc^5*zb^2 + 18053640*nf*zb^2 - 36877728*nc^2*nf*zb^2 + 
       217440840*nc^4*nf*zb^2 + 5585280*nc*nf^2*zb^2 - 
       8631360*nc^3*nf^2*zb^2 + 200164320*nc^5*Pi^2*zb^2 - 
       1362240*nf*Pi^2*zb^2 + 8511840*nc^2*nf*Pi^2*zb^2 - 
       17015040*nc^4*nf*Pi^2*zb^2 - 14400*nc*nf^2*Pi^2*zb^2 + 
       198720*nc^3*nf^2*Pi^2*zb^2 + 2128896*nc^5*Pi^4*zb^2 + 
       2944436280*nc^5*zb^3 - 42708780*nf*zb^3 + 105170784*nc^2*nf*zb^3 - 
       425176572*nc^4*nf*zb^3 - 11714880*nc*nf^2*zb^3 + 
       16685040*nc^3*nf^2*zb^3 - 385916760*nc^5*Pi^2*zb^3 + 
       2888640*nf*Pi^2*zb^3 - 17288280*nc^2*nf*Pi^2*zb^3 + 
       31185720*nc^4*nf*Pi^2*zb^3 + 28800*nc*nf^2*Pi^2*zb^3 - 
       270720*nc^3*nf^2*Pi^2*zb^3 - 2794176*nc^5*Pi^4*zb^3 - 
       2618338992*nc^5*zb^4 + 38776110*nf*zb^4 - 133743744*nc^2*nf*zb^4 + 
       401527814*nc^4*nf*zb^4 + 8792480*nc*nf^2*zb^4 - 
       13003840*nc^3*nf^2*zb^4 + 332437920*nc^5*Pi^2*zb^4 - 
       2365200*nf*Pi^2*zb^4 + 14702400*nc^2*nf*Pi^2*zb^4 - 
       26846760*nc^4*nf*Pi^2*zb^4 - 21840*nc*nf^2*Pi^2*zb^4 + 
       194640*nc^3*nf^2*Pi^2*zb^4 + 1995840*nc^5*Pi^4*zb^4 + 
       1140931704*nc^5*zb^5 - 15771345*nf*zb^5 + 72499758*nc^2*nf*zb^5 - 
       188325593*nc^4*nf*zb^5 - 2798960*nc*nf^2*zb^5 + 
       4782640*nc^3*nf^2*zb^5 - 141435960*nc^5*Pi^2*zb^5 + 
       879840*nf*Pi^2*zb^5 - 5990760*nc^2*nf*Pi^2*zb^5 + 
       11627040*nc^4*nf*Pi^2*zb^5 + 7440*nc*nf^2*Pi^2*zb^5 - 
       76560*nc^3*nf^2*Pi^2*zb^5 - 798336*nc^5*Pi^4*zb^5 - 
       192388980*nc^5*zb^6 + 2401890*nf*zb^6 - 13731762*nc^2*nf*zb^6 + 
       33688766*nc^4*nf*zb^6 + 316640*nc*nf^2*zb^6 - 688840*nc^3*nf^2*zb^6 + 
       23502480*nc^5*Pi^2*zb^6 - 124560*nf*Pi^2*zb^6 + 
       948960*nc^2*nf*Pi^2*zb^6 - 1970400*nc^4*nf*Pi^2*zb^6 - 
       960*nc*nf^2*Pi^2*zb^6 + 12480*nc^3*nf^2*Pi^2*zb^6 + 
       133056*nc^5*Pi^4*zb^6 + 18036*nc^5*zb^7 - 1728*nc^2*nf*zb^7 - 
       19332*nc^4*nf*zb^7 - 73612800*nc^5*zb*Zeta[3] - 
       1866240*nc^2*nf*zb*Zeta[3] + 11560320*nc^4*nf*zb*Zeta[3] + 
       1006888320*nc^5*zb^2*Zeta[3] - 3265920*nf*zb^2*Zeta[3] + 
       38802240*nc^2*nf*zb^2*Zeta[3] - 67573440*nc^4*nf*zb^2*Zeta[3] - 
       1811911680*nc^5*zb^3*Zeta[3] + 6531840*nf*zb^3*Zeta[3] - 
       72472320*nc^2*nf*zb^3*Zeta[3] + 103459680*nc^4*nf*zb^3*Zeta[3] + 
       1514388960*nc^5*zb^4*Zeta[3] - 5222880*nf*zb^4*Zeta[3] + 
       54118800*nc^2*nf*zb^4*Zeta[3] - 75632400*nc^4*nf*zb^4*Zeta[3] - 
       635895360*nc^5*zb^5*Zeta[3] + 1956960*nf*zb^5*Zeta[3] - 
       18582480*nc^2*nf*zb^5*Zeta[3] + 28211760*nc^4*nf*zb^5*Zeta[3] + 
       105209280*nc^5*zb^6*Zeta[3] - 285120*nf*zb^6*Zeta[3] + 
       2453760*nc^2*nf*zb^6*Zeta[3] - 4268160*nc^4*nf*zb^6*Zeta[3])/
      (155520*nc^2*(-2 + zb)^2*(-1 + zb)*zb)) - 
   (46798880*nc^5 + 3708720*nc^2*nf - 12458800*nc^4*nf - 221440*nc^3*nf^2 - 
     15934080*nc^5*Pi^2 - 129600*nc^2*nf*Pi^2 + 3884160*nc^4*nf*Pi^2 - 
     190080*nc^3*nf^2*Pi^2 - 554688*nc^5*Pi^4 - 10368*nc^2*nf*Pi^4 + 
     98496*nc^4*nf*Pi^4 - 4653952464*nc^5*zb + 52222140*nf*zb + 
     43807536*nc^2*nf*zb + 761845284*nc^4*nf*zb + 33673440*nc*nf^2*zb - 
     50670720*nc^3*nf^2*zb + 812249280*nc^5*Pi^2*zb - 6285600*nf*Pi^2*zb + 
     25336080*nc^2*nf*Pi^2*zb - 94872600*nc^4*nf*Pi^2*zb - 
     1180800*nc*nf^2*Pi^2*zb + 2354400*nc^3*nf^2*Pi^2*zb + 
     12772512*nc^5*Pi^4*zb - 86832*nf*Pi^4*zb + 152064*nc^2*nf*Pi^4*zb - 
     922320*nc^4*nf*Pi^4*zb + 12212563592*nc^5*zb^2 - 185373180*nf*zb^2 + 
     136439496*nc^2*nf*zb^2 - 1983327136*nc^4*nf*zb^2 - 
     91205760*nc*nf^2*zb^2 + 128017520*nc^3*nf^2*zb^2 - 
     1962858000*nc^5*Pi^2*zb^2 + 19474560*nf*Pi^2*zb^2 - 
     74614320*nc^2*nf*Pi^2*zb^2 + 225764400*nc^4*nf*Pi^2*zb^2 + 
     2952000*nc*nf^2*Pi^2*zb^2 - 5078160*nc^3*nf^2*Pi^2*zb^2 - 
     29681568*nc^5*Pi^4*zb^2 + 217080*nf*Pi^4*zb^2 - 
     336096*nc^2*nf*Pi^4*zb^2 + 1906776*nc^4*nf*Pi^4*zb^2 - 
     13219340796*nc^5*zb^3 + 244184865*nf*zb^3 - 557229914*nc^2*nf*zb^3 + 
     2274611635*nc^4*nf*zb^3 + 84045880*nc*nf^2*zb^3 - 
     118966920*nc^3*nf^2*zb^3 + 1956442320*nc^5*Pi^2*zb^3 - 
     22495320*nf*Pi^2*zb^3 + 94426020*nc^2*nf*Pi^2*zb^3 - 
     236254710*nc^4*nf*Pi^2*zb^3 - 2691840*nc*nf^2*Pi^2*zb^3 + 
     4665600*nc^3*nf^2*Pi^2*zb^3 + 28716480*nc^5*Pi^4*zb^3 - 
     183168*nf*Pi^4*zb^3 + 339552*nc^2*nf*Pi^4*zb^3 - 
     1623744*nc^4*nf*Pi^4*zb^3 + 7092663608*nc^5*zb^4 - 139790745*nf*zb^4 + 
     507732834*nc^2*nf*zb^4 - 1345610671*nc^4*nf*zb^4 - 
     29596440*nc*nf^2*zb^4 + 49856360*nc^3*nf^2*zb^4 - 
     988989780*nc^5*Pi^2*zb^4 + 11441340*nf*Pi^2*zb^4 - 
     58131360*nc^2*nf*Pi^2*zb^4 + 127961130*nc^4*nf*Pi^2*zb^4 + 
     1085760*nc*nf^2*Pi^2*zb^4 - 2157840*nc^3*nf^2*Pi^2*zb^4 - 
     14005728*nc^5*Pi^4*zb^4 + 57672*nf*Pi^4*zb^4 - 
     186192*nc^2*nf*Pi^4*zb^4 + 637272*nc^4*nf*Pi^4*zb^4 - 
     1478810580*nc^5*zb^5 + 28756920*nf*zb^5 - 134449600*nc^2*nf*zb^5 + 
     305039480*nc^4*nf*zb^5 + 3082880*nc*nf^2*zb^5 - 8014800*nc^3*nf^2*zb^5 + 
     197522280*nc^5*Pi^2*zb^5 - 2130210*nf*Pi^2*zb^5 + 
     13042890*nc^2*nf*Pi^2*zb^5 - 25433880*nc^4*nf*Pi^2*zb^5 - 
     165120*nc*nf^2*Pi^2*zb^5 + 406080*nc^3*nf^2*Pi^2*zb^5 + 
     2752992*nc^5*Pi^4*zb^5 - 4752*nf*Pi^4*zb^5 + 41040*nc^2*nf*Pi^4*zb^5 - 
     96480*nc^4*nf*Pi^4*zb^5 + 77760*nc^5*zb^6 - 9072*nc^2*nf*zb^6 - 
     99792*nc^4*nf*zb^6 + 1665900*nc^5*Pi^2*zb^6 - 4050*nf*Pi^2*zb^6 + 
     64530*nc^2*nf*Pi^2*zb^6 - 1150740*nc^4*nf*Pi^2*zb^6 - 
     95040*nc^5*Pi^2*zb^7 + 8640*nc^2*nf*Pi^2*zb^7 + 
     101520*nc^4*nf*Pi^2*zb^7 - 311022720*nc^5*Zeta[3] - 
     2125440*nc^2*nf*Zeta[3] + 51684480*nc^4*nf*Zeta[3] - 
     691200*nc^3*nf^2*Zeta[3] + 75168000*nc^5*Pi^2*Zeta[3] + 
     6941453760*nc^5*zb*Zeta[3] - 36080640*nf*zb*Zeta[3] + 
     314591040*nc^2*nf*zb*Zeta[3] - 638228160*nc^4*nf*zb*Zeta[3] + 
     3110400*nc^3*nf^2*zb*Zeta[3] - 338256000*nc^5*Pi^2*zb*Zeta[3] - 
     16031787840*nc^5*zb^2*Zeta[3] + 93700800*nf*zb^2*Zeta[3] - 
     794940480*nc^2*nf*zb^2*Zeta[3] + 1391307840*nc^4*nf*zb^2*Zeta[3] - 
     4838400*nc^3*nf^2*zb^2*Zeta[3] + 526176000*nc^5*Pi^2*zb^2*Zeta[3] + 
     15525673920*nc^5*zb^3*Zeta[3] - 90888480*nf*zb^3*Zeta[3] + 
     768826080*nc^2*nf*zb^3*Zeta[3] - 1317703680*nc^4*nf*zb^3*Zeta[3] + 
     3801600*nc^3*nf^2*zb^3*Zeta[3] - 413424000*nc^5*Pi^2*zb^3*Zeta[3] - 
     7645501440*nc^5*zb^4*Zeta[3] + 40007520*nf*zb^4*Zeta[3] - 
     347833440*nc^2*nf*zb^4*Zeta[3] + 638305920*nc^4*nf*zb^4*Zeta[3] - 
     1728000*nc^3*nf^2*zb^4*Zeta[3] + 187920000*nc^5*Pi^2*zb^4*Zeta[3] + 
     1521184320*nc^5*zb^5*Zeta[3] - 6739200*nf*zb^5*Zeta[3] + 
     61482240*nc^2*nf*zb^5*Zeta[3] - 125366400*nc^4*nf*zb^5*Zeta[3] + 
     345600*nc^3*nf^2*zb^5*Zeta[3] - 37584000*nc^5*Pi^2*zb^5*Zeta[3] - 
     694241280*nc^5*Zeta[5] + 3124085760*nc^5*zb*Zeta[5] - 
     4859688960*nc^5*zb^2*Zeta[5] + 3818327040*nc^5*zb^3*Zeta[5] - 
     1735603200*nc^5*zb^4*Zeta[5] + 347120640*nc^5*zb^5*Zeta[5])/
    (1866240*nc^2*(-2 + zb)*(-1 + zb)^2), 
  -((-1 + nc)*(1 + nc)*(-5697 - 6170*nc^2 + 166903*nc^4 + 5264*nc*nf - 
       29392*nc^3*nf + 336*nc^2*nf^2 - 2316*Pi^2 + 12576*nc^2*Pi^2 - 
       33492*nc^4*Pi^2 + 13950*zb - 835392*nc^2*zb + 4258962*nc^4*zb - 
       888*nc*nf*zb - 84360*nc^3*nf*zb + 18927*zb^2 + 238978*nc^2*zb^2 - 
       861389*nc^4*zb^2 + 56792*nc*nf*zb^2 - 52504*nc^3*nf*zb^2 + 
       336*nc^2*nf^2*zb^2 - 2316*Pi^2*zb^2 + 12576*nc^2*Pi^2*zb^2 - 
       33492*nc^4*Pi^2*zb^2 + 4092*zb^3 - 92896*nc^2*zb^3 + 
       394212*nc^4*zb^3 + 6144*nc*nf*zb^3 - 14528*nc^3*nf*zb^3)*
      G[0, 0, 0, zb])/(6912*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-21330 - 5590*nc^2 + 548420*nc^4 + 17080*nc*nf - 
      99440*nc^3*nf + 1440*nc^2*nf^2 - 7740*Pi^2 + 39780*nc^2*Pi^2 - 
      121320*nc^4*Pi^2 - 28764*zb - 2733120*nc^2*zb + 15124854*nc^4*zb - 
      87480*nc*nf*zb - 396000*nc^3*nf*zb + 170568*zb^2 + 777650*nc^2*zb^2 - 
      2973133*nc^4*zb^2 + 223660*nc*nf*zb^2 - 138560*nc^3*nf*zb^2 + 
      1440*nc^2*nf^2*zb^2 - 7740*Pi^2*zb^2 + 39780*nc^2*Pi^2*zb^2 - 
      121320*nc^4*Pi^2*zb^2 - 23418*zb^3 - 268200*nc^2*zb^3 + 
      1451228*nc^4*zb^3 + 22080*nc*nf*zb^3 - 61120*nc^3*nf*zb^3 - 36*zb^4 + 
      36*nc^4*zb^4)*G[0, 0, 1, zb])/(34560*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(21600 - 2890*nc^2 - 580530*nc^4 - 17960*nc*nf + 
      105360*nc^3*nf - 1440*nc^2*nf^2 + 9420*Pi^2 - 39480*nc^2*Pi^2 + 
      118860*nc^4*Pi^2 + 7776*zb + 2715420*nc^2*zb - 15445926*nc^4*zb + 
      45600*nc*nf*zb + 398880*nc^3*nf*zb - 141822*zb^2 - 793570*nc^2*zb^2 + 
      2964117*nc^4*zb^2 - 227960*nc*nf*zb^2 + 151080*nc^3*nf*zb^2 - 
      1440*nc^2*nf^2*zb^2 + 9420*Pi^2*zb^2 - 39480*nc^2*Pi^2*zb^2 + 
      118860*nc^4*Pi^2*zb^2 + 17082*zb^3 + 267420*nc^2*zb^3 - 
      1449512*nc^4*zb^3 - 21600*nc*nf*zb^3 + 61760*nc^3*nf*zb^3 - 36*zb^4 + 
      36*nc^4*zb^4)*G[0, 1, 0, zb])/(34560*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-4680 + 27090*nc^2 + 153670*nc^4 + 2280*nc*nf - 
      31900*nc^3*nf + 720*nc^2*nf^2 - 1290*Pi^2 + 10635*nc^2*Pi^2 - 
      38685*nc^4*Pi^2 - 41643*zb - 619980*nc^2*zb + 4635033*nc^4*zb - 
      56340*nc*nf*zb - 179880*nc^3*nf*zb + 89676*zb^2 + 168150*nc^2*zb^2 - 
      806846*nc^4*zb^2 + 75720*nc*nf*zb^2 - 16930*nc^3*nf*zb^2 + 
      720*nc^2*nf^2*zb^2 - 1290*Pi^2*zb^2 + 10635*nc^2*Pi^2*zb^2 - 
      38685*nc^4*Pi^2*zb^2 - 27666*zb^3 - 47430*nc^2*zb^3 + 
      466866*nc^4*zb^3 + 6640*nc*nf*zb^3 - 24000*nc^3*nf*zb^3 - 72*zb^4 + 
      72*nc^4*zb^4)*G[0, 1, 1, zb])/(17280*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(62781 + 42070*nc^2 - 5926301*nc^4 - 370480*nc*nf - 
      360280*nc^3*nf + 1440*nc^2*nf^2 - 3720*Pi^2 + 163560*nc^2*Pi^2 - 
      829080*nc^4*Pi^2 - 173682*zb - 1575240*nc^2*zb + 18854622*nc^4*zb + 
      425760*nc*nf*zb + 7440*nc^3*nf*zb + 2640*Pi^2*zb - 
      152880*nc^2*Pi^2*zb + 804000*nc^4*Pi^2*zb + 141543*zb^2 + 
      396230*nc^2*zb^2 - 5941283*nc^4*zb^2 + 43480*nc*nf*zb^2 - 
      204880*nc^3*nf*zb^2 + 1440*nc^2*nf^2*zb^2 - 9000*Pi^2*zb^2 + 
      88440*nc^2*Pi^2*zb^2 - 310200*nc^4*Pi^2*zb^2 + 14640*zb^3 - 
      299220*nc^2*zb^3 + 2198360*nc^4*zb^3 + 34560*nc*nf*zb^3 - 
      68160*nc^3*nf*zb^3 - 72*zb^4 + 72*nc^4*zb^4)*G[1, 0, 0, zb])/
    (34560*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(270 - 270*nc^4 - 
      1620*nc^2*zb + 1620*nc^4*zb + 40809*zb^2 + 136670*nc^2*zb^2 - 
      3800559*nc^4*zb^2 - 224300*nc*nf*zb^2 - 319720*nc^3*nf*zb^2 + 
      1440*nc^2*nf^2*zb^2 - 1080*Pi^2*zb^2 + 123300*nc^2*Pi^2*zb^2 - 
      593340*nc^4*Pi^2*zb^2 - 142182*zb^3 - 992910*nc^2*zb^3 + 
      12654252*nc^4*zb^3 + 237360*nc*nf*zb^3 + 10680*nc^3*nf*zb^3 + 
      1440*Pi^2*zb^3 - 121680*nc^2*Pi^2*zb^3 + 576240*nc^4*Pi^2*zb^3 + 
      132255*zb^4 + 135490*nc^2*zb^4 - 3964785*nc^4*zb^4 + 46700*nc*nf*zb^4 - 
      118080*nc^3*nf*zb^4 + 1440*nc^2*nf^2*zb^4 - 6480*Pi^2*zb^4 + 
      61620*nc^2*Pi^2*zb^4 - 220980*nc^4*Pi^2*zb^4 - 5748*zb^5 - 
      129870*nc^2*zb^5 + 1587398*nc^4*zb^5 + 24960*nc*nf*zb^5 - 
      58240*nc^3*nf*zb^5 - 144*zb^6 + 144*nc^4*zb^6)*G[1, 0, 1, zb])/
    (34560*nc^3*(-1 + zb)*zb^2) + 
   ((-1 + nc)*(1 + nc)*(-540 + 540*nc^4 + 3240*nc^2*zb - 3240*nc^4*zb - 
      26406*zb^2 - 293750*nc^2*zb^2 + 6202181*nc^4*zb^2 + 266960*nc*nf*zb^2 + 
      114200*nc^3*nf*zb^2 - 1440*nc^2*nf^2*zb^2 + 1980*Pi^2*zb^2 - 
      108720*nc^2*Pi^2*zb^2 + 582300*nc^4*Pi^2*zb^2 - 5760*nc*nf*Pi^2*zb^2 + 
      5760*nc^3*nf*Pi^2*zb^2 + 125820*zb^3 + 559830*nc^2*zb^3 - 
      12755440*nc^4*zb^3 - 290280*nc*nf*zb^3 + 97240*nc^3*nf*zb^3 - 
      4080*Pi^2*zb^3 + 122160*nc^2*Pi^2*zb^3 - 676800*nc^4*Pi^2*zb^3 - 
      138744*zb^4 + 90770*nc^2*zb^4 + 3645719*nc^4*zb^4 - 14480*nc*nf*zb^4 + 
      97480*nc^3*nf*zb^4 - 1440*nc^2*nf^2*zb^4 + 5700*Pi^2*zb^4 - 
      59520*nc^2*Pi^2*zb^4 + 320820*nc^4*Pi^2*zb^4 + 5760*nc*nf*Pi^2*zb^4 - 
      5760*nc^3*nf*Pi^2*zb^4 + 35766*zb^5 + 48720*nc^2*zb^5 - 
      1421496*nc^4*zb^5 - 22560*nc*nf*zb^5 + 54080*nc^3*nf*zb^5 - 36*zb^6 + 
      36*nc^4*zb^6)*G[1, 1, 0, zb])/(34560*nc^3*(-1 + zb)*zb^2) + 
   ((-1 + nc)*(1 + nc)*(-2700 + 2700*nc^4 + 11610*zb - 8100*nc^2*zb - 
      3510*nc^4*zb - 24300*zb^2 + 30240*nc^2*zb^2 + 7560*nc^4*zb^2 - 
      81351*zb^3 + 162766*nc^2*zb^3 - 3793722*nc^4*zb^3 - 41200*nc*nf*zb^3 - 
      38580*nc^3*nf*zb^3 + 1440*nc^2*nf^2*zb^3 - 780*Pi^2*zb^3 + 
      62160*nc^2*Pi^2*zb^3 - 261420*nc^4*Pi^2*zb^3 + 5760*nc*nf*Pi^2*zb^3 - 
      5760*nc^3*nf*Pi^2*zb^3 + 118845*zb^4 + 48756*nc^2*zb^4 + 
      6286777*nc^4*zb^4 + 10200*nc*nf*zb^4 - 81520*nc^3*nf*zb^4 + 
      2400*Pi^2*zb^4 - 77280*nc^2*Pi^2*zb^4 + 348000*nc^4*Pi^2*zb^4 + 
      27486*zb^5 - 332840*nc^2*zb^5 - 1317937*nc^4*zb^5 + 42680*nc*nf*zb^5 - 
      31340*nc^3*nf*zb^5 + 1440*nc^2*nf^2*zb^5 - 2340*Pi^2*zb^5 + 
      32400*nc^2*Pi^2*zb^5 - 192420*nc^4*Pi^2*zb^5 - 5760*nc*nf*Pi^2*zb^5 + 
      5760*nc^3*nf*Pi^2*zb^5 - 49554*zb^6 + 100372*nc^2*zb^6 + 
      636840*nc^4*zb^6 + 8960*nc*nf*zb^6 - 38400*nc^3*nf*zb^6 - 36*zb^7 + 
      36*nc^4*zb^7)*G[1, 1, 1, zb])/(34560*nc^3*(-1 + zb)*zb^3) + 
   ((-1 + nc)*(1 + nc)*(1080 - 1080*nc^4 - 4320*zb + 3240*nc^2*zb + 
      1080*nc^4*zb + 9720*zb^2 - 14040*nc^2*zb^2 - 1080*nc^4*zb^2 + 
      106896*zb^3 - 46920*nc^2*zb^3 + 454699*nc^4*zb^3 - 8520*nc*nf*zb^3 - 
      20360*nc^3*nf*zb^3 + 810*Pi^2*zb^3 + 3690*nc^2*Pi^2*zb^3 - 
      18000*nc^4*Pi^2*zb^3 - 142938*zb^4 + 84930*nc^2*zb^4 - 
      169442*nc^4*zb^4 + 13920*nc*nf*zb^4 + 10400*nc^3*nf*zb^4 - 
      420*Pi^2*zb^4 - 1740*nc^2*Pi^2*zb^4 + 15360*nc^4*Pi^2*zb^4 + 
      36990*zb^5 - 25410*nc^2*zb^5 - 48585*nc^4*zb^5 - 12480*nc*nf*zb^5 - 
      2640*nc^3*nf*zb^5 + 150*Pi^2*zb^5 + 2910*nc^2*Pi^2*zb^5 - 
      18720*nc^4*Pi^2*zb^5 + 1518*zb^6 - 2100*nc^2*zb^6 + 22452*nc^4*zb^6 + 
      3200*nc*nf*zb^6 - 36*zb^7 + 36*nc^4*zb^7)*G[1, 2, 1, zb])/
    (17280*nc^3*(-1 + zb)*zb^3) - 
   ((-1 + nc)*(1 + nc)*(114924 - 101340*nc^2 + 1061116*nc^4 - 9120*nc*nf - 
      44900*nc^3*nf + 2700*Pi^2 + 6900*nc^2*Pi^2 - 13800*nc^4*Pi^2 - 
      112320*zb + 80640*nc^2*zb - 343150*nc^4*zb + 720*nc*nf*zb + 
      28000*nc^3*nf*zb - 2160*Pi^2*zb - 5520*nc^2*Pi^2*zb + 
      11040*nc^4*Pi^2*zb + 12276*zb^2 + 3690*nc^2*zb^2 - 150431*nc^4*zb^2 - 
      2880*nc*nf*zb^2 - 5080*nc^3*nf*zb^2 + 540*Pi^2*zb^2 + 
      1380*nc^2*Pi^2*zb^2 - 2760*nc^4*Pi^2*zb^2 + 7986*zb^3 - 
      7740*nc^2*zb^3 + 34004*nc^4*zb^3 + 2400*nc*nf*zb^3 - 36*zb^4 + 
      36*nc^4*zb^4)*G[2, 1, 0, zb])/(17280*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(217542 - 207990*nc^2 + 1410438*nc^4 - 18160*nc*nf - 
      78710*nc^3*nf + 2100*Pi^2 + 11400*nc^2*Pi^2 - 44400*nc^4*Pi^2 - 
      233370*zb + 204750*nc^2*zb - 554140*nc^4*zb + 9960*nc*nf*zb + 
      50320*nc^3*nf*zb - 1680*Pi^2*zb - 9120*nc^2*Pi^2*zb + 
      35520*nc^4*Pi^2*zb + 34398*zb^2 - 37080*nc^2*zb^2 - 148583*nc^4*zb^2 - 
      9240*nc*nf*zb^2 - 8980*nc^3*nf*zb^2 + 420*Pi^2*zb^2 + 
      2280*nc^2*Pi^2*zb^2 - 8880*nc^4*Pi^2*zb^2 + 14628*zb^3 - 
      3780*nc^2*zb^3 + 44572*nc^4*zb^3 + 4400*nc*nf*zb^3 - 108*zb^4 + 
      108*nc^4*zb^4)*G[2, 1, 1, zb])/(17280*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(161304 - 159360*nc^2 + 764816*nc^4 - 11520*nc*nf - 
      28960*nc^3*nf - 300*Pi^2 - 3900*nc^2*Pi^2 - 35400*nc^4*Pi^2 - 
      183780*zb + 147420*nc^2*zb - 313610*nc^4*zb + 4320*nc*nf*zb + 
      15680*nc^3*nf*zb + 240*Pi^2*zb + 3120*nc^2*Pi^2*zb + 
      28320*nc^4*Pi^2*zb + 34956*zb^2 - 44910*nc^2*zb^2 - 71371*nc^4*zb^2 - 
      5040*nc*nf*zb^2 - 2240*nc^3*nf*zb^2 - 60*Pi^2*zb^2 - 
      780*nc^2*Pi^2*zb^2 - 7080*nc^4*Pi^2*zb^2 + 8646*zb^3 + 7140*nc^2*zb^3 + 
      22324*nc^4*zb^3 + 2880*nc*nf*zb^3 - 36*zb^4 + 36*nc^4*zb^4)*
     G[2, 2, 1, zb])/(17280*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(687 - 15118*nc^2 + 9155*nc^4 + 1012*nc*nf - 
      3212*nc^3*nf + 1494*zb - 67704*nc^2*zb + 552882*nc^4*zb + 6495*zb^2 - 
      15682*nc^2*zb^2 - 156193*nc^4*zb^2 + 1012*nc*nf*zb^2 - 
      3212*nc^3*nf*zb^2 - 6128*nc^2*zb^3 + 49168*nc^4*zb^3)*
     G[0, 0, 0, 0, zb])/(1152*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(800 - 14700*nc^2 + 10840*nc^4 + 1040*nc*nf - 
      3880*nc^3*nf + 940*zb - 80460*nc^2*zb + 611900*nc^4*zb - 
      2880*nc*nf*zb + 8400*zb^2 - 12370*nc^2*zb^2 - 171220*nc^4*zb^2 + 
      1760*nc*nf*zb^2 - 3880*nc^3*nf*zb^2 - 260*zb^3 - 6720*nc^2*zb^3 + 
      54200*nc^4*zb^3 - 15*nc^4*zb^4 - 2*zb^5 + 2*nc^4*zb^5)*
     G[0, 0, 0, 1, zb])/(1920*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2070 + 43330*nc^2 - 35100*nc^4 - 3160*nc*nf + 
      12360*nc^3*nf - 2460*zb + 240600*nc^2*zb - 1888500*nc^4*zb + 
      5760*nc*nf*zb - 22200*zb^2 + 39460*nc^2*zb^2 + 534750*nc^4*zb^2 - 
      4600*nc*nf*zb^2 + 12360*nc^3*nf*zb^2 + 540*zb^3 + 19440*nc^2*zb^3 - 
      166560*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*
     G[0, 0, 1, 0, zb])/(5760*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(45 - 7355*nc^2 + 11790*nc^4 + 680*nc*nf - 
      3960*nc^3*nf - 600*zb - 63300*nc^2*zb + 478830*nc^4*zb - 
      7200*nc*nf*zb + 4740*zb^2 - 9095*nc^2*zb^2 - 129810*nc^4*zb^2 + 
      2480*nc*nf*zb^2 - 3960*nc^3*nf*zb^2 - 780*zb^3 - 4800*nc^2*zb^3 + 
      42480*nc^4*zb^3 - 30*zb^4 - 105*nc^4*zb^4 - 12*zb^5 + 12*nc^4*zb^5)*
     G[0, 0, 1, 1, zb])/(2880*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-555 + 22040*nc^2 - 16975*nc^4 - 1820*nc*nf + 
      6160*nc^3*nf - 1980*zb + 122700*nc^2*zb - 959550*nc^4*zb - 10110*zb^2 + 
      20360*nc^2*zb^2 + 273860*nc^4*zb^2 - 1820*nc*nf*zb^2 + 
      6160*nc^3*nf*zb^2 + 60*zb^3 + 10080*nc^2*zb^3 - 84720*nc^4*zb^3 + 
      60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*G[0, 1, 0, 0, zb])/
    (2880*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-195 + 13585*nc^2 - 
      11790*nc^4 - 1180*nc*nf + 4260*nc^3*nf - 630*zb + 85710*nc^2*zb - 
      617250*nc^4*zb + 4320*nc*nf*zb - 7365*zb^2 + 8365*nc^2*zb^2 + 
      173535*nc^4*zb^2 - 2260*nc*nf*zb^2 + 4260*nc^3*nf*zb^2 + 
      6840*nc^2*zb^3 - 54440*nc^4*zb^3 + 90*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*
     G[0, 1, 0, 1, zb])/(2880*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(180 - 1751*nc^2 + 2715*nc^4 + 176*nc*nf - 
      876*nc^3*nf - 432*zb - 12306*nc^2*zb + 102516*nc^4*zb - 576*nc*nf*zb + 
      990*zb^2 - 2189*nc^2*zb^2 - 27681*nc^4*zb^2 + 320*nc*nf*zb^2 - 
      876*nc^3*nf*zb^2 - 216*zb^3 - 648*nc^2*zb^3 + 8856*nc^4*zb^3)*
     G[0, 1, 1, 0, zb])/(576*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-243 + 582*nc^2 - 1237*nc^4 - 84*nc*nf + 
      820*nc^3*nf + 1062*zb + 11544*nc^2*zb - 79446*nc^4*zb + 2880*nc*nf*zb - 
      549*zb^2 + 552*nc^2*zb^2 + 19445*nc^4*zb^2 - 804*nc*nf*zb^2 + 
      820*nc^3*nf*zb^2 + 72*zb^3 + 408*nc^2*zb^3 - 6120*nc^4*zb^3 + 60*zb^4 + 
      30*nc^4*zb^4)*G[0, 1, 1, 1, zb])/(1152*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(90 - 660*nc^2 + 2060*nc^4 - 80*nc^3*nf - 870*zb + 
      6150*nc^2*zb - 13740*nc^4*zb - 165*zb^2 - 3735*nc^2*zb^2 + 
      7970*nc^4*zb^2 - 80*nc^3*nf*zb^2 - 360*zb^3 + 180*nc^2*zb^3 + 
      160*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*
     G[0, 1, 2, 1, zb])/(1440*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-9 - 58706*nc^2 + 158631*nc^4 + 20*nc*nf - 
      13436*nc^3*nf - 3042*zb + 47940*nc^2*zb + 223998*nc^4*zb + 
      6912*nc*nf*zb + 5664*nc^3*nf*zb + 6231*zb^2 - 38746*nc^2*zb^2 - 
      110329*nc^4*zb^2 - 2660*nc*nf*zb^2 - 2372*nc^3*nf*zb^2 - 264*zb^3 - 
      3792*nc^2*zb^3 + 42712*nc^4*zb^3)*G[1, 0, 0, 0, zb])/
    (1152*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11604 - 172310*nc^2 + 
      684459*nc^4 - 4180*nc*nf - 62200*nc^3*nf + 9930*zb + 128700*nc^2*zb + 
      625430*nc^4*zb + 23400*nc*nf*zb + 34960*nc^3*nf*zb + 11280*zb^2 - 
      108790*nc^2*zb^2 - 343050*nc^4*zb^2 - 8420*nc*nf*zb^2 - 
      12600*nc^3*nf*zb^2 + 420*zb^3 - 13800*nc^2*zb^3 + 137080*nc^4*zb^3 - 
      45*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*G[1, 0, 0, 1, zb])/
    (5760*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(8766 + 174890*nc^2 - 
      687391*nc^4 + 280*nc*nf + 63160*nc^3*nf - 5790*zb - 135660*nc^2*zb - 
      666190*nc^4*zb - 25920*nc*nf*zb - 34400*nc^3*nf*zb - 11670*zb^2 + 
      114250*nc^2*zb^2 + 366930*nc^4*zb^2 + 10280*nc*nf*zb^2 + 
      12840*nc^3*nf*zb^2 - 300*zb^3 + 12720*nc^2*zb^3 - 141000*nc^4*zb^3 + 
      60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*G[1, 0, 1, 0, zb])/
    (5760*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-9018 - 32135*nc^2 + 
      289188*nc^4 - 890*nc*nf - 28350*nc^3*nf + 15480*zb + 23040*nc^2*zb + 
      88000*nc^4*zb + 5280*nc*nf*zb + 20480*nc^3*nf*zb - 5910*zb^2 - 
      22465*nc^2*zb^2 - 76695*nc^4*zb^2 - 1970*nc*nf*zb^2 - 
      6990*nc^3*nf*zb^2 + 600*zb^3 - 3780*nc^2*zb^3 + 33860*nc^4*zb^3 - 
      30*zb^4 - 105*nc^4*zb^4 - 12*zb^5 + 12*nc^4*zb^5)*G[1, 0, 1, 1, zb])/
    (2880*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-12669 + 137570*nc^2 - 
      242951*nc^4 + 7840*nc*nf + 39200*nc^3*nf + 38160*zb - 197460*nc^2*zb - 
      626060*nc^4*zb - 25920*nc*nf*zb - 21760*nc^3*nf*zb - 33135*zb^2 + 
      155050*nc^2*zb^2 + 310585*nc^4*zb^2 + 7280*nc*nf*zb^2 + 
      14480*nc^3*nf*zb^2 + 4080*zb^3 + 5640*nc^2*zb^3 - 140400*nc^4*zb^3 + 
      360*zb^4 - 90*nc^4*zb^4 - 36*zb^5 + 36*nc^4*zb^5)*G[1, 1, 0, 0, zb])/
    (5760*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-147 + 65620*nc^2 - 
      255233*nc^4 + 4040*nc*nf + 38860*nc^3*nf + 10080*zb - 103620*nc^2*zb - 
      314740*nc^4*zb - 16200*nc*nf*zb - 28160*nc^3*nf*zb - 12525*zb^2 + 
      90260*nc^2*zb^2 + 184535*nc^4*zb^2 + 4240*nc*nf*zb^2 + 
      13540*nc^3*nf*zb^2 + 480*zb^3 + 6300*nc^2*zb^3 - 87260*nc^4*zb^3 + 
      540*zb^4 - 90*nc^4*zb^4 - 48*zb^5 + 48*nc^4*zb^5)*G[1, 1, 0, 1, zb])/
    (5760*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(15351 - 48400*nc^2 + 
      135234*nc^4 - 980*nc*nf - 31660*nc^3*nf - 37050*zb + 117810*nc^2*zb + 
      217240*nc^4*zb + 8640*nc*nf*zb + 25760*nc^3*nf*zb + 29865*zb^2 - 
      97610*nc^2*zb^2 - 126365*nc^4*zb^2 - 2620*nc*nf*zb^2 - 
      12580*nc^3*nf*zb^2 - 8220*zb^3 + 4080*nc^2*zb^3 + 82360*nc^4*zb^3 + 
      60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*G[1, 1, 1, 0, zb])/
    (5760*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-13533 - 612*nc^2 - 
      305253*nc^4 - 15460*nc*nf + 57540*nc^3*nf + 30000*zb - 95772*nc^2*zb + 
      134244*nc^4*zb + 15840*nc*nf*zb - 63360*nc^3*nf*zb - 25935*zb^2 + 
      103328*nc^2*zb^2 + 24207*nc^4*zb^2 - 4220*nc*nf*zb^2 + 
      22140*nc^3*nf*zb^2 + 8760*zb^3 - 11264*nc^2*zb^3 - 77424*nc^4*zb^3 + 
      720*zb^4 + 270*nc^4*zb^4 - 12*zb^5 + 12*nc^4*zb^5)*G[1, 1, 1, 1, zb])/
    (11520*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9528 - 5370*nc^2 + 
      87157*nc^4 + 1080*nc*nf - 680*nc^3*nf - 8250*zb + 5670*nc^2*zb - 
      87080*nc^4*zb - 960*nc*nf*zb + 320*nc^3*nf*zb - 1080*zb^2 + 
      480*nc^2*zb^2 + 25290*nc^4*zb^2 - 360*nc*nf*zb^2 - 360*nc^3*nf*zb^2 + 
      180*zb^3 - 1560*nc^2*zb^3 - 5600*nc^4*zb^3 + 180*zb^4 - 45*nc^4*zb^4 - 
      18*zb^5 + 18*nc^4*zb^5)*G[1, 1, 2, 1, zb])/(2880*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2468 + 4110*nc^2 - 47797*nc^4 - 80*nc*nf + 
      480*nc^3*nf + 1630*zb - 4040*nc^2*zb + 42950*nc^4*zb - 320*nc^3*nf*zb + 
      1040*zb^2 + 250*nc^2*zb^2 - 15070*nc^4*zb^2 + 240*nc*nf*zb^2 + 
      160*nc^3*nf*zb^2 - 500*zb^3 + 360*nc^2*zb^3 + 4080*nc^4*zb^3 + 
      20*zb^4 - 5*nc^4*zb^4 - 2*zb^5 + 2*nc^4*zb^5)*G[1, 2, 1, 0, zb])/
    (960*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-13602 + 18795*nc^2 - 
      172648*nc^4 - 320*nc*nf + 2920*nc^3*nf + 7980*zb - 19710*nc^2*zb + 
      142540*nc^4*zb - 2080*nc^3*nf*zb + 6870*zb^2 + 1725*nc^2*zb^2 - 
      40635*nc^4*zb^2 + 960*nc*nf*zb^2 + 840*nc^3*nf*zb^2 - 3240*zb^3 + 
      2280*nc^2*zb^3 + 12280*nc^4*zb^3 + 180*zb^4 - 45*nc^4*zb^4 - 18*zb^5 + 
      18*nc^4*zb^5)*G[1, 2, 1, 1, zb])/(2880*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-6028 + 3740*nc^2 - 40747*nc^4 - 80*nc*nf + 
      80*nc^3*nf + 5770*zb - 3780*nc^2*zb + 34530*nc^4*zb + 120*zb^2 + 
      1100*nc^2*zb^2 - 8280*nc^4*zb^2 + 240*nc*nf*zb^2 + 80*nc^3*nf*zb^2 - 
      620*zb^3 + 280*nc^2*zb^3 + 2560*nc^4*zb^3 + 20*zb^4 - 5*nc^4*zb^4 - 
      2*zb^5 + 2*nc^4*zb^5)*G[1, 2, 2, 1, zb])/(960*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(1512 - 6630*nc^2 + 124618*nc^4 - 1400*nc^3*nf - 
      300*zb + 2460*nc^2*zb - 83080*nc^4*zb + 1120*nc^3*nf*zb - 780*zb^2 + 
      2460*nc^2*zb^2 + 23500*nc^4*zb^2 - 280*nc^3*nf*zb^2 + 180*zb^3 - 
      1080*nc^2*zb^3 - 6400*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 
      6*nc^4*zb^5)*G[2, 1, 0, 0, zb])/(1440*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(696 + 60*nc^2 + 170044*nc^4 - 2800*nc^3*nf + 
      1620*zb - 7740*nc^2*zb - 101300*nc^4*zb + 2240*nc^3*nf*zb - 1440*zb^2 + 
      7500*nc^2*zb^2 + 26840*nc^4*zb^2 - 560*nc^3*nf*zb^2 - 60*zb^3 - 
      1800*nc^2*zb^3 - 9000*nc^4*zb^3 + 180*zb^4 - 45*nc^4*zb^4 - 18*zb^5 + 
      18*nc^4*zb^5)*G[2, 1, 0, 1, zb])/(2880*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-15888 + 73590*nc^2 - 703742*nc^4 + 8000*nc^3*nf + 
      4200*zb - 60120*nc^2*zb + 465460*nc^4*zb - 6400*nc^3*nf*zb + 
      11640*zb^2 + 4260*nc^2*zb^2 - 113020*nc^4*zb^2 + 1600*nc^3*nf*zb^2 - 
      4980*zb^3 + 3960*nc^2*zb^3 + 27720*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 
      6*zb^5 + 6*nc^4*zb^5)*G[2, 1, 1, 0, zb])/(5760*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(30732 - 56670*nc^2 + 537298*nc^4 - 12400*nc^3*nf - 
      27000*zb + 50520*nc^2*zb - 323660*nc^4*zb + 9920*nc^3*nf*zb - 
      2190*zb^2 - 4350*nc^2*zb^2 + 61190*nc^4*zb^2 - 2480*nc^3*nf*zb^2 + 
      3900*zb^3 - 3120*nc^2*zb^3 - 16080*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 
      6*zb^5 + 6*nc^4*zb^5)*G[2, 1, 1, 1, zb])/(5760*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(21492 - 15960*nc^2 + 136288*nc^4 - 600*nc^3*nf - 
      21420*zb + 13260*nc^2*zb - 75600*nc^4*zb + 480*nc^3*nf*zb + 4050*zb^2 - 
      3840*nc^2*zb^2 + 10170*nc^4*zb^2 - 120*nc^3*nf*zb^2 + 540*zb^3 + 
      480*nc^2*zb^3 - 3440*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 
      6*nc^4*zb^5)*G[2, 1, 2, 1, zb])/(2880*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-14208 + 34110*nc^2 - 254622*nc^4 - 400*nc^3*nf + 
      10320*zb - 29760*nc^2*zb + 170140*nc^4*zb + 320*nc^3*nf*zb + 
      1920*zb^2 + 6660*nc^2*zb^2 - 36700*nc^4*zb^2 - 80*nc^3*nf*zb^2 - 
      1860*zb^3 + 120*nc^2*zb^3 + 8120*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 
      6*zb^5 + 6*nc^4*zb^5)*G[2, 2, 1, 0, zb])/(2880*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-10428 + 19350*nc^2 - 104632*nc^4 + 500*nc^3*nf + 
      9190*zb - 18930*nc^2*zb + 66540*nc^4*zb - 400*nc^3*nf*zb + 110*zb^2 + 
      5255*nc^2*zb^2 - 11535*nc^4*zb^2 + 100*nc^3*nf*zb^2 - 1140*zb^3 - 
      220*nc^2*zb^3 + 2380*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 6*zb^5 + 
      6*nc^4*zb^5)*G[2, 2, 1, 1, zb])/(960*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-31848 + 34830*nc^2 - 215122*nc^4 - 1000*nc^3*nf + 
      30300*zb - 35460*nc^2*zb + 136780*nc^4*zb + 800*nc^3*nf*zb - 
      3660*zb^2 + 13170*nc^2*zb^2 - 23410*nc^4*zb^2 - 200*nc^3*nf*zb^2 - 
      1860*zb^3 - 1680*nc^2*zb^3 + 4960*nc^4*zb^3 + 60*zb^4 - 15*nc^4*zb^4 - 
      6*zb^5 + 6*nc^4*zb^5)*G[2, 2, 2, 1, zb])/(2880*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(27 - 154*nc^2 + 587*nc^4)*(1 + zb^2)*
     G[0, 0, 0, 0, 0, zb])/(32*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(283 - 1505*nc^2 + 5790*nc^4)*(1 + zb^2)*
     G[0, 0, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(250 - 1523*nc^2 + 5883*nc^4)*(1 + zb^2)*
     G[0, 0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(98 - 791*nc^2 + 2915*nc^4)*(1 + zb^2)*
     G[0, 0, 0, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(123 - 769*nc^2 + 2972*nc^4)*(1 + zb^2)*
     G[0, 0, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(58 - 328*nc^2 + 1281*nc^4)*(1 + zb^2)*
     G[0, 0, 1, 0, 1, zb])/(32*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(17 - 245*nc^2 + 1050*nc^4)*(1 + zb^2)*
     G[0, 0, 1, 1, 0, zb])/(32*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-9 - 260*nc^2 + 1213*nc^4)*(1 + zb^2)*
     G[0, 0, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-11 + 8*nc^2)*(1 + zb^2)*
     G[0, 0, 1, 2, 1, zb])/(24*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(133 - 776*nc^2 + 2979*nc^4)*(1 + zb^2)*
     G[0, 1, 0, 0, 0, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(193 - 1005*nc^2 + 3827*nc^4)*(1 + zb^2)*
     G[0, 1, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(171 - 997*nc^2 + 3896*nc^4)*(1 + zb^2)*
     G[0, 1, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(13 - 99*nc^2 + 373*nc^4)*(1 + zb^2)*
     G[0, 1, 0, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(57 - 380*nc^2 + 1648*nc^4)*(1 + zb^2)*
     G[0, 1, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(150 - 927*nc^2 + 4091*nc^4)*(1 + zb^2)*
     G[0, 1, 1, 0, 1, zb])/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(15 - 236*nc^2 + 1493*nc^4)*(1 + zb^2)*
     G[0, 1, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-18 - 17*nc^2 + 555*nc^4 - 18*nc^4*zb - 18*zb^2 - 
      17*nc^2*zb^2 + 552*nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/
    (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(26 - 13*nc^2 + 23*nc^4 + 
      72*nc^4*zb + 26*zb^2 - 13*nc^2*zb^2 + 35*nc^4*zb^2)*
     G[0, 1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-9 + 6*nc^2 + nc^4)*(1 + zb^2)*G[0, 1, 2, 1, 0, zb])/
    (24*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 5*nc^2 + 11*nc^4 + 
      18*nc^4*zb + 6*zb^2 - 5*nc^2*zb^2 + 14*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/
    (12*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(9 - 12*nc^2 + 29*nc^4 + 
      72*nc^4*zb + 9*zb^2 - 12*nc^2*zb^2 + 41*nc^4*zb^2)*
     G[0, 1, 2, 2, 1, zb])/(24*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(83 - 9760*nc^2 + 77133*nc^4 + 9192*nc^2*zb - 
      73752*nc^4*zb + 565*zb^2 - 5936*nc^2*zb^2 + 29787*nc^4*zb^2)*
     G[1, 0, 0, 0, 0, zb])/(192*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(11 - 3425*nc^2 + 25409*nc^4 - 162*nc*nf + 4*zb + 
      3292*nc^2*zb - 24396*nc^4*zb + 108*nc*nf*zb + 201*zb^2 - 
      2011*nc^2*zb^2 + 9713*nc^4*zb^2 - 18*nc*nf*zb^2)*G[1, 0, 0, 0, 1, zb])/
    (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(19 - 3441*nc^2 + 26249*nc^4 - 
      108*nc*nf - 4*zb + 3308*nc^2*zb - 25260*nc^4*zb + 72*nc*nf*zb + 
      189*zb^2 - 2035*nc^2*zb^2 + 9983*nc^4*zb^2 - 12*nc*nf*zb^2)*
     G[1, 0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-7 - 1744*nc^2 + 13007*nc^4 - 270*nc*nf + 4*zb + 
      1684*nc^2*zb - 12644*nc^4*zb + 180*nc*nf*zb + 69*zb^2 - 
      1036*nc^2*zb^2 + 4865*nc^4*zb^2 - 30*nc*nf*zb^2)*G[1, 0, 0, 1, 1, zb])/
    (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(23 - 3484*nc^2 + 26757*nc^4 + 
      3336*nc^2*zb - 25752*nc^4*zb + 187*zb^2 - 2044*nc^2*zb^2 + 
      10177*nc^4*zb^2)*G[1, 0, 1, 0, 0, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-1 - 2422*nc^2 + 17082*nc^4 - 162*nc*nf + 4*zb + 
      2368*nc^2*zb - 16476*nc^4*zb + 108*nc*nf*zb + 129*zb^2 - 
      1354*nc^2*zb^2 + 6464*nc^4*zb^2 - 18*nc*nf*zb^2)*G[1, 0, 1, 0, 1, zb])/
    (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 862*nc^2 + 7017*nc^4 - 
      54*nc*nf + 4*zb + 844*nc^2*zb - 6796*nc^4*zb + 36*nc*nf*zb + 32*zb^2 - 
      512*nc^2*zb^2 + 2627*nc^4*zb^2 - 6*nc*nf*zb^2)*G[1, 0, 1, 1, 0, zb])/
    (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-45 - 1674*nc^2 + 10147*nc^4 - 
      540*nc*nf + 88*zb + 1624*nc^2*zb - 9952*nc^4*zb + 360*nc*nf*zb - 
      19*zb^2 - 866*nc^2*zb^2 + 3737*nc^4*zb^2 - 60*nc*nf*zb^2)*
     G[1, 0, 1, 1, 1, zb])/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(7 - 195*nc^2 + 416*nc^4 - 6*zb + 198*nc^2*zb - 
      456*nc^4*zb + 17*zb^2 - 57*nc^2*zb^2 + 112*nc^4*zb^2)*
     G[1, 0, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(117 + 6300*nc^2 - 50433*nc^4 + 384*nc*nf - 
      384*nc^3*nf - 7376*nc^2*zb + 56848*nc^4*zb - 333*zb^2 + 
      4004*nc^2*zb^2 - 26023*nc^4*zb^2 - 384*nc*nf*zb^2 + 384*nc^3*nf*zb^2)*
     G[1, 1, 0, 0, 0, zb])/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-47 - 2224*nc^2 + 16378*nc^4 - 198*nc*nf + 
      144*nc^3*nf + 2644*nc^2*zb - 18804*nc^4*zb + 36*nc*nf*zb + 119*zb^2 - 
      1356*nc^2*zb^2 + 8778*nc^4*zb^2 + 138*nc*nf*zb^2 - 144*nc^3*nf*zb^2)*
     G[1, 1, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(40 + 2230*nc^2 - 16737*nc^4 + 144*nc*nf - 
      144*nc^3*nf - 2672*nc^2*zb + 19244*nc^4*zb - 112*zb^2 + 
      1378*nc^2*zb^2 - 8967*nc^4*zb^2 - 144*nc*nf*zb^2 + 144*nc^3*nf*zb^2)*
     G[1, 1, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-9 - 2324*nc^2 + 16673*nc^4 - 300*nc*nf + 
      192*nc^3*nf - 36*zb + 2900*nc^2*zb - 20064*nc^4*zb + 72*nc*nf*zb + 
      93*zb^2 - 1416*nc^2*zb^2 + 9983*nc^4*zb^2 + 180*nc*nf*zb^2 - 
      192*nc^3*nf*zb^2)*G[1, 1, 0, 1, 1, zb])/(192*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(183 + 3472*nc^2 - 23761*nc^4 + 384*nc*nf - 
      384*nc^3*nf - 96*zb - 4592*nc^2*zb + 30120*nc^4*zb - 135*zb^2 + 
      2128*nc^2*zb^2 - 14951*nc^4*zb^2 - 384*nc*nf*zb^2 + 384*nc^3*nf*zb^2)*
     G[1, 1, 1, 0, 0, zb])/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(129 + 2362*nc^2 - 14443*nc^4 + 288*nc*nf - 
      288*nc^3*nf - 72*zb - 3168*nc^2*zb + 19088*nc^4*zb - 81*zb^2 + 
      1382*nc^2*zb^2 - 9997*nc^4*zb^2 - 288*nc*nf*zb^2 + 288*nc^3*nf*zb^2)*
     G[1, 1, 1, 0, 1, zb])/(192*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-69 - 749*nc^2 + 4489*nc^4 - 132*nc*nf + 
      132*nc^3*nf + 60*zb + 1088*nc^2*zb - 6508*nc^4*zb + 9*zb^2 - 
      435*nc^2*zb^2 + 3489*nc^4*zb^2 + 132*nc*nf*zb^2 - 132*nc^3*nf*zb^2)*
     G[1, 1, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-133 - 954*nc^2 + 4267*nc^4 - 312*nc*nf + 
      312*nc^3*nf + 176*zb + 1464*nc^2*zb - 8216*nc^4*zb - 43*zb^2 - 
      510*nc^2*zb^2 + 5509*nc^4*zb^2 + 312*nc*nf*zb^2 - 312*nc^3*nf*zb^2)*
     G[1, 1, 1, 1, 1, zb])/(384*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(73 - 22*nc^2 - 36*nc^4 - 76*zb + 32*nc^2*zb + 
      16*nc^4*zb + 3*zb^2 - 10*nc^2*zb^2 + 146*nc^4*zb^2)*
     G[1, 1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(66 - 81*nc^2 + 432*nc^4 - 72*zb + 92*nc^2*zb - 
      412*nc^4*zb + 6*zb^2 - 23*nc^2*zb^2 + 340*nc^4*zb^2)*
     G[1, 1, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(232 - 256*nc^2 + 961*nc^4 - 226*zb + 282*nc^2*zb - 
      944*nc^4*zb + 6*zb^2 - 62*nc^2*zb^2 + 871*nc^4*zb^2)*
     G[1, 1, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(116 - 97*nc^2 + 399*nc^4 - 110*zb + 98*nc^2*zb - 
      356*nc^4*zb + 6*zb^2 - 25*nc^2*zb^2 + 293*nc^4*zb^2)*
     G[1, 1, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(18 - 63*nc^2 + 647*nc^4 - 24*zb + 72*nc^2*zb - 
      600*nc^4*zb + 6*zb^2 - 15*nc^2*zb^2 + 347*nc^4*zb^2)*
     G[1, 2, 1, 0, 0, zb])/(24*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(27 - 51*nc^2 + 831*nc^4 - 42*zb + 74*nc^2*zb - 
      792*nc^4*zb + 15*zb^2 - 23*nc^2*zb^2 + 533*nc^4*zb^2)*
     G[1, 2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(192 - 555*nc^2 + 3798*nc^4 - 180*zb + 568*nc^2*zb - 
      3484*nc^4*zb + 12*zb^2 - 85*nc^2*zb^2 + 1830*nc^4*zb^2)*
     G[1, 2, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(199 - 482*nc^2 + 2168*nc^4 - 144*zb + 476*nc^2*zb - 
      2076*nc^4*zb - 25*zb^2 - 48*nc^2*zb^2 + 1330*nc^4*zb^2)*
     G[1, 2, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(130 - 107*nc^2 + 763*nc^4 - 112*zb + 92*nc^2*zb - 
      688*nc^4*zb + 12*zb^2 - 27*nc^2*zb^2 + 399*nc^4*zb^2)*
     G[1, 2, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(120 - 219*nc^2 + 1684*nc^4 - 108*zb + 200*nc^2*zb - 
      1492*nc^4*zb + 12*zb^2 - 41*nc^2*zb^2 + 668*nc^4*zb^2)*
     G[1, 2, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(436 - 731*nc^2 + 3565*nc^4 - 340*zb + 640*nc^2*zb - 
      3176*nc^4*zb - 101*nc^2*zb^2 + 1525*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb])/
    (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(204 - 174*nc^2 + 1471*nc^4 - 
      168*zb + 144*nc^2*zb - 1284*nc^4*zb + 12*zb^2 - 30*nc^2*zb^2 + 
      583*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-19 + 125*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 1, 0, 0, 0, zb])/(24*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-160 + 648*nc^2 + 128*zb - 510*nc^2*zb - 32*zb^2 + 
      123*nc^2*zb^2)*G[2, 1, 0, 0, 1, zb])/(48*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-31 + 139*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 1, 0, 1, 0, zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-3 + 4*nc^2)*(1 + 7*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 1, 0, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(12 - 87*nc^2 + 509*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 1, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(90 - 655*nc^2 + 3149*nc^4 - 72*zb + 524*nc^2*zb - 
      2494*nc^4*zb + 18*zb^2 - 131*nc^2*zb^2 + 610*nc^4*zb^2)*
     G[2, 1, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(30 - 193*nc^2 + 896*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 1, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(625 - 3350*nc^2 + 12484*nc^4 - 500*zb + 
      2680*nc^2*zb - 9752*nc^4*zb + 125*zb^2 - 670*nc^2*zb^2 + 
      2312*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb])/(480*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(160 - 155*nc^2 + 1077*nc^4 - 128*zb + 124*nc^2*zb - 
      828*nc^4*zb + 32*zb^2 - 31*nc^2*zb^2 + 189*nc^4*zb^2)*
     G[2, 1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(5 - 9*nc^2 + 69*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 1, 2, 1, 0, zb])/(8*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(106 - 157*nc^2 + 974*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 1, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(48 - 29*nc^2 + 376*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 1, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(6 - 11*nc^2 + 135*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 0, 0, zb])/(12*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(18 - 17*nc^2 + 347*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(24 - 56*nc^2 + 417*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 1, 0, zb])/(24*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(47 - 109*nc^2 + 591*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(8 - 6*nc^2 + 63*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 2, 1, zb])/(8*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(12 - 20*nc^2 + 181*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 2, 1, 0, zb])/(12*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(168 - 295*nc^2 + 1733*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(72 - 49*nc^2 + 647*nc^4)*(5 - 4*zb + zb^2)*
     G[2, 2, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*Pi^2*Sqrt[1 - zb]*Sqrt[3 + zb]*
     (54 - zb + 13*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (2304*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (-1490 + 3325*nc^2 + 19400*nc^4 + 3250*zb - 710*nc^2*zb + 
      12710*nc^4*zb - 1356*zb^2 - 1896*nc^2*zb^2 + 900*nc^4*zb^2)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(1728*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-1490 + 3325*nc^2 + 19400*nc^4 + 
      3250*zb - 710*nc^2*zb + 12710*nc^4*zb - 1356*zb^2 - 1896*nc^2*zb^2 + 
      900*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (6912*nc^3*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*Pi^2*
     (5 + 12*zb + 3*zb^2 + 2*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(384*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-152 - 80*nc^2 - 230*nc^4 + 294*zb + 213*nc^2*zb - 
      207*nc^4*zb - 168*zb^2 - 177*nc^2*zb^2 + 486*nc^4*zb^2 + 26*zb^3 + 
      44*nc^2*zb^3 + 18*nc^4*zb^3)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(36*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 69*nc^2*zb - 
      72*zb^2 + 48*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(32*nc*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-152 - 80*nc^2 - 230*nc^4 + 294*zb + 213*nc^2*zb - 
      207*nc^4*zb - 168*zb^2 - 177*nc^2*zb^2 + 486*nc^4*zb^2 + 26*zb^3 + 
      44*nc^2*zb^3 + 18*nc^4*zb^3)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(144*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 69*nc^2*zb - 
      72*zb^2 + 48*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 
      69*nc^2*zb - 72*zb^2 + 48*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], zb^(-1), 
      (1 - zb)^(-1), zb])/(288*nc*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-152 - 80*nc^2 - 230*nc^4 + 294*zb + 213*nc^2*zb - 
      207*nc^4*zb - 168*zb^2 - 177*nc^2*zb^2 + 486*nc^4*zb^2 + 26*zb^3 + 
      44*nc^2*zb^3 + 18*nc^4*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(144*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 69*nc^2*zb - 
      72*zb^2 + 48*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(128*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-152 - 80*nc^2 - 230*nc^4 + 294*zb + 213*nc^2*zb - 
      207*nc^4*zb - 168*zb^2 - 177*nc^2*zb^2 + 486*nc^4*zb^2 + 26*zb^3 + 
      44*nc^2*zb^3 + 18*nc^4*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(576*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 69*nc^2*zb - 
      72*zb^2 + 48*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(192*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 
      69*nc^2*zb - 72*zb^2 + 48*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      zb^(-1), (1 - zb)^(-1), zb])/(1152*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(11 + 10*zb + 12*zb^2)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (144*nc*Sqrt[1 - zb]) + ((-1 + nc)^2*(1 + nc)^2*(11 + 10*zb + 12*zb^2)*
     J[1/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(72*nc*Sqrt[1 - zb]) - 
   ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
   ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
   ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + zb)) - 
   ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
   ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 
      69*nc^2*zb - 72*zb^2 + 48*nc^2*zb^2)*J[zb^(-1), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(288*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 
      69*nc^2*zb - 72*zb^2 + 48*nc^2*zb^2)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (1152*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(11 + 10*zb + 12*zb^2)*
     J[zb^(-1), 1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(72*nc*Sqrt[1 - zb]) - 
   ((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(54 - zb + 13*zb^2)*
     J[zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (192*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(11 + 10*zb + 12*zb^2)*
     J[zb^(-1), Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(72*nc*Sqrt[1 - zb]) + 
   ((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(54 - zb + 13*zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/
    (576*nc*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb])/(128*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (11 + 10*zb + 12*zb^2)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), 
      zb])/(144*nc*Sqrt[1 - zb]) + 
   ((-1 + nc)^2*(1 + nc)^2*(11 + 10*zb + 12*zb^2)*J[Sqrt[1 - zb]/zb, zb^(-1), 
      (1 - zb)^(-1), zb])/(72*nc*Sqrt[1 - zb]) - 
   ((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(54 - zb + 13*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (288*nc*(-1 + zb)) - (7*(-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*
     (54 - zb + 13*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb])/(1152*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(46 + 832*nc^2 - 114*zb - 954*nc^2*zb + 96*zb^2 + 
      201*nc^2*zb^2 - 28*zb^3 + 12*nc^2*zb^3)*J[t[1, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(3520*nc*(-1 + zb)) + 
   (7*(-1 + nc)*(1 + nc)*(46 + 832*nc^2 - 114*zb - 954*nc^2*zb + 96*zb^2 + 
      201*nc^2*zb^2 - 28*zb^3 + 12*nc^2*zb^3)*J[t[1, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(5280*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(23 + 299*nc^2 - 57*zb - 396*nc^2*zb + 48*zb^2 + 
      87*nc^2*zb^2 - 14*zb^3 + 6*nc^2*zb^3)*J[t[1, 1]/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/(1760*nc*(-1 + zb)) - 
   (7*(-1 + nc)*(1 + nc)*(23 + 299*nc^2 - 57*zb - 396*nc^2*zb + 48*zb^2 + 
      87*nc^2*zb^2 - 14*zb^3 + 6*nc^2*zb^3)*J[t[1, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(2640*nc*(-1 + zb)) + 
   (9*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*J[t[1, 1]/(2 - zb), 
      t[1, 2], (1 - zb)^(-1), zb])/(1760*(-1 + zb)) - 
   (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 1]/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + zb)) - (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(1408*(-1 + zb)) + 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(46 + 832*nc^2 - 114*zb - 954*nc^2*zb + 96*zb^2 + 
      201*nc^2*zb^2 - 28*zb^3 + 12*nc^2*zb^3)*J[t[1, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(3520*nc*(-1 + zb)) - 
   (7*(-1 + nc)*(1 + nc)*(46 + 832*nc^2 - 114*zb - 954*nc^2*zb + 96*zb^2 + 
      201*nc^2*zb^2 - 28*zb^3 + 12*nc^2*zb^3)*J[t[1, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(5280*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(23 + 299*nc^2 - 57*zb - 396*nc^2*zb + 48*zb^2 + 
      87*nc^2*zb^2 - 14*zb^3 + 6*nc^2*zb^3)*J[t[1, 2]/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/(1760*nc*(-1 + zb)) + 
   (7*(-1 + nc)*(1 + nc)*(23 + 299*nc^2 - 57*zb - 396*nc^2*zb + 48*zb^2 + 
      87*nc^2*zb^2 - 14*zb^3 + 6*nc^2*zb^3)*J[t[1, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(2640*nc*(-1 + zb)) - 
   (9*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*J[t[1, 2]/(2 - zb), 
      t[1, 1], (1 - zb)^(-1), zb])/(1760*(-1 + zb)) + 
   (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 2]/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + zb)) + (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(1408*(-1 + zb)) - 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(28 + 55386*nc^2 - 132*zb - 38922*nc^2*zb + 168*zb^2 + 
      6603*nc^2*zb^2 - 64*zb^3 + 16*nc^2*zb^3)*J[t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(7040*nc*(-1 + zb)) + 
   (7*(-1 + nc)*(1 + nc)*(28 + 55386*nc^2 - 132*zb - 38922*nc^2*zb + 
      168*zb^2 + 6603*nc^2*zb^2 - 64*zb^3 + 16*nc^2*zb^3)*
     J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(10560*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(28 + 55386*nc^2 - 132*zb - 38922*nc^2*zb + 168*zb^2 + 
      6603*nc^2*zb^2 - 64*zb^3 + 16*nc^2*zb^3)*J[t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(7040*nc*(-1 + zb)) - 
   (7*(-1 + nc)*(1 + nc)*(28 + 55386*nc^2 - 132*zb - 38922*nc^2*zb + 
      168*zb^2 + 6603*nc^2*zb^2 - 64*zb^3 + 16*nc^2*zb^3)*
     J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(10560*nc*(-1 + zb)) - 
   (3*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/(12*nc*(-1 + zb)) + 
   (3*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    (48*nc*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[1/Sqrt[5 - 4*zb], zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (12*nc*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[1/Sqrt[5 - 4*zb], zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb])/(48*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-22 + 14*nc^2 + 241*nc^4 + 14*zb - 10*nc^2*zb + 
      199*nc^4*zb - 4*zb^2 + 8*nc^2*zb^2 + 4*nc^4*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (12*nc^3) - (5*(-1 + nc)*(1 + nc)*(-22 + 14*nc^2 + 241*nc^4 + 14*zb - 
      10*nc^2*zb + 199*nc^4*zb - 4*zb^2 + 8*nc^2*zb^2 + 4*nc^4*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(48*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(-22 + 14*nc^2 + 241*nc^4 + 14*zb - 10*nc^2*zb + 
      199*nc^4*zb - 4*zb^2 + 8*nc^2*zb^2 + 4*nc^4*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(48*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-22 + 14*nc^2 + 241*nc^4 + 14*zb - 10*nc^2*zb + 
      199*nc^4*zb - 4*zb^2 + 8*nc^2*zb^2 + 4*nc^4*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(192*nc^3) + 
   (3*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   (3*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (64*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(32*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    (192*nc*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(48*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (192*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
     J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (96*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
     J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/
    (48*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
     J[1/Sqrt[1 - zb], zb^(-1), 1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/
    (48*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
     J[1/Sqrt[1 - zb], zb^(-1), Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/
    (48*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
     J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (96*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
     J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, zb^(-1), (1 - zb)^(-1), zb])/
    (48*nc*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + zb)*
     (-16 + 52*nc^4 + 16*zb + 11*nc^4*zb - 4*zb^2 + 4*nc^4*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^3*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*
     (-16 + 52*nc^4 + 16*zb + 11*nc^4*zb - 4*zb^2 + 4*nc^4*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-2 + zb)*(-16 + 52*nc^4 + 16*zb + 11*nc^4*zb - 
      4*zb^2 + 4*nc^4*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-2 + zb)*(-16 + 52*nc^4 + 16*zb + 11*nc^4*zb - 
      4*zb^2 + 4*nc^4*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^3*(-1 + zb)) - 
   (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*J[(2 - zb)^(-1), t[1, 1], 
      t[1, 2], (1 - zb)^(-1), zb])/(1760*(-1 + zb)) + 
   (49*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*J[(2 - zb)^(-1), t[1, 1], 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*(-1 + zb)) + 
   (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[1, 1]/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/
    (1760*(-1 + zb)) - (49*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[1, 1]/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + zb)) + (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[1, 2], t[1, 1], (1 - zb)^(-1), zb])/
    (1760*(-1 + zb)) - (49*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[1, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + zb)) - (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[1, 2]/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/
    (1760*(-1 + zb)) + (49*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[1, 2]/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + zb)) - (9*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/
    (1760*(-1 + zb)) + (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + zb)) + (9*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/
    (1760*(-1 + zb)) - (21*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + zb)) + ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (4*(-1 + zb)) - ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 1, zb^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[zb^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (12*nc*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
      33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[zb^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb])/(48*nc*(-1 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(48*nc*(-1 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 33*nc^2*zb + 66*zb^2 - 
      36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(192*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[zb^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[zb^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
     J[zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[zb^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[zb^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb])/(96*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(96*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, zb^(-1), 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, zb^(-1), 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(96*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, zb^(-1), (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb])/(96*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) - 
   (7*(-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb])/(192*nc*(-1 + zb)) + 
   (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*(-1 + zb)) - 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (704*(-1 + zb)) - (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*(-1 + zb)) + 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[1, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (704*(-1 + zb)) + (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*(-1 + zb)) - 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (704*(-1 + zb)) - (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*(-1 + zb)) + 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (704*(-1 + zb)) + (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) - 
   (3*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (-1 + zb) - (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], zb^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) - 
   (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
   (3*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*(-1 + zb)) + 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) - (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], zb^(-1), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) + 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) - (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
   (3*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*(-1 + zb)) + 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*(-1 + zb)) - 
   (3*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*(-1 + zb)) - 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/(32*(-1 + zb)) + 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) - (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(9 - 8*zb + 5*zb^2)*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + zb)) + (15*(-1 + nc)*nc*(1 + nc)*(9 - 8*zb + 5*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
   (15*(-1 + nc)*nc*(1 + nc)*(9 - 8*zb + 5*zb^2)*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(9 - 8*zb + 5*zb^2)*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(32*(-1 + zb)) - 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), zb^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + zb)) + 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), zb^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(1 - zb)^(-1), zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (32*(-1 + zb)) - (27*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) + 
   (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (-1 + zb) + (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], zb^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) + 
   (27*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
   (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], zb^(-1), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) - (10*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(-1 + zb) + 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (2*(-1 + zb)) + (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + zb)) - 
   (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (27*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
   (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) - (27*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*(-1 + zb)) + 
   (9*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*(-1 + zb)) + 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/(32*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*(-1 + zb)) + 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (-1 + zb) - (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*(-1 + zb)) + 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*(-1 + zb)) + 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), zb^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), zb^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) - (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (32*(-1 + zb)) - (5*(-1 + nc)*nc*(1 + nc)*(15 + 26*zb + 16*zb^2)*
     J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) + 
   (5*(-1 + nc)*nc*(1 + nc)*(15 + 26*zb + 16*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) + (5*(-1 + nc)*nc*(1 + nc)*(15 + 26*zb + 16*zb^2)*
     J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
   (5*(-1 + nc)*nc*(1 + nc)*(15 + 26*zb + 16*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (32*(-1 + zb)) + (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[zb^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*(-1 + zb)) - 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[zb^(-1), (2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + zb)) - (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
     J[zb^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
   (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[zb^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (32*(-1 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*
     J[zb^(-1), zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb])/(16*nc*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*
     J[zb^(-1), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/(16*nc*(-1 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb])/(32*nc*(-1 + zb)) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc*(-1 + zb)) + 
   (21*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb])/(64*nc*(-1 + zb)) + 
   (-((-1 + nc)*(1 + nc)*(81 + 828*nc^2 + 1995*nc^4 - 180*nc*nf - 
         876*nc^3*nf + 96*nc^2*nf^2 - 24*Pi^2 + 240*nc^2*Pi^2 - 
         888*nc^4*Pi^2 - 180*zb - 2988*nc^2*zb + 140592*nc^4*zb + 
         24*nc*nf*zb - 8760*nc^3*nf*zb + 99*zb^2 + 720*nc^2*zb^2 - 
         30867*nc^4*zb^2 + 1884*nc*nf*zb^2 + 180*nc^3*nf*zb^2 + 
         96*nc^2*nf^2*zb^2 - 24*Pi^2*zb^2 + 240*nc^2*Pi^2*zb^2 - 
         888*nc^4*Pi^2*zb^2 + 17344*nc^4*zb^3 + 256*nc*nf*zb^3 - 
         1088*nc^3*nf*zb^3))/(13824*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-9 - nc^2 + 296*nc^4 + 10*nc*nf - 62*nc^3*nf + 
        6*zb - 372*nc^2*zb + 2718*nc^4*zb + 3*zb^2 + 47*nc^2*zb^2 - 
        604*nc^4*zb^2 + 10*nc*nf*zb^2 - 62*nc^3*nf*zb^2 - 32*nc^2*zb^3 + 
        256*nc^4*zb^3)*G[0, zb])/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-9 + 497*nc^2 + 5688*nc^4 - 18*nc*nf - 
        606*nc^3*nf + 3*zb - 582*nc^2*zb - 1845*nc^4*zb + 144*nc*nf*zb + 
        480*nc^3*nf*zb + 6*zb^2 + 149*nc^2*zb^2 - 19*nc^4*zb^2 - 
        62*nc*nf*zb^2 - 146*nc^3*nf*zb^2 - 64*nc^2*zb^3 + 288*nc^4*zb^3)*
       G[1, zb])/(1152*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(1 - 10*nc^2 + 37*nc^4)*(1 + zb^2)*G[0, 0, zb])/
      (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 - 10*nc^2 + 37*nc^4)*
       (1 + zb^2)*G[0, 1, zb])/(96*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1 - 42*nc^2 + 379*nc^4 + 48*nc^2*zb - 
        384*nc^4*zb + zb^2 - 22*nc^2*zb^2 + 133*nc^4*zb^2)*G[1, 0, zb])/
      (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 - 62*nc^2 + 511*nc^4 - 
        16*nc*nf + 16*nc^3*nf + 96*nc^2*zb - 768*nc^4*zb + zb^2 - 
        34*nc^2*zb^2 + 481*nc^4*zb^2 + 16*nc*nf*zb^2 - 16*nc^3*nf*zb^2)*
       G[1, 1, zb])/(384*nc^3*(-1 + zb)))*Log[MH2/muf2]^3 - 
   (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/1408 + 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/704 + 
   (423*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/1408 - 
   (987*(-1 + nc)*nc*(1 + nc)*(26 - 18*zb + 3*zb^2)*
     J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/704 + 
   J[t[1, 2], (1 - zb)^(-1), zb]*
    (-((-1 + nc)*(1 + nc)*(-4247 + 477365*nc^2 + 10711*zb - 813208*nc^2*zb - 
         8320*zb^2 + 393685*nc^2*zb^2 + 823*zb^3 - 58498*nc^2*zb^3 + 
         985*zb^4 + 128*nc^2*zb^4)*t[1, 1])/(63360*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*(488 - 296*nc^2 - 1055*zb - 
        1567*nc^2*zb + 697*zb^2 + 506*nc^2*zb^2)*t[2, 1])/
      (63360*nc*(-1 + zb))) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*(-1 + nc)*(1 + nc)*(-4247 + 477365*nc^2 + 10711*zb - 813208*nc^2*zb - 
        8320*zb^2 + 393685*nc^2*zb^2 + 823*zb^3 - 58498*nc^2*zb^3 + 
        985*zb^4 + 128*nc^2*zb^4)*t[1, 1])/(95040*nc*(-1 + zb)) + 
     (7*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*(488 - 296*nc^2 - 1055*zb - 
        1567*nc^2*zb + 697*zb^2 + 506*nc^2*zb^2)*t[2, 1])/
      (95040*nc*(-1 + zb))) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*(-1 + nc)*(1 + nc)*(-4247 + 477365*nc^2 + 10711*zb - 
        813208*nc^2*zb - 8320*zb^2 + 393685*nc^2*zb^2 + 823*zb^3 - 
        58498*nc^2*zb^3 + 985*zb^4 + 128*nc^2*zb^4)*t[1, 2])/
      (95040*nc*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*
       (488 - 296*nc^2 - 1055*zb - 1567*nc^2*zb + 697*zb^2 + 506*nc^2*zb^2)*
       t[2, 2])/(95040*nc*(-1 + zb))) + J[t[1, 1], (1 - zb)^(-1), zb]*
    (((-1 + nc)*(1 + nc)*(-4247 + 477365*nc^2 + 10711*zb - 813208*nc^2*zb - 
        8320*zb^2 + 393685*nc^2*zb^2 + 823*zb^3 - 58498*nc^2*zb^3 + 
        985*zb^4 + 128*nc^2*zb^4)*t[1, 2])/(63360*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*(488 - 296*nc^2 - 1055*zb - 
        1567*nc^2*zb + 697*zb^2 + 506*nc^2*zb^2)*t[2, 2])/
      (63360*nc*(-1 + zb))) - ((-1 + nc)*(1 + nc)*G[0, 1, zb]*
     (1620 - 1620*nc^4 - 58725*zb - 34380*nc^2*zb + 1057345*nc^4*zb + 
      28980*nc*nf*zb - 268420*nc^3*nf*zb + 14400*nc^2*nf^2*zb + 
      4320*Pi^2*zb + 149700*nc^2*Pi^2*zb - 99180*nc^4*Pi^2*zb - 
      16320*nc*nf*Pi^2*zb + 28080*nc^3*nf*Pi^2*zb + 20700*zb^2 - 
      15277080*nc^2*zb^2 + 70897080*nc^4*zb^2 - 1811760*nc*nf*zb^2 - 
      4730760*nc^3*nf*zb^2 - 23760*Pi^2*zb^2 + 870480*nc^2*Pi^2*zb^2 - 
      4153680*nc^4*Pi^2*zb^2 + 194355*zb^3 + 6617550*nc^2*zb^3 - 
      8669810*nc^4*zb^3 + 2572440*nc*nf*zb^3 - 342520*nc^3*nf*zb^3 + 
      27360*nc^2*nf^2*zb^3 - 32400*Pi^2*zb^3 - 11760*nc^2*Pi^2*zb^3 + 
      1232100*nc^4*Pi^2*zb^3 - 16320*nc*nf*Pi^2*zb^3 + 
      28080*nc^3*nf*Pi^2*zb^3 - 98382*zb^4 - 2544120*nc^2*zb^4 + 
      4864722*nc^4*zb^4 + 48960*nc*nf*zb^4 - 639600*nc^3*nf*zb^4 - 
      6120*Pi^2*zb^4 + 80640*nc^2*Pi^2*zb^4 - 362640*nc^4*Pi^2*zb^4 + 
      1782*zb^5 - 810*nc^2*zb^5 - 162*nc^4*zb^5 + 1620*nc^3*nf*zb^5 + 
      1800*Pi^2*zb^5 - 450*nc^4*Pi^2*zb^5 - 648*nc^4*zb^6 - 180*Pi^2*zb^6 + 
      180*nc^4*Pi^2*zb^6 - 131760*zb*Zeta[3] + 1252800*nc^2*zb*Zeta[3] - 
      4931280*nc^4*zb*Zeta[3] - 131760*zb^3*Zeta[3] + 
      1252800*nc^2*zb^3*Zeta[3] - 4931280*nc^4*zb^3*Zeta[3]))/
    (207360*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*G[2, 1, zb]*
     (6480 - 6480*nc^4 - 29160*zb + 19440*nc^2*zb + 9720*nc^4*zb + 
      641736*zb^2 + 556680*nc^2*zb^2 + 4738660*nc^4*zb^2 + 31840*nc*nf*zb^2 - 
      199320*nc^3*nf*zb^2 + 26820*Pi^2*zb^2 + 8640*nc^2*Pi^2*zb^2 - 
      516660*nc^4*Pi^2*zb^2 + 8400*nc^3*nf*Pi^2*zb^2 - 1248012*zb^3 - 
      1416060*nc^2*zb^3 - 6564454*nc^4*zb^3 - 109840*nc*nf*zb^3 + 
      241680*nc^3*nf*zb^3 - 60480*Pi^2*zb^3 + 55260*nc^2*Pi^2*zb^3 + 
      746580*nc^4*Pi^2*zb^3 - 15120*nc^3*nf*Pi^2*zb^3 + 619992*zb^4 + 
      1226880*nc^2*zb^4 + 1526148*nc^4*zb^4 + 50160*nc*nf*zb^4 - 
      15780*nc^3*nf*zb^4 + 45090*Pi^2*zb^4 - 111870*nc^2*Pi^2*zb^4 - 
      282720*nc^4*Pi^2*zb^4 + 8400*nc^3*nf*Pi^2*zb^4 + 97308*zb^5 - 
      441420*nc^2*zb^5 + 311242*nc^4*zb^5 + 57280*nc*nf*zb^5 - 
      27060*nc^3*nf*zb^5 - 9270*Pi^2*zb^5 + 55530*nc^2*Pi^2*zb^5 + 
      84000*nc^4*Pi^2*zb^5 - 1680*nc^3*nf*Pi^2*zb^5 - 88029*zb^6 + 
      55125*nc^2*zb^6 - 16996*nc^4*zb^6 - 29440*nc*nf*zb^6 - 3960*Pi^2*zb^6 - 
      7560*nc^2*Pi^2*zb^6 - 30750*nc^4*Pi^2*zb^6 + 405*zb^7 - 405*nc^2*zb^7 + 
      2592*nc^4*zb^7 + 1980*Pi^2*zb^7 - 630*nc^4*Pi^2*zb^7 - 432*nc^4*zb^8 - 
      180*Pi^2*zb^8 + 180*nc^4*Pi^2*zb^8 + 113400*zb^2*Zeta[3] + 
      156600*nc^2*zb^2*Zeta[3] - 1144800*nc^4*zb^2*Zeta[3] - 
      204120*zb^3*Zeta[3] - 281880*nc^2*zb^3*Zeta[3] + 
      2060640*nc^4*zb^3*Zeta[3] + 113400*zb^4*Zeta[3] + 
      156600*nc^2*zb^4*Zeta[3] - 1144800*nc^4*zb^4*Zeta[3] - 
      22680*zb^5*Zeta[3] - 31320*nc^2*zb^5*Zeta[3] + 
      228960*nc^4*zb^5*Zeta[3]))/(103680*nc^3*(-1 + zb)^2*zb^2) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-6480 + 6480*nc^4 - 659736*zb - 
      18380980*nc^2*zb + 56434968*nc^4*zb - 188000*nc*nf*zb + 
      1208000*nc^3*nf*zb - 28800*nc^2*nf^2*zb - 165240*Pi^2*zb - 
      1570560*nc^2*Pi^2*zb + 5533560*nc^4*Pi^2*zb + 35520*nc*nf*Pi^2*zb - 
      337440*nc^3*nf*Pi^2*zb + 1999548*zb^2 + 60086680*nc^2*zb^2 - 
      215493420*nc^4*zb^2 + 4560320*nc*nf*zb^2 + 3520240*nc^3*nf*zb^2 + 
      28800*nc^2*nf^2*zb^2 + 433080*Pi^2*zb^2 + 2429520*nc^2*Pi^2*zb^2 - 
      1806600*nc^4*Pi^2*zb^2 + 137280*nc*nf*Pi^2*zb^2 + 
      448800*nc^3*nf*Pi^2*zb^2 - 1590426*zb^3 - 65371800*nc^2*zb^3 + 
      204334249*nc^4*zb^3 - 9719400*nc*nf*zb^3 - 3370970*nc^3*nf*zb^3 - 
      61920*nc^2*nf^2*zb^3 - 355590*Pi^2*zb^3 - 2002320*nc^2*Pi^2*zb^3 - 
      4533450*nc^4*Pi^2*zb^3 - 236880*nc*nf*Pi^2*zb^3 - 
      234600*nc^3*nf*Pi^2*zb^3 - 34932*zb^4 + 36032300*nc^2*zb^4 - 
      87066143*nc^4*zb^4 + 6302920*nc*nf*zb^4 + 1777300*nc^3*nf*zb^4 + 
      54720*nc^2*nf^2*zb^4 + 147960*Pi^2*zb^4 + 795540*nc^2*Pi^2*zb^4 + 
      3964500*nc^4*Pi^2*zb^4 + 116160*nc*nf*Pi^2*zb^4 + 
      66720*nc^3*nf*Pi^2*zb^4 + 433929*zb^5 - 11303105*nc^2*zb^5 + 
      23930246*nc^4*zb^5 - 1234780*nc*nf*zb^5 - 1388650*nc^3*nf*zb^5 - 
      13680*nc^2*nf^2*zb^5 - 46170*Pi^2*zb^5 - 17760*nc^2*Pi^2*zb^5 - 
      1390350*nc^4*Pi^2*zb^5 - 18240*nc*nf*Pi^2*zb^5 - 
      9720*nc^3*nf*Pi^2*zb^5 - 112764*zb^6 + 1633620*nc^2*zb^6 - 
      4037068*nc^4*zb^6 - 22560*nc*nf*zb^6 + 414720*nc^3*nf*zb^6 + 
      8640*Pi^2*zb^6 - 42480*nc^2*Pi^2*zb^6 + 210720*nc^4*Pi^2*zb^6 - 
      459*zb^7 + 135*nc^2*zb^7 + 486*nc^4*zb^7 - 540*nc^3*nf*zb^7 + 
      72*nc^4*zb^8 + 285120*zb*Zeta[3] - 6756480*nc^2*zb*Zeta[3] + 
      63296640*nc^4*zb*Zeta[3] - 509760*zb^2*Zeta[3] + 
      12960000*nc^2*zb^2*Zeta[3] - 123811200*nc^4*zb^2*Zeta[3] + 
      702000*zb^3*Zeta[3] - 12428640*nc^2*zb^3*Zeta[3] + 
      100764000*nc^4*zb^3*Zeta[3] - 462240*zb^4*Zeta[3] + 
      6086880*nc^2*zb^4*Zeta[3] - 39553920*nc^4*zb^4*Zeta[3] + 
      101520*zb^5*Zeta[3] - 1134000*nc^2*zb^5*Zeta[3] + 
      6106320*nc^4*zb^5*Zeta[3]))/(103680*nc^3*(-2 + zb)^2*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, zb]*(-38880 - 38880*nc^2 - 25920*nc^4 + 
      25920*nc^3*nf - 11314836*zb + 90329660*nc^2*zb - 312288716*nc^4*zb + 
      12505960*nc*nf*zb - 768960*nc^3*nf*zb + 144000*nc^2*nf^2*zb + 
      245160*Pi^2*zb + 394320*nc^2*Pi^2*zb + 40714380*nc^4*Pi^2*zb + 
      2062080*nc*nf*Pi^2*zb + 1752480*nc^3*nf*Pi^2*zb + 11268*Pi^4*zb - 
      179244*nc^2*Pi^4*zb - 1212624*nc^4*Pi^4*zb + 38180988*zb^2 - 
      222526450*nc^2*zb^2 + 851899924*nc^4*zb^2 - 51368060*nc*nf*zb^2 - 
      35594640*nc^3*nf*zb^2 - 72000*nc^2*nf^2*zb^2 - 281340*Pi^2*zb^2 + 
      9400800*nc^2*Pi^2*zb^2 - 125124510*nc^4*Pi^2*zb^2 - 
      3458880*nc*nf*Pi^2*zb^2 - 1240080*nc^3*nf*Pi^2*zb^2 - 17010*Pi^4*zb^2 + 
      264870*nc^2*Pi^4*zb^2 + 1776744*nc^4*Pi^4*zb^2 - 45139779*zb^3 + 
      184194200*nc^2*zb^3 - 411651979*nc^4*zb^3 + 57619180*nc*nf*zb^3 + 
      8653780*nc^3*nf*zb^3 + 584640*nc^2*nf^2*zb^3 - 285660*Pi^2*zb^3 - 
      6538620*nc^2*Pi^2*zb^3 + 88566720*nc^4*Pi^2*zb^3 + 
      844320*nc*nf*Pi^2*zb^3 + 1100640*nc^3*nf*Pi^2*zb^3 + 14220*Pi^4*zb^3 - 
      121284*nc^2*Pi^4*zb^3 - 1062288*nc^4*Pi^4*zb^3 + 19914507*zb^4 - 
      82538300*nc^2*zb^4 + 61254737*nc^4*zb^4 - 15767300*nc*nf*zb^4 - 
      2048720*nc^3*nf*zb^4 - 292320*nc^2*nf^2*zb^4 + 297360*Pi^2*zb^4 + 
      2359860*nc^2*Pi^2*zb^4 - 31355250*nc^4*Pi^2*zb^4 - 
      37920*nc*nf*Pi^2*zb^4 - 71520*nc^3*nf*Pi^2*zb^4 - 4266*Pi^4*zb^4 + 
      16830*nc^2*Pi^4*zb^4 + 238536*nc^4*Pi^4*zb^4 - 2736540*zb^5 + 
      17393840*nc^2*zb^5 - 14677380*nc^4*zb^5 - 881760*nc*nf*zb^5 + 
      3356280*nc^3*nf*zb^5 - 55260*Pi^2*zb^5 - 745020*nc^2*Pi^2*zb^5 + 
      6629700*nc^4*Pi^2*zb^5 + 111360*nc*nf*Pi^2*zb^5 - 
      193920*nc^3*nf*Pi^2*zb^5 - 1296*nc^4*zb^6 - 1080*Pi^2*zb^6 + 
      1080*nc^4*Pi^2*zb^6 - 3790800*zb*Zeta[3] + 45612720*nc^2*zb*Zeta[3] - 
      102742560*nc^4*zb*Zeta[3] - 2047680*nc*nf*zb*Zeta[3] + 
      7974720*nc^3*nf*zb*Zeta[3] + 7105320*zb^2*Zeta[3] - 
      67025880*nc^2*zb^2*Zeta[3] - 154243440*nc^4*zb^2*Zeta[3] - 
      2501280*nc*nf*zb^2*Zeta[3] - 5991840*nc^3*nf*zb^2*Zeta[3] - 
      7549200*zb^3*Zeta[3] + 56840400*nc^2*zb^3*Zeta[3] + 
      198214560*nc^4*zb^3*Zeta[3] + 2756160*nc*nf*zb^3*Zeta[3] + 
      1926720*nc^3*nf*zb^3*Zeta[3] + 2964600*zb^4*Zeta[3] - 
      15179400*nc^2*zb^4*Zeta[3] - 83231280*nc^4*zb^4*Zeta[3] - 
      496800*nc*nf*zb^4*Zeta[3] - 462240*nc^3*nf*zb^4*Zeta[3] - 
      246240*zb^5*Zeta[3] - 1092960*nc^2*zb^5*Zeta[3] + 
      17763840*nc^4*zb^5*Zeta[3]))/(1244160*nc^3*(-2 + zb)*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-129600 - 25920*nc^2 + 86400*nc^4 + 
      17280*nc^3*nf + 673920*zb - 414720*nc^2*zb + 190080*nc^4*zb - 
      34560*nc^3*nf*zb - 1289028*zb^2 + 56019768*nc^2*zb^2 - 
      265865612*nc^4*zb^2 + 6511920*nc*nf*zb^2 - 102240*nc^3*nf*zb^2 + 
      115200*nc^2*nf^2*zb^2 + 285120*Pi^2*zb^2 + 2375040*nc^2*Pi^2*zb^2 - 
      10679760*nc^4*Pi^2*zb^2 + 55680*nc*nf*Pi^2*zb^2 + 
      673920*nc^3*nf*Pi^2*zb^2 - 4942572*zb^3 - 138776304*nc^2*zb^3 + 
      747651332*nc^4*zb^3 - 25607280*nc*nf*zb^3 - 13754400*nc^3*nf*zb^3 - 
      115200*nc^2*nf^2*zb^3 - 761760*Pi^2*zb^3 - 4926720*nc^2*Pi^2*zb^3 + 
      7215600*nc^4*Pi^2*zb^3 - 562560*nc*nf*Pi^2*zb^3 - 
      1004160*nc^3*nf*Pi^2*zb^3 + 14591391*zb^4 + 132602620*nc^2*zb^4 - 
      663925481*nc^4*zb^4 + 35645660*nc*nf*zb^4 + 12266220*nc^3*nf*zb^4 + 
      247680*nc^2*nf^2*zb^4 + 824400*Pi^2*zb^4 + 5695200*nc^2*Pi^2*zb^4 + 
      3810540*nc^4*Pi^2*zb^4 + 672480*nc*nf*Pi^2*zb^4 + 
      684960*nc^3*nf*Pi^2*zb^4 - 13572084*zb^5 - 70067600*nc^2*zb^5 + 
      295064792*nc^4*zb^5 - 20296480*nc*nf*zb^5 - 6645360*nc^3*nf*zb^5 - 
      218880*nc^2*nf^2*zb^5 - 571320*Pi^2*zb^5 - 2752800*nc^2*Pi^2*zb^5 - 
      5872440*nc^4*Pi^2*zb^5 - 278400*nc*nf*Pi^2*zb^5 - 
      268800*nc^3*nf*Pi^2*zb^5 + 5408769*zb^6 + 22570712*nc^2*zb^6 - 
      87887927*nc^4*zb^6 + 4330900*nc*nf*zb^6 + 4371180*nc^3*nf*zb^6 + 
      54720*nc^2*nf^2*zb^6 + 288000*Pi^2*zb^6 + 202560*nc^2*Pi^2*zb^6 + 
      2733360*nc^4*Pi^2*zb^6 + 37920*nc*nf*Pi^2*zb^6 + 
      46560*nc^3*nf*Pi^2*zb^6 - 805980*zb^7 - 3407416*nc^2*zb^7 + 
      14716676*nc^4*zb^7 - 150080*nc*nf*zb^7 - 1200960*nc^3*nf*zb^7 - 
      91440*Pi^2*zb^7 + 108720*nc^2*Pi^2*zb^7 - 482400*nc^4*Pi^2*zb^7 + 
      5184*zb^8 - 3240*nc^2*zb^8 + 20412*nc^4*zb^8 + 3240*nc^3*nf*zb^8 + 
      15120*Pi^2*zb^8 - 7020*nc^4*Pi^2*zb^8 - 3024*nc^4*zb^9 - 
      1080*Pi^2*zb^9 + 1080*nc^4*Pi^2*zb^9 - 1209600*zb^2*Zeta[3] + 
      16493760*nc^2*zb^2*Zeta[3] - 163218240*nc^4*zb^2*Zeta[3] + 
      1105920*nc*nf*zb^2*Zeta[3] - 1105920*nc^3*nf*zb^2*Zeta[3] + 
      2695680*zb^3*Zeta[3] - 36296640*nc^2*zb^3*Zeta[3] + 
      345556800*nc^4*zb^3*Zeta[3] - 1105920*nc*nf*zb^3*Zeta[3] + 
      1105920*nc^3*nf*zb^3*Zeta[3] - 2998080*zb^4*Zeta[3] + 
      35840880*nc^2*zb^4*Zeta[3] - 305577360*nc^4*zb^4*Zeta[3] - 
      829440*nc*nf*zb^4*Zeta[3] + 829440*nc^3*nf*zb^4*Zeta[3] + 
      1581120*zb^5*Zeta[3] - 16865280*nc^2*zb^5*Zeta[3] + 
      128018880*nc^4*zb^5*Zeta[3] + 1105920*nc*nf*zb^5*Zeta[3] - 
      1105920*nc^3*nf*zb^5*Zeta[3] - 302400*zb^6*Zeta[3] + 
      2978640*nc^2*zb^6*Zeta[3] - 20608560*nc^4*zb^6*Zeta[3] - 
      276480*nc*nf*zb^6*Zeta[3] + 276480*nc^3*nf*zb^6*Zeta[3]))/
    (414720*nc^3*(-2 + zb)^2*(-1 + zb)*zb^2) + 
   Log[MH2/muf2]^2*(-((-1 + nc)*(1 + nc)*(-81 + 309*nc^2 + 2862*nc^4 + 
         42*nc*nf - 618*nc^3*nf + 24*nc^2*nf^2 - 30*Pi^2 + 216*nc^2*Pi^2 - 
         618*nc^4*Pi^2 + 450*zb - 9318*nc^2*zb + 86196*nc^4*zb - 
         3456*nc^3*nf*zb - 486*zb^2 + 3246*nc^2*zb^2 - 17520*nc^4*zb^2 + 
         1140*nc*nf*zb^2 - 696*nc^3*nf*zb^2 + 24*nc^2*nf^2*zb^2 - 
         30*Pi^2*zb^2 + 216*nc^2*Pi^2*zb^2 - 618*nc^4*Pi^2*zb^2 + 186*zb^3 - 
         976*nc^2*zb^3 + 8662*nc^4*zb^3 + 128*nc*nf*zb^3 - 448*nc^3*nf*zb^3)*
        G[0, zb])/(1152*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1131 + 16132*nc^2 - 122241*nc^4 - 5708*nc*nf - 
        8308*nc^3*nf + 96*nc^2*nf^2 + 24*Pi^2 + 2328*nc^2*Pi^2 - 
        10224*nc^4*Pi^2 + 2394*zb - 22140*nc^2*zb + 301170*nc^4*zb + 
        5376*nc*nf*zb + 480*nc^3*nf*zb - 2304*nc^2*Pi^2*zb + 
        9792*nc^4*Pi^2*zb - 2007*zb^2 + 6504*nc^2*zb^2 - 98673*nc^4*zb^2 + 
        1260*nc*nf*zb^2 - 3228*nc^3*nf*zb^2 + 96*nc^2*nf^2*zb^2 - 
        72*Pi^2*zb^2 + 1128*nc^2*Pi^2*zb^2 - 3936*nc^4*Pi^2*zb^2 + 744*zb^3 - 
        2000*nc^2*zb^3 + 38248*nc^4*zb^3 + 448*nc*nf*zb^3 - 
        1600*nc^3*nf*zb^3)*G[1, zb])/(4608*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-27 - 214*nc^2 + 1045*nc^4 + 52*nc*nf - 
        268*nc^3*nf + 42*zb - 2424*nc^2*zb + 18942*nc^4*zb + 93*zb^2 - 
        130*nc^2*zb^2 - 4655*nc^4*zb^2 + 52*nc*nf*zb^2 - 268*nc^3*nf*zb^2 - 
        208*nc^2*zb^3 + 1712*nc^4*zb^3)*G[0, 0, zb])/(384*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-27 - 126*nc^2 + 621*nc^4 + 36*nc*nf - 
        156*nc^3*nf + 30*zb - 1488*nc^2*zb + 11250*nc^4*zb + 51*zb^2 - 
        42*nc^2*zb^2 - 2829*nc^4*zb^2 + 36*nc*nf*zb^2 - 156*nc^3*nf*zb^2 - 
        128*nc^2*zb^3 + 1024*nc^4*zb^3)*G[0, 1, zb])/(384*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(45 - 227*nc^2 + 4630*nc^4 - 6*nc*nf - 506*nc^3*nf - 
        141*zb + 180*nc^2*zb + 1593*nc^4*zb + 144*nc*nf*zb + 336*nc^3*nf*zb + 
        108*zb^2 - 303*nc^2*zb^2 - 1161*nc^4*zb^2 - 54*nc*nf*zb^2 - 
        138*nc^3*nf*zb^2 - 12*zb^3 - 72*nc^2*zb^3 + 660*nc^4*zb^3)*
       G[1, 0, zb])/(192*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(81 + 796*nc^2 + 8147*nc^4 - 172*nc*nf - 
        1172*nc^3*nf - 264*zb + 24*nc^2*zb - 1056*nc^4*zb + 432*nc*nf*zb + 
        1008*nc^3*nf*zb + 231*zb^2 - 660*nc^2*zb^2 - 1219*nc^4*zb^2 - 
        132*nc*nf*zb^2 - 380*nc^3*nf*zb^2 - 48*zb^3 - 160*nc^2*zb^3 + 
        1296*nc^4*zb^3)*G[1, 1, zb])/(768*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-20 + 25*nc^2 - 563*nc^4 + 20*nc^3*nf + 18*zb - 
        24*nc^2*zb + 334*nc^4*zb - 16*nc^3*nf*zb - 4*zb^2 + 5*nc^2*zb^2 - 
        95*nc^4*zb^2 + 4*nc^3*nf*zb^2 + 32*nc^4*zb^3)*G[2, 1, zb])/
      (64*nc^3*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(3 - 26*nc^2 + 99*nc^4)*
       (1 + zb^2)*G[0, 0, 0, zb])/(32*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(3 - 23*nc^2 + 86*nc^4)*(1 + zb^2)*G[0, 0, 1, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 23*nc^2 + 86*nc^4)*
       (1 + zb^2)*G[0, 1, 0, zb])/(16*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(2 - 19*nc^2 + 67*nc^4)*(1 + zb^2)*G[0, 1, 1, zb])/
      (32*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 - 304*nc^2 + 2627*nc^4 + 
        312*nc^2*zb - 2568*nc^4*zb + 11*zb^2 - 176*nc^2*zb^2 + 981*nc^4*zb^2)*
       G[1, 0, 0, zb])/(64*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-3 - 184*nc^2 + 1563*nc^4 + 192*nc^2*zb - 
        1536*nc^4*zb + 7*zb^2 - 104*nc^2*zb^2 + 577*nc^4*zb^2)*
       G[1, 0, 1, zb])/(64*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 - 150*nc^2 + 1347*nc^4 - 16*nc*nf + 16*nc^3*nf + 
        208*nc^2*zb - 1648*nc^4*zb + 5*zb^2 - 90*nc^2*zb^2 + 781*nc^4*zb^2 + 
        16*nc*nf*zb^2 - 16*nc^3*nf*zb^2)*G[1, 1, 0, zb])/
      (64*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-7 - 114*nc^2 + 569*nc^4 - 
        32*nc*nf + 32*nc^3*nf + 8*zb + 176*nc^2*zb - 1048*nc^4*zb - zb^2 - 
        62*nc^2*zb^2 + 703*nc^4*zb^2 + 32*nc*nf*zb^2 - 32*nc^3*nf*zb^2)*
       G[1, 1, 1, zb])/(128*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(3 - 6*nc^2 + 51*nc^4 - 4*zb + 8*nc^2*zb - 
        52*nc^4*zb + zb^2 - 2*nc^2*zb^2 + 49*nc^4*zb^2)*G[1, 2, 1, zb])/
      (32*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*
       (5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(16*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 20*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 1, 1, zb])/(32*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 13*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 2, 1, zb])/(16*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-1377 - 13716*nc^2 - 40155*nc^4 + 1404*nc*nf + 
        15924*nc^3*nf - 960*nc^2*nf^2 - 324*Pi^2 - 2484*nc^2*Pi^2 - 
        816*nc^4*Pi^2 + 432*nc*nf*Pi^2 - 192*nc^3*nf*Pi^2 - 612*zb + 
        131952*nc^2*zb - 1383084*nc^4*zb + 30432*nc*nf*zb + 
        137760*nc^3*nf*zb + 288*Pi^2*zb - 17136*nc^2*Pi^2*zb + 
        73872*nc^4*Pi^2*zb + 5877*zb^2 - 87456*nc^2*zb^2 + 99147*nc^4*zb^2 - 
        45444*nc*nf*zb^2 + 5460*nc^3*nf*zb^2 - 1824*nc^2*nf^2*zb^2 + 
        468*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 - 21912*nc^4*Pi^2*zb^2 + 
        432*nc*nf*Pi^2*zb^2 - 192*nc^3*nf*Pi^2*zb^2 - 1080*zb^3 + 
        29712*nc^2*zb^3 - 93272*nc^4*zb^3 - 3744*nc*nf*zb^3 + 
        18016*nc^3*nf*zb^3 - 1536*nc^2*Pi^2*zb^3 + 6528*nc^4*Pi^2*zb^3 + 
        3888*Zeta[3] - 23760*nc^2*Zeta[3] + 93312*nc^4*Zeta[3] + 
        3888*zb^2*Zeta[3] - 23760*nc^2*zb^2*Zeta[3] + 
        93312*nc^4*zb^2*Zeta[3]))/(27648*nc^3*(-1 + zb))) + 
   G[0, 0, zb]*(-((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*
        (54 - zb + 13*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
      (192*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 
        2*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) + 
     (9*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
      (32*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(39150 + 180020*nc^2 - 
        1200730*nc^4 - 52520*nc*nf + 257080*nc^3*nf - 10560*nc^2*nf^2 + 
        20880*Pi^2 - 173880*nc^2*Pi^2 + 207480*nc^4*Pi^2 + 12240*nc*nf*Pi^2 - 
        44400*nc^3*nf*Pi^2 - 782226*zb + 24493260*nc^2*zb - 
        95496654*nc^4*zb + 2232960*nc*nf*zb + 5204640*nc^3*nf*zb - 
        2880*nc^2*nf^2*zb + 30960*Pi^2*zb - 1130400*nc^2*Pi^2*zb + 
        5865480*nc^4*Pi^2*zb + 850023*zb^2 - 10405930*nc^2*zb^2 + 
        10595237*nc^4*zb^2 - 3446720*nc*nf*zb^2 + 1073920*nc^3*nf*zb^2 - 
        23520*nc^2*nf^2*zb^2 + 82080*Pi^2*zb^2 - 69120*nc^2*Pi^2*zb^2 - 
        1695480*nc^4*Pi^2*zb^2 + 12240*nc*nf*Pi^2*zb^2 - 
        44400*nc^3*nf*Pi^2*zb^2 - 352944*zb^3 + 3765520*nc^2*zb^3 - 
        6211496*nc^4*zb^3 - 105600*nc*nf*zb^3 + 804640*nc^3*nf*zb^3 - 
        103680*nc^2*Pi^2*zb^3 + 528960*nc^4*Pi^2*zb^3 - 918*zb^4 + 
        270*nc^2*zb^4 + 1548*nc^4*zb^4 - 1080*nc^3*nf*zb^4 + 144*nc^4*zb^5 + 
        222480*Zeta[3] - 1872720*nc^2*Zeta[3] + 7287840*nc^4*Zeta[3] + 
        222480*zb^2*Zeta[3] - 1872720*nc^2*zb^2*Zeta[3] + 
        7287840*nc^4*zb^2*Zeta[3]))/(207360*nc^3*(-1 + zb))) + 
   Log[MH2/muf2]*(-((-1 + nc)*(1 + nc)*(-486 + 342*nc^2 + 14932*nc^4 + 
         396*nc*nf - 2764*nc^3*nf + 48*nc^2*nf^2 - 168*Pi^2 + 
         1056*nc^2*Pi^2 - 2808*nc^4*Pi^2 + 2316*zb - 58392*nc^2*zb + 
         368532*nc^4*zb - 48*nc*nf*zb - 10032*nc^3*nf*zb - 1191*zb^2 + 
         17478*nc^2*zb^2 - 74051*nc^4*zb^2 + 4800*nc*nf*zb^2 - 
         4072*nc^3*nf*zb^2 + 48*nc^2*nf^2*zb^2 - 168*Pi^2*zb^2 + 
         1056*nc^2*Pi^2*zb^2 - 2808*nc^4*Pi^2*zb^2 + 868*zb^3 - 
         6464*nc^2*zb^3 + 34036*nc^4*zb^3 + 512*nc*nf*zb^3 - 
         1472*nc^3*nf*zb^3)*G[0, 0, zb])/(1152*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-873 + 260*nc^2 + 18605*nc^4 + 556*nc*nf - 
        3692*nc^3*nf + 96*nc^2*nf^2 - 204*Pi^2 + 1284*nc^2*Pi^2 - 
        3888*nc^4*Pi^2 + 2052*zb - 68004*nc^2*zb + 516456*nc^4*zb - 
        1512*nc*nf*zb - 18456*nc^3*nf*zb + 9*zb^2 + 17648*nc^2*zb^2 - 
        99277*nc^4*zb^2 + 7756*nc*nf*zb^2 - 3596*nc^3*nf*zb^2 + 
        96*nc^2*nf^2*zb^2 - 204*Pi^2*zb^2 + 1284*nc^2*Pi^2*zb^2 - 
        3888*nc^4*Pi^2*zb^2 + 496*zb^3 - 5976*nc^2*zb^3 + 49128*nc^4*zb^3 + 
        672*nc*nf*zb^3 - 2496*nc^3*nf*zb^3)*G[0, 1, zb])/
      (2304*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(303 + 8934*nc^2 - 
        113221*nc^4 - 5904*nc*nf - 7284*nc^3*nf + 48*nc^2*nf^2 - 24*Pi^2 + 
        2688*nc^2*Pi^2 - 13596*nc^4*Pi^2 - 1032*zb - 26466*nc^2*zb + 
        323466*nc^4*zb + 6360*nc*nf*zb + 144*nc^3*nf*zb + 24*Pi^2*zb - 
        2568*nc^2*Pi^2*zb + 13200*nc^4*Pi^2*zb + 255*zb^2 + 7506*nc^2*zb^2 - 
        101981*nc^4*zb^2 + 1044*nc*nf*zb^2 - 3616*nc^3*nf*zb^2 + 
        48*nc^2*nf^2*zb^2 - 120*Pi^2*zb^2 + 1416*nc^2*Pi^2*zb^2 - 
        5100*nc^4*Pi^2*zb^2 + 612*zb^3 - 4016*nc^2*zb^3 + 37844*nc^4*zb^3 + 
        512*nc*nf*zb^3 - 1344*nc^3*nf*zb^3)*G[1, 0, zb])/
      (1152*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1852 + 6746*nc^2 - 
        111298*nc^4 - 3954*nc*nf - 2362*nc^3*nf + 48*nc^2*nf^2 - 6*Pi^2 + 
        1638*nc^2*Pi^2 - 8526*nc^4*Pi^2 + 96*nc*nf*Pi^2 - 96*nc^3*nf*Pi^2 + 
        2601*zb - 3657*nc^2*zb + 205752*nc^4*zb + 3642*nc*nf*zb - 
        1266*nc^3*nf*zb + 48*Pi^2*zb - 1920*nc^2*Pi^2*zb + 
        10008*nc^4*Pi^2*zb - 741*zb^2 - 4561*nc^2*zb^2 - 60490*nc^4*zb^2 + 
        760*nc*nf*zb^2 - 1676*nc^3*nf*zb^2 + 48*nc^2*nf^2*zb^2 - 
        66*Pi^2*zb^2 + 858*nc^2*Pi^2*zb^2 - 5010*nc^4*Pi^2*zb^2 - 
        96*nc*nf*Pi^2*zb^2 + 96*nc^3*nf*Pi^2*zb^2 - 8*zb^3 + 720*nc^2*zb^3 + 
        24472*nc^4*zb^3 + 240*nc*nf*zb^3 - 1024*nc^3*nf*zb^3)*G[1, 1, zb])/
      (1152*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2292 + 876*nc^2 + 
        14592*nc^4 - 272*nc*nf - 936*nc^3*nf + 45*Pi^2 + 105*nc^2*Pi^2 - 
        240*nc^4*Pi^2 - 2862*zb - 1998*nc^2*zb - 2172*nc^4*zb + 
        192*nc*nf*zb + 624*nc^3*nf*zb - 36*Pi^2*zb - 84*nc^2*Pi^2*zb + 
        192*nc^4*Pi^2*zb + 867*zb^2 + 1593*nc^2*zb^2 - 3588*nc^4*zb^2 - 
        156*nc*nf*zb^2 - 108*nc^3*nf*zb^2 + 9*Pi^2*zb^2 + 21*nc^2*Pi^2*zb^2 - 
        48*nc^4*Pi^2*zb^2 - 384*nc^2*zb^3 + 600*nc^4*zb^3 + 64*nc*nf*zb^3)*
       G[2, 1, zb])/(576*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-473*nc^2 + 639*nc^4 + 50*nc*nf - 198*nc^3*nf + 
        54*zb - 2820*nc^2*zb + 23046*nc^4*zb + 189*zb^2 - 497*nc^2*zb^2 - 
        6198*nc^4*zb^2 + 50*nc*nf*zb^2 - 198*nc^3*nf*zb^2 - 248*nc^2*zb^3 + 
        2056*nc^4*zb^3)*G[0, 0, 0, zb])/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-489*nc^2 + 887*nc^4 + 60*nc*nf - 272*nc^3*nf + 
        66*zb - 3864*nc^2*zb + 29574*nc^4*zb - 96*nc*nf*zb + 276*zb^2 - 
        411*nc^2*zb^2 - 7939*nc^4*zb^2 + 84*nc*nf*zb^2 - 272*nc^3*nf*zb^2 - 
        8*zb^3 - 312*nc^2*zb^3 + 2624*nc^4*zb^3)*G[0, 0, 1, zb])/
      (192*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-9 - 484*nc^2 + 913*nc^4 + 
        64*nc*nf - 280*nc^3*nf + 60*zb - 3870*nc^2*zb + 30162*nc^4*zb + 
        255*zb^2 - 418*nc^2*zb^2 - 8177*nc^4*zb^2 + 64*nc*nf*zb^2 - 
        280*nc^3*nf*zb^2 - 8*zb^3 - 312*nc^2*zb^3 + 2688*nc^4*zb^3)*
       G[0, 1, 0, zb])/(192*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-9 - 188*nc^2 + 1073*nc^4 + 44*nc*nf - 
        308*nc^3*nf + 6*zb - 3684*nc^2*zb + 28098*nc^4*zb - 192*nc*nf*zb + 
        183*zb^2 - 248*nc^2*zb^2 - 7279*nc^4*zb^2 + 92*nc*nf*zb^2 - 
        308*nc^3*nf*zb^2 - 32*zb^3 - 256*nc^2*zb^3 + 2464*nc^4*zb^3)*
       G[0, 1, 1, zb])/(384*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(197 - 3238*nc^2 + 15149*nc^4 - 4*nc*nf - 
        1548*nc^3*nf - 633*zb + 2742*nc^2*zb + 15339*nc^4*zb + 576*nc*nf*zb + 
        864*nc^3*nf*zb + 600*zb^2 - 2560*nc^2*zb^2 - 7912*nc^4*zb^2 - 
        212*nc*nf*zb^2 - 380*nc^3*nf*zb^2 - 56*zb^3 - 304*nc^2*zb^3 + 
        3448*nc^4*zb^3)*G[1, 0, 0, zb])/(192*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(33 - 1416*nc^2 + 13071*nc^4 - 6*nc*nf - 
        1394*nc^3*nf - 249*zb + 936*nc^2*zb + 7449*nc^4*zb + 432*nc*nf*zb + 
        912*nc^3*nf*zb + 294*zb^2 - 1248*nc^2*zb^2 - 4810*nc^4*zb^2 - 
        162*nc*nf*zb^2 - 326*nc^3*nf*zb^2 - 24*zb^3 - 224*nc^2*zb^3 + 
        2136*nc^4*zb^3)*G[1, 0, 1, zb])/(192*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(285 - 1059*nc^2 + 5294*nc^4 - 144*nc*nf - 
        928*nc^3*nf - 744*zb + 2262*nc^2*zb + 6580*nc^4*zb + 432*nc*nf*zb + 
        656*nc^3*nf*zb + 555*zb^2 - 1959*nc^2*zb^2 - 3718*nc^4*zb^2 - 
        120*nc*nf*zb^2 - 344*nc^3*nf*zb^2 - 96*zb^3 - 88*nc^2*zb^3 + 
        2056*nc^4*zb^3)*G[1, 1, 0, zb])/(192*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(212 + 455*nc^2 + 7873*nc^4 - 62*nc*nf - 
        1306*nc^3*nf - 561*zb + 1446*nc^2*zb - 1285*nc^4*zb + 288*nc*nf*zb + 
        1216*nc^3*nf*zb + 525*zb^2 - 1885*nc^2*zb^2 - 1340*nc^4*zb^2 - 
        98*nc*nf*zb^2 - 454*nc^3*nf*zb^2 - 176*zb^3 - 16*nc^2*zb^3 + 
        1920*nc^4*zb^3)*G[1, 1, 1, zb])/(384*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-170 + 63*nc^2 - 1785*nc^4 - 4*nc*nf + 44*nc^3*nf + 
        150*zb - 24*nc^2*zb + 1412*nc^4*zb - 32*nc^3*nf*zb + 18*zb^2 - 
        69*nc^2*zb^2 - 519*nc^4*zb^2 + 12*nc*nf*zb^2 + 12*nc^3*nf*zb^2 - 
        16*zb^3 + 32*nc^2*zb^3 + 176*nc^4*zb^3)*G[1, 2, 1, zb])/
      (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-20 + 54*nc^2 - 1006*nc^4 + 
        20*nc^3*nf + 12*zb - 27*nc^2*zb + 655*nc^4*zb - 16*nc^3*nf*zb + 
        3*zb^2 - 12*nc^2*zb^2 - 184*nc^4*zb^2 + 4*nc^3*nf*zb^2 - 2*zb^3 + 
        6*nc^2*zb^3 + 52*nc^4*zb^3)*G[2, 1, 0, zb])/(24*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-254 + 297*nc^2 - 5233*nc^4 + 140*nc^3*nf + 
        219*zb - 171*nc^2*zb + 3214*nc^4*zb - 112*nc^3*nf*zb - 6*zb^2 - 
        63*nc^2*zb^2 - 739*nc^4*zb^2 + 28*nc^3*nf*zb^2 - 20*zb^3 + 
        36*nc^2*zb^3 + 208*nc^4*zb^3)*G[2, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-158 + 103*nc^2 - 1743*nc^4 + 20*nc^3*nf + 147*zb - 
        33*nc^2*zb + 1012*nc^4*zb - 16*nc^3*nf*zb - 18*zb^2 - 39*nc^2*zb^2 - 
        181*nc^4*zb^2 + 4*nc^3*nf*zb^2 - 8*zb^3 + 16*nc^2*zb^3 + 
        56*nc^4*zb^3)*G[2, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(27 - 194*nc^2 + 739*nc^4)*(1 + zb^2)*
       G[0, 0, 0, 0, zb])/(16*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(18 - 121*nc^2 + 463*nc^4)*(1 + zb^2)*
       G[0, 0, 0, 1, zb])/(16*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(17 - 122*nc^2 + 469*nc^4)*(1 + zb^2)*
       G[0, 0, 1, 0, zb])/(16*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(11 - 114*nc^2 + 427*nc^4)*(1 + zb^2)*
       G[0, 0, 1, 1, zb])/(32*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(35 - 246*nc^2 + 943*nc^4)*(1 + zb^2)*
       G[0, 1, 0, 0, zb])/(32*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(11 - 75*nc^2 + 292*nc^4)*(1 + zb^2)*
       G[0, 1, 0, 1, zb])/(16*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(7 - 56*nc^2 + 225*nc^4)*(1 + zb^2)*
       G[0, 1, 1, 0, zb])/(16*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(2 - 39*nc^2 + 167*nc^4)*(1 + zb^2)*
       G[0, 1, 1, 1, zb])/(32*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + zb^2)*G[0, 1, 2, 1, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-192*nc^2 + 1602*nc^4 + 
        186*nc^2*zb - 1542*nc^4*zb + 9*zb^2 - 116*nc^2*zb^2 + 613*nc^4*zb^2)*
       G[1, 0, 0, 0, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-1 - 522*nc^2 + 4091*nc^4 - 18*nc*nf + 
        512*nc^2*zb - 3960*nc^4*zb + 12*nc*nf*zb + 25*zb^2 - 302*nc^2*zb^2 + 
        1541*nc^4*zb^2 - 2*nc*nf*zb^2)*G[1, 0, 0, 1, zb])/
      (32*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-521*nc^2 + 4185*nc^4 + 
        512*nc^2*zb - 4056*nc^4*zb + 24*zb^2 - 303*nc^2*zb^2 + 
        1575*nc^4*zb^2)*G[1, 0, 1, 0, zb])/(32*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-3 - 476*nc^2 + 3845*nc^4 - 36*nc*nf + 4*zb + 
        476*nc^2*zb - 3768*nc^4*zb + 24*nc*nf*zb + 15*zb^2 - 280*nc^2*zb^2 + 
        1419*nc^4*zb^2 - 4*nc*nf*zb^2)*G[1, 0, 1, 1, zb])/
      (64*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-23 - 882*nc^2 + 7593*nc^4 - 
        64*nc*nf + 64*nc^3*nf + 1104*nc^2*zb - 8736*nc^4*zb + 39*zb^2 - 
        558*nc^2*zb^2 + 4007*nc^4*zb^2 + 64*nc*nf*zb^2 - 64*nc^3*nf*zb^2)*
       G[1, 1, 0, 0, zb])/(64*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-17 - 582*nc^2 + 4631*nc^4 - 48*nc*nf + 
        48*nc^3*nf + 744*nc^2*zb - 5480*nc^4*zb + 25*zb^2 - 354*nc^2*zb^2 + 
        2633*nc^4*zb^2 + 48*nc*nf*zb^2 - 48*nc^3*nf*zb^2)*G[1, 1, 0, 1, zb])/
      (64*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-13 - 211*nc^2 + 1431*nc^4 - 
        32*nc*nf + 32*nc^3*nf + 8*zb + 304*nc^2*zb - 1972*nc^4*zb + 5*zb^2 - 
        125*nc^2*zb^2 + 1021*nc^4*zb^2 + 32*nc*nf*zb^2 - 32*nc^3*nf*zb^2)*
       G[1, 1, 1, 0, zb])/(32*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-31 - 286*nc^2 + 1205*nc^4 - 88*nc*nf + 
        88*nc^3*nf + 40*zb + 440*nc^2*zb - 2416*nc^4*zb - 9*zb^2 - 
        154*nc^2*zb^2 + 1659*nc^4*zb^2 + 88*nc*nf*zb^2 - 88*nc^3*nf*zb^2)*
       G[1, 1, 1, 1, zb])/(128*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(11 - 9*nc^2 + 29*nc^4 - 12*zb + 12*nc^2*zb - 
        32*nc^4*zb + zb^2 - 3*nc^2*zb^2 + 51*nc^4*zb^2)*G[1, 1, 2, 1, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 11*nc^2 + 94*nc^4 - 
        4*zb + 12*nc^2*zb - 88*nc^4*zb + zb^2 - 3*nc^2*zb^2 + 56*nc^4*zb^2)*
       G[1, 2, 1, 0, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(16 - 34*nc^2 + 225*nc^4 - 15*zb + 35*nc^2*zb - 
        212*nc^4*zb + zb^2 - 7*nc^2*zb^2 + 139*nc^4*zb^2)*G[1, 2, 1, 1, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 + 93*nc^4 - 
        9*zb + 13*nc^2*zb - 84*nc^4*zb + zb^2 - 3*nc^2*zb^2 + 49*nc^4*zb^2)*
       G[1, 2, 2, 1, zb])/(8*nc^3*(-1 + zb)) - 
     (3*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(5 - 4*zb + zb^2)*G[2, 1, 0, 0, zb])/
      (8*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(5 - 4*zb + zb^2)*
       G[2, 1, 0, 1, zb])/(4*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(1 - 6*nc^2 + 37*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 1, 1, 0, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(5 - 21*nc^2 + 102*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 1, 1, 1, zb])/(32*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(5 - 7*nc^2 + 48*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 1, 2, 1, zb])/(16*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(2 - 5*nc^2 + 41*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 2, 1, 0, zb])/(8*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(2 - 4*nc^2 + 27*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 2, 1, 1, zb])/(4*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(4 - 5*nc^2 + 43*nc^4)*(5 - 4*zb + zb^2)*
       G[2, 2, 2, 1, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[0, zb]*(-2144*nc^2 - 13748*nc^4 - 76*nc*nf + 
        4568*nc^3*nf - 240*nc^2*nf^2 + 27*Pi^2 - 1443*nc^2*Pi^2 + 
        942*nc^4*Pi^2 + 156*nc*nf*Pi^2 - 240*nc^3*nf*Pi^2 - 7290*zb + 
        147816*nc^2*zb - 792942*nc^4*zb + 16956*nc*nf*zb + 55836*nc^3*nf*zb + 
        216*Pi^2*zb - 9540*nc^2*Pi^2*zb + 48240*nc^4*Pi^2*zb + 11952*zb^2 - 
        71057*nc^2*zb^2 + 76165*nc^4*zb^2 - 26770*nc*nf*zb^2 + 
        7298*nc^3*nf*zb^2 - 456*nc^2*nf^2*zb^2 + 513*Pi^2*zb^2 - 
        507*nc^2*Pi^2*zb^2 - 14520*nc^4*Pi^2*zb^2 + 156*nc*nf*Pi^2*zb^2 - 
        240*nc^3*nf*Pi^2*zb^2 - 3706*zb^3 + 25160*nc^2*zb^3 - 
        50374*nc^4*zb^3 - 1376*nc*nf*zb^3 + 7776*nc^3*nf*zb^3 - 
        864*nc^2*Pi^2*zb^3 + 4368*nc^4*Pi^2*zb^3 + 1944*Zeta[3] - 
        15228*nc^2*Zeta[3] + 60588*nc^4*Zeta[3] + 1944*zb^2*Zeta[3] - 
        15228*nc^2*zb^2*Zeta[3] + 60588*nc^4*zb^2*Zeta[3]))/
      (3456*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*
       (9320 - 158575*nc^2 + 489817*nc^4 - 1822*nc*nf + 13550*nc^3*nf - 
        480*nc^2*nf^2 - 876*Pi^2 - 8556*nc^2*Pi^2 + 49968*nc^4*Pi^2 + 
        336*nc*nf*Pi^2 - 3840*nc^3*nf*Pi^2 - 26337*zb + 268626*nc^2*zb - 
        1234197*nc^4*zb + 38952*nc*nf*zb + 48864*nc^3*nf*zb + 1188*Pi^2*zb + 
        2844*nc^2*Pi^2*zb + 22452*nc^4*Pi^2*zb + 1440*nc*nf*Pi^2*zb + 
        2208*nc^3*nf*Pi^2*zb + 25977*zb^2 - 126389*nc^2*zb^2 + 
        206914*nc^4*zb^2 - 43174*nc*nf*zb^2 + 6902*nc^3*nf*zb^2 - 
        912*nc^2*nf^2*zb^2 - 288*Pi^2*zb^2 - 4548*nc^2*Pi^2*zb^2 - 
        15912*nc^4*Pi^2*zb^2 - 528*nc*nf*Pi^2*zb^2 - 576*nc^3*nf*Pi^2*zb^2 - 
        7556*zb^3 + 42820*nc^2*zb^3 - 125272*nc^4*zb^3 - 1200*nc*nf*zb^3 + 
        15344*nc^3*nf*zb^3 + 192*Pi^2*zb^3 - 1440*nc^2*Pi^2*zb^3 + 
        6624*nc^4*Pi^2*zb^3 + 1944*Zeta[3] - 52164*nc^2*Zeta[3] + 
        519372*nc^4*Zeta[3] - 1296*zb*Zeta[3] + 50544*nc^2*zb*Zeta[3] - 
        500256*nc^4*zb*Zeta[3] + 3240*zb^2*Zeta[3] - 34236*nc^2*zb^2*
         Zeta[3] + 198612*nc^4*zb^2*Zeta[3]))/(6912*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-134055 - 1260540*nc^2 - 3511965*nc^4 - 
        25740*nc*nf + 1260780*nc^3*nf - 48000*nc^2*nf^2 - 61560*Pi^2 - 
        211200*nc^2*Pi^2 + 354360*nc^4*Pi^2 + 44160*nc*nf*Pi^2 - 
        62400*nc^3*nf*Pi^2 - 1404*Pi^4 - 5148*nc^2*Pi^4 + 40608*nc^4*Pi^4 - 
        402780*zb + 17947560*nc^2*zb - 130700700*nc^4*zb + 3528000*nc*nf*zb + 
        14529600*nc^3*nf*zb + 5040*Pi^2*zb - 3459600*nc^2*Pi^2*zb + 
        17766720*nc^4*Pi^2*zb + 25920*nc*nf*Pi^2*zb - 506880*nc^3*nf*Pi^2*
         zb + 1385355*zb^2 - 13683360*nc^2*zb^2 + 13025085*nc^4*zb^2 - 
        4914540*nc*nf*zb^2 + 1787820*nc^3*nf*zb^2 - 194880*nc^2*nf^2*zb^2 + 
        169920*Pi^2*zb^2 + 756840*nc^2*Pi^2*zb^2 - 4103160*nc^4*Pi^2*zb^2 + 
        294720*nc*nf*Pi^2*zb^2 - 66720*nc^3*nf*Pi^2*zb^2 - 1404*Pi^4*zb^2 - 
        5148*nc^2*Pi^4*zb^2 + 40608*nc^4*Pi^4*zb^2 - 97920*zb^3 + 
        4672000*nc^2*zb^3 - 6344640*nc^4*zb^3 - 651360*nc*nf*zb^3 + 
        1348000*nc^3*nf*zb^3 - 59520*Pi^2*zb^3 - 319680*nc^2*Pi^2*zb^3 + 
        2040000*nc^4*Pi^2*zb^3 + 32640*nc*nf*Pi^2*zb^3 - 
        84480*nc^3*nf*Pi^2*zb^3 + 213840*Zeta[3] - 1105920*nc^2*Zeta[3] + 
        2602800*nc^4*Zeta[3] + 354240*nc*nf*Zeta[3] - 
        561600*nc^3*nf*Zeta[3] + 233280*zb*Zeta[3] - 7892640*nc^2*zb*
         Zeta[3] + 74947680*nc^4*zb*Zeta[3] + 563760*zb^2*Zeta[3] - 
        1870560*nc^2*zb^2*Zeta[3] - 19481040*nc^4*zb^2*Zeta[3] + 
        354240*nc*nf*zb^2*Zeta[3] - 561600*nc^3*nf*zb^2*Zeta[3] - 
        691200*nc^2*zb^3*Zeta[3] + 6670080*nc^4*zb^3*Zeta[3]))/
      (829440*nc^3*(-1 + zb))) + 
   G[0, zb]*((5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 
        69*nc^2*zb - 72*zb^2 + 48*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 
        (1 - zb)^(-1), zb])/(288*nc*(-1 + zb)) - 
     (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-76 - 231*nc^2 + 65*zb + 
        69*nc^2*zb - 72*zb^2 + 48*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
        (1 - zb)^(-1), zb])/(1152*nc*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(11 + 10*zb + 12*zb^2)*J[1/Sqrt[1 - zb], 
        (1 - zb)^(-1), zb])/(72*nc*Sqrt[1 - zb]) + 
     ((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(54 - zb + 13*zb^2)*
       J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(192*nc*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(11 + 10*zb + 12*zb^2)*J[Sqrt[1 - zb]/zb, 
        (1 - zb)^(-1), zb])/(72*nc*Sqrt[1 - zb]) - 
     ((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(54 - zb + 13*zb^2)*
       J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb])/
      (576*nc*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
        33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
       J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      (12*nc*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
        33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
       J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
      (48*nc*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
        33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
       J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      (48*nc*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(53 + 13*nc^2 - 99*zb + 
        33*nc^2*zb + 66*zb^2 - 36*nc^2*zb^2 - 12*zb^3 + 4*nc^2*zb^3)*
       J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
        zb])/(192*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
       J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/
      (48*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*
       J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/
      (48*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 
        2*zb^3)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, 
        1/Sqrt[1 - zb], (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*zb*(9 + 2*zb^2)*J[Sqrt[1 - zb]/zb, 
        Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb])/(48*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
       J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(5 + 12*zb + 3*zb^2 + 2*zb^3)*
       J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        (1 - zb)^(-1), zb])/(96*nc*(-1 + zb)) + 
     (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
        1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      (2*(-1 + zb)) - (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
       J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
        (1 - zb)^(-1), zb])/(8*(-1 + zb)) - 
     (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(1 - zb)^(-1), 
        Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      (8*(-1 + zb)) + (5*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
       J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
        (1 - zb)^(-1), zb])/(32*(-1 + zb)) - 
     (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
        1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      (2*(-1 + zb)) + (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
       J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
        (1 - zb)^(-1), zb])/(8*(-1 + zb)) + 
     (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
        Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      (8*(-1 + zb)) - (15*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
       J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
        (1 - zb)^(-1), zb])/(32*(-1 + zb)) - 
     (9*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
      (16*nc*(-1 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*
       J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc*(-1 + zb)) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*J[zb^(-1), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        (1 - zb)^(-1), zb])/(32*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(368550 + 3758200*nc^2 + 16390690*nc^4 + 
        802040*nc*nf - 6296440*nc^3*nf + 167040*nc^2*nf^2 + 268920*Pi^2 + 
        1113600*nc^2*Pi^2 - 1351800*nc^4*Pi^2 - 230880*nc*nf*Pi^2 + 
        223200*nc^3*nf*Pi^2 + 6552*Pi^4 + 21816*nc^2*Pi^4 - 
        250848*nc^4*Pi^4 + 12188853*zb - 193237220*nc^2*zb + 
        796212055*nc^4*zb - 24942460*nc*nf*zb - 63566020*nc^3*nf*zb - 
        141120*nc^2*nf^2*zb + 336420*Pi^2*zb + 23870640*nc^2*Pi^2*zb - 
        104110740*nc^4*Pi^2*zb - 14160*nc*nf*Pi^2*zb + 2209680*nc^3*nf*Pi^2*
         zb - 3276*Pi^4*zb - 10908*nc^2*Pi^4*zb + 125424*nc^4*Pi^4*zb - 
        32187780*zb^2 + 193724380*nc^2*zb^2 - 473053760*nc^4*zb^2 + 
        48598760*nc*nf*zb^2 + 17942600*nc^3*nf*zb^2 + 636480*nc^2*nf^2*zb^2 - 
        2093040*Pi^2*zb^2 - 18812040*nc^2*Pi^2*zb^2 + 76131720*nc^4*Pi^2*
         zb^2 - 1575840*nc*nf*Pi^2*zb^2 - 243360*nc^3*nf*Pi^2*zb^2 + 
        6552*Pi^4*zb^2 + 21816*nc^2*Pi^4*zb^2 - 250848*nc^4*Pi^4*zb^2 + 
        18897912*zb^3 - 85673310*nc^2*zb^3 + 68328832*nc^4*zb^3 - 
        15507700*nc*nf*zb^3 + 1981160*nc^3*nf*zb^3 - 303840*nc^2*nf^2*zb^3 + 
        1470960*Pi^2*zb^3 + 5699640*nc^2*Pi^2*zb^3 - 23745600*nc^4*Pi^2*
         zb^3 + 624480*nc*nf*Pi^2*zb^3 - 47760*nc^3*nf*Pi^2*zb^3 - 
        3276*Pi^4*zb^3 - 10908*nc^2*Pi^4*zb^3 + 125424*nc^4*Pi^4*zb^3 - 
        2948652*zb^4 + 18326540*nc^2*zb^4 - 16451604*nc^4*zb^4 - 
        1328160*nc*nf*zb^4 + 2862240*nc^3*nf*zb^4 - 271080*Pi^2*zb^4 - 
        1200240*nc^2*Pi^2*zb^4 + 5938200*nc^4*Pi^2*zb^4 + 
        97920*nc*nf*Pi^2*zb^4 - 205440*nc^3*nf*Pi^2*zb^4 + 864*nc^4*zb^5 - 
        1684800*Zeta[3] + 10065600*nc^2*Zeta[3] - 9780480*nc^4*Zeta[3] - 
        1641600*nc*nf*Zeta[3] + 2160000*nc^3*nf*Zeta[3] - 609120*zb*Zeta[3] + 
        41908320*nc^2*zb*Zeta[3] - 449254080*nc^4*zb*Zeta[3] + 
        820800*nc*nf*zb*Zeta[3] - 1080000*nc^3*nf*zb*Zeta[3] - 
        2436480*zb^2*Zeta[3] - 7378560*nc^2*zb^2*Zeta[3] + 
        352684800*nc^4*zb^2*Zeta[3] - 1641600*nc*nf*zb^2*Zeta[3] + 
        2160000*nc^3*nf*zb^2*Zeta[3] + 1581120*zb^3*Zeta[3] - 
        3760560*nc^2*zb^3*Zeta[3] - 102965040*nc^4*zb^3*Zeta[3] + 
        820800*nc*nf*zb^3*Zeta[3] - 1080000*nc^3*nf*zb^3*Zeta[3] - 
        2142720*nc^2*zb^4*Zeta[3] + 20079360*nc^4*zb^4*Zeta[3]))/
      (1244160*nc^3*(-2 + zb)*(-1 + zb))) + 
   ((-1 + nc)*(1 + nc)*(-2064285 - 20946420*nc^2 - 21667215*nc^4 + 
      2863980*nc*nf + 4852500*nc^3*nf - 480000*nc^2*nf^2 - 829440*Pi^2 - 
      4112640*nc^2*Pi^2 + 7086720*nc^4*Pi^2 + 691200*nc*nf*Pi^2 - 
      1067520*nc^3*nf*Pi^2 - 74304*Pi^4 - 235944*nc^2*Pi^4 - 
      46728*nc^4*Pi^4 + 29664*nc*nf*Pi^4 + 55584*nc^3*nf*Pi^4 - 983097*zb + 
      661554180*nc^2*zb - 2895959619*nc^4*zb + 63207180*nc*nf*zb + 
      395082180*nc^3*nf*zb + 549120*nc^2*nf^2*zb - 3732480*Pi^2*zb - 
      142928640*nc^2*Pi^2*zb + 393132840*nc^4*Pi^2*zb - 
      12395520*nc*nf*Pi^2*zb - 25382400*nc^3*nf*Pi^2*zb + 21600*Pi^4*zb + 
      1490472*nc^2*Pi^4*zb + 8660808*nc^4*Pi^4*zb - 29664*nc*nf*Pi^4*zb - 
      55584*nc^3*nf*Pi^4*zb + 52839513*zb^2 - 1101719700*nc^2*zb^2 + 
      3291237039*nc^4*zb^2 - 133585020*nc*nf*zb^2 - 373262100*nc^3*nf*zb^2 - 
      4825920*nc^2*nf^2*zb^2 + 16789680*Pi^2*zb^2 + 201089160*nc^2*Pi^2*
       zb^2 - 431474820*nc^4*Pi^2*zb^2 + 31201920*nc*nf*Pi^2*zb^2 + 
      25072800*nc^3*nf*Pi^2*zb^2 + 25164*Pi^4*zb^2 - 2343132*nc^2*Pi^4*zb^2 - 
      11604456*nc^4*Pi^4*zb^2 + 29664*nc*nf*Pi^4*zb^2 + 
      55584*nc^3*nf*Pi^4*zb^2 - 62328339*zb^3 + 617953380*nc^2*zb^3 - 
      582666237*nc^4*zb^3 + 42377060*nc*nf*zb^3 - 3601220*nc^3*nf*zb^3 + 
      4756800*nc^2*nf^2*zb^3 - 18708840*Pi^2*zb^3 - 75531960*nc^2*Pi^2*zb^3 + 
      67325940*nc^4*Pi^2*zb^3 - 18873600*nc*nf*Pi^2*zb^3 - 
      3469920*nc^3*nf*Pi^2*zb^3 + 27540*Pi^4*zb^3 + 1213020*nc^2*Pi^4*zb^3 + 
      3820968*nc^4*Pi^4*zb^3 - 29664*nc*nf*Pi^4*zb^3 - 
      55584*nc^3*nf*Pi^4*zb^3 + 12536208*zb^4 - 156841440*nc^2*zb^4 + 
      209030112*nc^4*zb^4 + 25136800*nc*nf*zb^4 - 23071360*nc^3*nf*zb^4 + 
      6517260*Pi^2*zb^4 + 21478860*nc^2*Pi^2*zb^4 - 36117120*nc^4*Pi^2*zb^4 - 
      624000*nc*nf*Pi^2*zb^4 + 4873680*nc^3*nf*Pi^2*zb^4 - 
      124416*nc^2*Pi^4*zb^4 - 830592*nc^4*Pi^4*zb^4 + 25920*nc^4*zb^5 - 
      27540*Pi^2*zb^5 + 8100*nc^2*Pi^2*zb^5 + 42120*nc^4*Pi^2*zb^5 - 
      32400*nc^3*nf*Pi^2*zb^5 + 4320*nc^4*Pi^2*zb^6 + 3110400*Zeta[3] + 
      9110880*nc^2*Zeta[3] + 147385440*nc^4*Zeta[3] + 3784320*nc*nf*Zeta[3] - 
      25989120*nc^3*nf*Zeta[3] - 207360*nc^2*nf^2*Zeta[3] - 
      1205280*Pi^2*Zeta[3] + 10199520*nc^2*Pi^2*Zeta[3] - 
      26179200*nc^4*Pi^2*Zeta[3] + 28149120*zb*Zeta[3] - 
      630192960*nc^2*zb*Zeta[3] + 3179900160*nc^4*zb*Zeta[3] + 
      8242560*nc*nf*zb*Zeta[3] - 23258880*nc^3*nf*zb*Zeta[3] + 
      207360*nc^2*nf^2*zb*Zeta[3] + 1205280*Pi^2*zb*Zeta[3] - 
      10199520*nc^2*Pi^2*zb*Zeta[3] + 26179200*nc^4*Pi^2*zb*Zeta[3] - 
      30967920*zb^2*Zeta[3] + 811211760*nc^2*zb^2*Zeta[3] - 
      3949568640*nc^4*zb^2*Zeta[3] + 28952640*nc*nf*zb^2*Zeta[3] + 
      993600*nc^3*nf*zb^2*Zeta[3] - 207360*nc^2*nf^2*zb^2*Zeta[3] - 
      1205280*Pi^2*zb^2*Zeta[3] + 10199520*nc^2*Pi^2*zb^2*Zeta[3] - 
      26179200*nc^4*Pi^2*zb^2*Zeta[3] + 6991920*zb^3*Zeta[3] - 
      263664720*nc^2*zb^3*Zeta[3] + 909407520*nc^4*zb^3*Zeta[3] - 
      36072000*nc*nf*zb^3*Zeta[3] + 38162880*nc^3*nf*zb^3*Zeta[3] + 
      207360*nc^2*nf^2*zb^3*Zeta[3] + 1205280*Pi^2*zb^3*Zeta[3] - 
      10199520*nc^2*Pi^2*zb^3*Zeta[3] + 26179200*nc^4*Pi^2*zb^3*Zeta[3] - 
      7283520*zb^4*Zeta[3] + 73535040*nc^2*zb^4*Zeta[3] - 
      287124480*nc^4*zb^4*Zeta[3] - 4907520*nc*nf*zb^4*Zeta[3] + 
      10091520*nc^3*nf*zb^4*Zeta[3] + 9564480*Zeta[5] - 
      75193920*nc^2*Zeta[5] + 262362240*nc^4*Zeta[5] - 9564480*zb*Zeta[5] + 
      75193920*nc^2*zb*Zeta[5] - 262362240*nc^4*zb*Zeta[5] + 
      9564480*zb^2*Zeta[5] - 75193920*nc^2*zb^2*Zeta[5] + 
      262362240*nc^4*zb^2*Zeta[5] - 9564480*zb^3*Zeta[5] + 
      75193920*nc^2*zb^3*Zeta[5] - 262362240*nc^4*zb^3*Zeta[5]))/
    (14929920*nc^3*(-1 + zb)^2), 
  -((-1 + nc)^2*(1 + nc)^2*zb*(-12672 + 153669*nc + 41736*nc^2 - 
       347289*nc^3 - 19104*nc^4 - 1056*nc*nf + 19620*nc^2*nf + 1824*nc^3*nf - 
       8352*nc*Pi^2 + 12384*nc^3*Pi^2 + 12456*zb - 36165*nc*zb - 
       39756*nc^2*zb - 23070*nc^3*zb + 18168*nc^4*zb + 768*nc*nf*zb - 
       5742*nc^2*nf*zb - 960*nc^3*nf*zb + 2088*nc*Pi^2*zb - 
       3096*nc^3*Pi^2*zb - 1314*zb^2 + 1408*nc*zb^2 - 14828*nc^2*zb^2 + 
       2560*nc^3*zb^2 + 46238*nc^4*zb^2 + 1328*nc*nf*zb^2 - 
       5968*nc^3*nf*zb^2 + 128*nc^2*nf^2*zb^2 + 1032*Pi^2*zb^2 + 
       816*nc^2*Pi^2*zb^2 - 1368*nc^4*Pi^2*zb^2 - 63*zb^3 + 63*nc^2*zb^3)*
      G[0, 0, zb])/(3456*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(-6132 + 178824*nc + 56484*nc^2 - 526500*nc^3 - 
      31536*nc^4 - 480*nc*nf + 38640*nc^2*nf + 2496*nc^3*nf - 13392*nc*Pi^2 + 
      16128*nc^3*Pi^2 + 15078*zb - 28794*nc*zb - 53946*nc^2*zb - 
      36522*nc^3*zb + 28044*nc^4*zb + 624*nc*nf*zb - 10920*nc^2*nf*zb - 
      1056*nc^3*nf*zb + 3240*nc*Pi^2*zb - 4032*nc^3*Pi^2*zb - 10140*zb^2 + 
      3744*nc*zb^2 - 2964*nc^2*zb^2 + 3136*nc^3*zb^2 + 64840*nc^4*zb^2 - 
      560*nc*nf*zb^2 - 10464*nc^3*nf*zb^2 + 320*nc^2*nf^2*zb^2 + 
      672*Pi^2*zb^2 + 1200*nc^2*Pi^2*zb^2 - 1440*nc^4*Pi^2*zb^2 - 189*zb^3 + 
      189*nc^2*zb^3)*G[0, 1, zb])/(6912*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(6276 - 23864*nc + 4218*nc^2 - 13564*nc^3 + 
      28519*nc^4 - 2336*nc*nf - 1056*nc^3*nf - 444*Pi^2 + 864*nc*Pi^2 - 
      444*nc^2*Pi^2 + 720*nc^3*Pi^2 - 336*nc^4*Pi^2 - 3150*zb + 27030*nc*zb + 
      528*nc^2*zb + 4326*nc^3*zb - 37296*nc^4*zb + 2760*nc*nf*zb + 
      2352*nc^3*nf*zb + 522*Pi^2*zb - 216*nc*Pi^2*zb + 774*nc^2*Pi^2*zb + 
      108*nc^3*Pi^2*zb + 828*nc^4*Pi^2*zb - 4950*zb^2 - 6765*nc*zb^2 - 
      6240*nc^2*zb^2 + 1932*nc^3*zb^2 + 17676*nc^4*zb^2 - 996*nc*nf*zb^2 - 
      1824*nc^3*nf*zb^2 - 252*Pi^2*zb^2 - 108*nc*Pi^2*zb^2 + 
      18*nc^2*Pi^2*zb^2 - 234*nc^3*Pi^2*zb^2 - 828*nc^4*Pi^2*zb^2 + 
      2424*zb^3 - 392*nc*zb^3 + 2250*nc^2*zb^3 - 352*nc^3*zb^3 - 
      3294*nc^4*zb^3 + 160*nc*nf*zb^3 + 496*nc^3*nf*zb^3 + 60*Pi^2*zb^3 - 
      96*nc^2*Pi^2*zb^3 + 276*nc^4*Pi^2*zb^3)*G[2, 1, zb])/
    (1728*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (-288 + 50490*nc + 2592*nc^2 - 147078*nc^3 - 1728*nc^4 + 1152*nc^2*nf + 
      288*zb - 15363*nc*zb - 2592*nc^2*zb + 3357*nc^3*zb + 1728*nc^4*zb - 
      288*nc^2*nf*zb + 600*zb^2 - 6464*nc^2*zb^2 - 1536*nc^3*zb^2 + 
      10472*nc^4*zb^2 + 224*nc*nf*zb^2 - 800*nc^3*nf*zb^2)*G[0, 0, 0, zb])/
    (1152*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
     (-204 + 15648*nc + 1212*nc^2 - 54690*nc^3 - 696*nc^4 + 960*nc^2*nf + 
      186*zb - 4470*nc*zb - 1014*nc^2*zb + 717*nc^3*zb + 696*nc^4*zb - 
      240*nc^2*nf*zb + 10*zb^2 - 64*nc*zb^2 - 1512*nc^2*zb^2 - 
      576*nc^3*zb^2 + 3410*nc^4*zb^2 + 8*nc*nf*zb^2 - 336*nc^3*nf*zb^2)*
     G[0, 0, 1, zb])/(576*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-9 - 18*nc^2 - 9*nc^4 - 15*zb + 8142*nc*zb + 
      318*nc^2*zb - 27534*nc^3*zb - 417*nc^4*zb + 480*nc^2*nf*zb - 48*zb^2 - 
      2454*nc*zb^2 - 372*nc^2*zb^2 + 345*nc^3*zb^2 + 390*nc^4*zb^2 - 
      120*nc^2*nf*zb^2 + zb^3 - 16*nc*zb^3 - 875*nc^2*zb^3 - 288*nc^3*zb^3 + 
      1738*nc^4*zb^3 + 16*nc*nf*zb^3 - 176*nc^3*nf*zb^3)*G[0, 1, 0, zb])/
    (288*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(54 + 36*nc^2 - 18*nc^4 - 
      66*zb + 6186*nc*zb + 726*nc^2*zb - 35790*nc^3*zb - 594*nc^4*zb + 
      1152*nc^2*nf*zb + 282*zb^2 - 1587*nc*zb^2 + 147*nc^2*zb^2 - 
      201*nc^3*zb^2 + 468*nc^4*zb^2 - 288*nc^2*nf*zb^2 - 154*zb^3 - 
      128*nc*zb^3 - 270*nc^2*zb^3 - 368*nc^3*zb^3 + 1760*nc^4*zb^3 - 
      88*nc*nf*zb^3 - 280*nc^3*nf*zb^3)*G[0, 1, 1, zb])/
    (576*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (-3936 - 401*nc + 11320*nc^2 + 28045*nc^3 - 4640*nc^4 - 352*nc*nf + 
      5940*nc^2*nf + 608*nc^3*nf - 3132*nc*Pi^2 + 4644*nc^3*Pi^2 + 6876*zb + 
      29262*nc*zb - 16848*nc^2*zb - 113382*nc^3*zb + 5412*nc^4*zb + 
      432*nc*nf*zb - 3240*nc^2*nf*zb - 624*nc^3*nf*zb + 2088*nc*Pi^2*zb - 
      3096*nc^3*Pi^2*zb - 3684*zb^2 - 10407*nc*zb^2 + 10632*nc^2*zb^2 + 
      9627*nc^3*zb^2 - 4908*nc^4*zb^2 - 336*nc*nf*zb^2 + 516*nc^2*nf*zb^2 + 
      336*nc^3*nf*zb^2 - 348*nc*Pi^2*zb^2 + 516*nc^3*Pi^2*zb^2 + 1320*zb^3 - 
      128*nc*zb^3 - 8496*nc^2*zb^3 - 1920*nc^3*zb^3 + 8360*nc^4*zb^3 + 
      512*nc*nf*zb^3 - 832*nc^3*nf*zb^3)*G[1, 0, 0, zb])/
    (1152*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
     (-307 - 1286*nc + 3495*nc^2 + 9673*nc^3 - 1932*nc^4 - 40*nc*nf + 
      2460*nc^2*nf + 208*nc^3*nf - 1242*nc*Pi^2 + 1512*nc^3*Pi^2 + 1080*zb + 
      9954*nc*zb - 5190*nc^2*zb - 40758*nc^3*zb + 2214*nc^4*zb + 
      72*nc*nf*zb - 1080*nc^2*nf*zb - 192*nc^3*nf*zb + 828*nc*Pi^2*zb - 
      1008*nc^3*Pi^2*zb - 1167*zb^2 - 2952*nc*zb^2 + 3273*nc^2*zb^2 + 
      2830*nc^3*zb^2 - 1734*nc^4*zb^2 - 96*nc*nf*zb^2 + 140*nc^2*nf*zb^2 + 
      96*nc^3*nf*zb^2 - 138*nc*Pi^2*zb^2 + 168*nc^3*Pi^2*zb^2 + 538*zb^3 - 
      144*nc*zb^3 - 2162*nc^2*zb^3 - 704*nc^3*zb^3 + 2772*nc^4*zb^3 + 
      80*nc*nf*zb^3 - 288*nc^3*nf*zb^3)*G[1, 0, 1, zb])/
    (576*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
     (-1021 - 4222*nc - 3039*nc^2 + 35394*nc^3 - 7418*nc^4 + 576*nc*nf + 
      3096*nc^2*nf + 712*nc^3*nf - 1872*nc*Pi^2 + 3096*nc^3*Pi^2 + 3900*zb + 
      15396*nc*zb + 1758*nc^2*zb - 78948*nc^3*zb + 10386*nc^4*zb - 
      960*nc*nf*zb - 1008*nc^2*nf*zb - 912*nc^3*nf*zb + 1440*nc*Pi^2*zb - 
      1872*nc^3*Pi^2*zb - 3108*zb^2 - 4992*nc*zb^2 + 5910*nc^2*zb^2 + 
      5456*nc^3*zb^2 - 8376*nc^4*zb^2 + 96*nc*nf*zb^2 + 184*nc^2*nf*zb^2 + 
      744*nc^3*nf*zb^2 - 240*nc*Pi^2*zb^2 + 888*nc^3*Pi^2*zb^2 + 724*zb^3 - 
      448*nc*zb^3 - 6316*nc^2*zb^3 - 1152*nc^3*zb^3 + 6600*nc^4*zb^3 + 
      512*nc*nf*zb^3 - 768*nc^3*nf*zb^3)*G[1, 1, 0, zb])/
    (1152*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (31387 - 44200*nc - 108319*nc^2 + 154950*nc^3 - 29046*nc^4 + 
      12240*nc*nf + 6360*nc^2*nf + 3260*nc^3*nf - 4740*nc*Pi^2 + 
      5820*nc^3*Pi^2 - 33378*zb + 62250*nc*zb + 142962*nc^2*zb - 
      252270*nc^3*zb + 44748*nc^4*zb - 18600*nc*nf*zb + 720*nc^2*nf*zb - 
      3600*nc^3*nf*zb + 3960*nc*Pi^2*zb - 3720*nc^3*Pi^2*zb + 3606*zb^2 - 
      20310*nc*zb^2 - 27858*nc^2*zb^2 + 7960*nc^3*zb^2 - 43254*nc^4*zb^2 + 
      5640*nc*nf*zb^2 + 440*nc^2*nf*zb^2 + 4260*nc^3*nf*zb^2 - 
      660*nc*Pi^2*zb^2 + 2700*nc^3*Pi^2*zb^2 + 2840*zb^3 - 2080*nc*zb^3 - 
      10880*nc^2*zb^3 - 2400*nc^3*zb^3 + 27192*nc^4*zb^3 + 720*nc*nf*zb^3 - 
      3920*nc^3*nf*zb^3)*G[1, 1, 1, zb])/(5760*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(2361 - 1434*nc - 6409*nc^2 + 4586*nc^3 - 
      1734*nc^4 + 488*nc*nf + 48*nc^3*nf - 18*Pi^2 - 24*nc*Pi^2 + 
      18*nc^2*Pi^2 - 36*nc^3*Pi^2 - 3576*zb + 1620*nc*zb + 8046*nc^2*zb - 
      1632*nc^3*zb + 3258*nc^4*zb - 768*nc*nf*zb - 144*nc^3*nf*zb + 
      24*Pi^2*zb - 48*nc*Pi^2*zb - 24*nc^2*Pi^2*zb - 72*nc^3*Pi^2*zb + 
      2010*zb^2 - 18*nc*zb^2 - 1662*nc^2*zb^2 - 1014*nc^3*zb^2 - 
      2340*nc^4*zb^2 + 264*nc*nf*zb^2 + 192*nc^3*nf*zb^2 - 6*Pi^2*zb^2 - 
      24*nc*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2 - 36*nc^3*Pi^2*zb^2 - 516*zb^3 + 
      192*nc*zb^3 - 284*nc^2*zb^3 - 64*nc^3*zb^3 + 792*nc^4*zb^3 + 
      16*nc*nf*zb^3 - 96*nc^3*nf*zb^3)*G[1, 2, 1, zb])/(576*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(378 - 368*nc - 2804*nc^2 + 3168*nc^3 + 987*nc^4 + 
      144*nc*nf + 32*nc^3*nf - 30*Pi^2 + 30*nc^2*Pi^2 - 522*zb + 516*nc*zb + 
      3174*nc^2*zb - 468*nc^3*zb + 6*nc^4*zb - 192*nc*nf*zb - 96*nc^3*nf*zb + 
      24*Pi^2*zb - 24*nc^2*Pi^2*zb + 162*zb^2 - 102*nc*zb^2 - 588*nc^2*zb^2 - 
      558*nc^3*zb^2 - 780*nc^4*zb^2 + 48*nc*nf*zb^2 + 96*nc^3*nf*zb^2 - 
      6*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2 - 32*nc*zb^3 - 116*nc^2*zb^3 + 
      308*nc^4*zb^3 - 32*nc^3*nf*zb^3)*G[2, 1, 0, zb])/(288*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-156 - 1160*nc - 18890*nc^2 + 7944*nc^3 - 
      4891*nc^4 + 2640*nc*nf + 128*nc^3*nf + 105*Pi^2 + 885*nc^2*Pi^2 + 
      18*zb - 492*nc*zb + 21216*nc^2*zb - 702*nc^3*zb + 6090*nc^4*zb - 
      2592*nc*nf*zb - 384*nc^3*nf*zb - 84*Pi^2*zb - 708*nc^2*Pi^2*zb + 
      990*zb^2 + 312*nc*zb^2 - 5463*nc^2*zb^2 - 1539*nc^3*zb^2 - 
      3846*nc^4*zb^2 + 648*nc*nf*zb^2 + 384*nc^3*nf*zb^2 + 21*Pi^2*zb^2 + 
      177*nc^2*Pi^2*zb^2 - 498*zb^3 + 112*nc*zb^3 - 188*nc^2*zb^3 - 
      48*nc^3*zb^3 + 1100*nc^4*zb^3 - 128*nc^3*nf*zb^3)*G[2, 1, 1, zb])/
    (576*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (114 - 584*nc - 5954*nc^2 + 2984*nc^3 - 3712*nc^4 + 832*nc*nf + 
      32*nc^3*nf + 45*Pi^2 + 285*nc^2*Pi^2 - 648*zb - 1320*nc*zb + 
      6482*nc^2*zb - 138*nc^3*zb + 4080*nc^4*zb - 800*nc*nf*zb - 
      96*nc^3*nf*zb - 36*Pi^2*zb - 228*nc^2*Pi^2*zb + 1188*zb^2 + 
      582*nc*zb^2 - 1253*nc^2*zb^2 - 645*nc^3*zb^2 - 1746*nc^4*zb^2 + 
      200*nc*nf*zb^2 + 96*nc^3*nf*zb^2 + 9*Pi^2*zb^2 + 57*nc^2*Pi^2*zb^2 - 
      462*zb^3 + 112*nc*zb^3 - 232*nc^2*zb^3 - 16*nc^3*zb^3 + 352*nc^4*zb^3 - 
      32*nc^3*nf*zb^3)*G[2, 2, 1, zb])/(288*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(208*nc - 560*nc^3 - 52*nc*zb + 140*nc^3*zb + 
      zb^2 - 28*nc^2*zb^2 + 35*nc^4*zb^2)*G[0, 0, 0, 0, zb])/
    (8*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (288 - 748*nc^2 - 72*zb + 187*nc^2*zb - 34*nc*zb^2 + 43*nc^3*zb^2)*
     G[0, 0, 0, 1, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(420*nc - 1140*nc^3 - 105*nc*zb + 285*nc^3*zb - 
      6*zb^2 - 53*nc^2*zb^2 + 69*nc^4*zb^2)*G[0, 0, 1, 0, zb])/
    (24*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
     (72*nc - 196*nc^3 - 18*nc*zb + 49*nc^3*zb - 4*zb^2 - 8*nc^2*zb^2 + 
      11*nc^4*zb^2)*G[0, 0, 1, 1, zb])/(8*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(420*nc - 1164*nc^3 - 105*nc*zb + 291*nc^3*zb - 
      6*zb^2 - 58*nc^2*zb^2 + 64*nc^4*zb^2)*G[0, 1, 0, 0, zb])/
    (24*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
     (558*nc - 1488*nc^3 - 135*nc*zb + 372*nc^3*zb - 2*zb^2 - 64*nc^2*zb^2 + 
      85*nc^4*zb^2)*G[0, 1, 0, 1, zb])/(48*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(192*nc - 624*nc^3 - 48*nc*zb + 156*nc^3*zb - 
      12*zb^2 - 31*nc^2*zb^2 + 33*nc^4*zb^2)*G[0, 1, 1, 0, zb])/
    (24*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (270*nc - 504*nc^3 - 63*nc*zb + 126*nc^3*zb - 20*zb^2 - 26*nc^2*zb^2 + 
      34*nc^4*zb^2)*G[0, 1, 1, 1, zb])/(48*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(18*nc - 24*nc^3 - 9*nc*zb + 6*nc^3*zb - 
      2*zb^2)*G[0, 1, 2, 1, zb])/(12*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-16 + 1181*nc + 144*nc^2 - 3611*nc^3 - 96*nc^4 + 
      72*nc^2*nf + 24*zb - 18*nc*zb - 216*nc^2*zb - 1890*nc^3*zb + 
      144*nc^4*zb - 48*nc^2*nf*zb - 24*zb^2 - 71*nc*zb^2 + 216*nc^2*zb^2 + 
      1193*nc^3*zb^2 - 144*nc^4*zb^2 + 8*nc^2*nf*zb^2 + 48*zb^3 - 
      272*nc^2*zb^3 + 192*nc^4*zb^3)*G[1, 0, 0, 0, zb])/(64*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-34 + 898*nc + 202*nc^2 - 4599*nc^3 - 116*nc^4 + 
      180*nc^2*nf + 60*zb + 252*nc*zb - 300*nc^2*zb - 1422*nc^3*zb + 
      174*nc^4*zb - 120*nc^2*nf*zb - 30*zb^2 - 138*nc*zb^2 + 234*nc^2*zb^2 + 
      1207*nc^3*zb^2 - 174*nc^4*zb^2 + 20*nc^2*nf*zb^2 + 20*zb^3 - 
      240*nc^2*zb^3 + 204*nc^4*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-4 + 532*nc + 56*nc^2 - 2295*nc^3 - 71*nc^4 + 
      90*nc^2*nf - 3*zb + 36*nc*zb - 81*nc^2*zb - 738*nc^3*zb + 108*nc^4*zb - 
      60*nc^2*nf*zb + 15*zb^2 - 54*nc*zb^2 + 93*nc^2*zb^2 + 617*nc^3*zb^2 - 
      105*nc^4*zb^2 + 10*nc^2*nf*zb^2 - 120*nc^2*zb^3 + 112*nc^4*zb^3)*
     G[1, 0, 1, 0, zb])/(48*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-8 + 125*nc + 85*nc^2 - 3643*nc^3 - 102*nc^4 + 
      216*nc^2*nf + 60*zb + 390*nc*zb - 60*nc^2*zb - 210*nc^3*zb + 
      144*nc^4*zb - 144*nc^2*nf*zb - 111*nc*zb^2 + 27*nc^2*zb^2 + 
      657*nc^3*zb^2 - 138*nc^4*zb^2 + 24*nc^2*nf*zb^2 - 60*zb^3 - 
      84*nc^2*zb^3 + 136*nc^4*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(496 + 435*nc - 656*nc^2 - 5359*nc^3 - 256*nc^4 + 
      324*nc^2*nf - 708*zb + 870*nc*zb + 1032*nc^2*zb - 2550*nc^3*zb + 
      348*nc^4*zb - 216*nc^2*nf*zb + 156*zb^2 - 45*nc*zb^2 + 24*nc^2*zb^2 + 
      1893*nc^3*zb^2 - 468*nc^4*zb^2 + 36*nc^2*nf*zb^2 + 120*zb^3 - 
      528*nc^2*zb^3 + 440*nc^4*zb^3)*G[1, 1, 0, 0, zb])/
    (192*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(58 - 347*nc - 326*nc^2 - 
      2271*nc^3 - 78*nc^4 + 180*nc^2*nf - 24*zb + 720*nc*zb + 534*nc^2*zb - 
      516*nc^3*zb + 90*nc^4*zb - 120*nc^2*nf*zb - 30*zb^2 - 21*nc*zb^2 - 
      120*nc^2*zb^2 + 613*nc^3*zb^2 - 150*nc^4*zb^2 + 20*nc^2*nf*zb^2 + 
      12*zb^3 - 120*nc^2*zb^3 + 154*nc^4*zb^3)*G[1, 1, 0, 1, zb])/
    (96*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1112 - 135*nc - 444*nc^2 - 
      3557*nc^3 + 234*nc^4 + 288*nc^2*nf - 1680*zb + 354*nc*zb + 
      546*nc^2*zb + 54*nc^3*zb - 270*nc^4*zb - 192*nc^2*nf*zb + 576*zb^2 + 
      141*nc*zb^2 + 234*nc^2*zb^2 + 583*nc^3*zb^2 - 228*nc^4*zb^2 + 
      32*nc^2*nf*zb^2 - 8*zb^3 - 336*nc^2*zb^3 + 264*nc^4*zb^3)*
     G[1, 1, 1, 0, zb])/(192*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(1632 - 2595*nc + 2390*nc^2 - 6385*nc^3 + 
      586*nc^4 + 540*nc^2*nf - 1755*zb + 1845*nc*zb - 4461*nc^2*zb + 
      3315*nc^3*zb - 468*nc^4*zb - 360*nc^2*nf*zb + 423*zb^2 + 750*nc*zb^2 + 
      2811*nc^2*zb^2 - 210*nc^3*zb^2 - 522*nc^4*zb^2 + 60*nc^2*nf*zb^2 - 
      300*zb^3 - 740*nc^2*zb^3 + 404*nc^4*zb^3)*G[1, 1, 1, 1, zb])/
    (480*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(56 + 11*nc + 222*nc^2 + 
      234*nc^3 + 85*nc^4 - 84*zb + 30*nc*zb - 429*nc^2*zb - 120*nc^3*zb - 
      93*nc^4*zb + 24*zb^2 - 33*nc*zb^2 + 243*nc^2*zb^2 - 24*nc^3*zb^2 + 
      4*zb^3 - 36*nc^2*zb^3 + 8*nc^4*zb^3)*G[1, 1, 2, 1, zb])/
    (48*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(96 + 70*nc - 22*nc^2 + 
      192*nc^3 - 7*nc^4 - 144*zb - 84*nc*zb - 36*nc^2*zb + 48*nc^3*zb + 
      30*nc^4*zb + 48*zb^2 + 30*nc*zb^2 + 78*nc^2*zb^2 - 60*nc^3*zb^2 - 
      27*nc^4*zb^2 - 20*nc^2*zb^3 + 4*nc^4*zb^3)*G[1, 2, 1, 0, zb])/
    (48*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(609 + 274*nc - 158*nc^2 + 
      447*nc^3 + 131*nc^4 + 120*nc*nf - 996*zb - 264*nc*zb - 588*nc^2*zb + 
      138*nc^3*zb - 78*nc^4*zb - 96*nc*nf*zb + 363*zb^2 - 66*nc*zb^2 + 
      630*nc^2*zb^2 - 111*nc^3*zb^2 - 57*nc^4*zb^2 + 24*nc*nf*zb^2 + 
      24*zb^3 - 148*nc^2*zb^3 + 4*nc^4*zb^3)*G[1, 2, 1, 1, zb])/
    (96*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-207 - 16*nc - 203*nc^3 - 
      188*nc^4 - 40*nc*nf + 372*zb - 12*nc*zb + 280*nc^2*zb - 18*nc^3*zb + 
      240*nc^4*zb + 32*nc*nf*zb - 141*zb^2 + 84*nc*zb^2 - 232*nc^2*zb^2 + 
      51*nc^3*zb^2 - 60*nc^4*zb^2 - 8*nc*nf*zb^2 - 24*zb^3 + 40*nc^2*zb^3 + 
      8*nc^4*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(20 - 36*nc^2 + 96*nc^3 - 6*nc^4 - 27*zb + 
      42*nc^2*zb + 21*nc^4*zb + 9*zb^2 - 6*nc^2*zb^2 - 24*nc^3*zb^2 - 
      21*nc^4*zb^2 - zb^3 - 2*nc^2*zb^3 + 7*nc^4*zb^3)*G[2, 1, 0, 0, zb])/
    (12*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(104 - 144*nc - 280*nc^2 + 
      360*nc^3 - 20*nc^4 - 114*zb + 36*nc*zb + 300*nc^2*zb - 18*nc^3*zb + 
      72*nc^4*zb + 36*zb^2 + 18*nc*zb^2 - 81*nc^2*zb^2 - 81*nc^3*zb^2 - 
      72*nc^4*zb^2 - 4*zb^3 + 4*nc^2*zb^3 + 24*nc^4*zb^3)*G[2, 1, 0, 1, zb])/
    (48*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(762 - 1166*nc^2 + 
      960*nc^3 - 8*nc^4 + 120*nc*nf - 852*zb + 912*nc^2*zb + 60*nc^4*zb - 
      96*nc*nf*zb + 231*zb^2 - 111*nc^2*zb^2 - 240*nc^3*zb^2 - 60*nc^4*zb^2 + 
      24*nc*nf*zb^2 - 12*zb^3 - 40*nc^2*zb^3 + 20*nc^4*zb^3)*
     G[2, 1, 1, 0, zb])/(96*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(813 - 240*nc - 1017*nc^2 + 864*nc^3 - 8*nc^4 + 
      300*nc*nf - 900*zb + 72*nc*zb + 462*nc^2*zb - 36*nc^3*zb + 60*nc^4*zb - 
      240*nc*nf*zb + 228*zb^2 + 24*nc*zb^2 + 162*nc^2*zb^2 - 198*nc^3*zb^2 - 
      60*nc^4*zb^2 + 60*nc*nf*zb^2 - 12*zb^3 - 108*nc^2*zb^3 + 20*nc^4*zb^3)*
     G[2, 1, 1, 1, zb])/(96*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(222 - 240*nc - 44*nc^2 + 360*nc^3 - 4*nc^4 + 
      60*nc*nf - 228*zb + 36*nc*zb - 102*nc^2*zb - 18*nc^3*zb + 12*nc^4*zb - 
      48*nc*nf*zb + 51*zb^2 + 42*nc*zb^2 + 114*nc^2*zb^2 - 81*nc^3*zb^2 - 
      12*nc^4*zb^2 + 12*nc*nf*zb^2 - 36*nc^2*zb^3 + 4*nc^4*zb^3)*
     G[2, 1, 2, 1, zb])/(48*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-210 + 366*nc^2 - 384*nc^3 - 40*nc*nf + 240*zb - 
      296*nc^2*zb + 32*nc*nf*zb - 57*zb^2 + 29*nc^2*zb^2 + 96*nc^3*zb^2 - 
      8*nc*nf*zb^2 + 16*nc^2*zb^3)*G[2, 2, 1, 0, zb])/(48*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-975 - 96*nc + 843*nc^2 - 912*nc^3 - 16*nc^4 - 
      280*nc*nf + 1068*zb - 200*nc^2*zb + 48*nc^4*zb + 224*nc*nf*zb - 
      246*zb^2 + 24*nc*zb^2 - 298*nc^2*zb^2 + 228*nc^3*zb^2 - 48*nc^4*zb^2 - 
      56*nc*nf*zb^2 + 136*nc^2*zb^3 + 16*nc^4*zb^3)*G[2, 2, 1, 1, zb])/
    (96*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-339 + 96*nc + 211*nc^2 - 
      432*nc^3 - 16*nc^4 - 80*nc*nf + 348*zb + 8*nc^2*zb + 48*nc^4*zb + 
      64*nc*nf*zb - 81*zb^2 - 24*nc*zb^2 - 107*nc^2*zb^2 + 108*nc^3*zb^2 - 
      48*nc^4*zb^2 - 16*nc*nf*zb^2 + 40*nc^2*zb^3 + 16*nc^4*zb^3)*
     G[2, 2, 2, 1, zb])/(48*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-13 + 35*nc^2)*(-3 + zb)^2*G[1, 0, 0, 0, 0, zb])/
    (4*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-72 + 187*nc^2)*(-3 + zb)^2*
     G[1, 0, 0, 0, 1, zb])/(32*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-7 + 19*nc^2)*(-3 + zb)^2*G[1, 0, 0, 1, 0, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-18 + 49*nc^2)*(-3 + zb)^2*
     G[1, 0, 0, 1, 1, zb])/(16*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-35 + 97*nc^2)*(-3 + zb)^2*G[1, 0, 1, 0, 0, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-23 + 62*nc^2)*(-3 + zb)^2*
     G[1, 0, 1, 0, 1, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-4 + 13*nc^2)*(-3 + zb)^2*G[1, 0, 1, 1, 0, zb])/
    (4*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-11 + 21*nc^2)*(-3 + zb)^2*
     G[1, 0, 1, 1, 1, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^3*(1 + nc)^3*(-3 + zb)^2*G[1, 0, 1, 2, 1, zb])/
    (4*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-561 + 1491*nc^2 + 438*zb - 
      930*nc^2*zb - 73*zb^2 + 347*nc^2*zb^2)*G[1, 1, 0, 0, 0, zb])/
    (32*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-189 + 470*nc^2 + 150*zb - 
      284*nc^2*zb - 25*zb^2 + 122*nc^2*zb^2)*G[1, 1, 0, 0, 1, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-189 + 470*nc^2 + 150*zb - 
      284*nc^2*zb - 25*zb^2 + 122*nc^2*zb^2)*G[1, 1, 0, 1, 0, zb])/
    (16*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-93 + 226*nc^2 + 78*zb - 
      124*nc^2*zb - 13*zb^2 + 74*nc^2*zb^2)*G[1, 1, 0, 1, 1, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-140 + 311*nc^2 + 120*zb - 
      202*nc^2*zb - 20*zb^2 + 103*nc^2*zb^2)*G[1, 1, 1, 0, 0, zb])/
    (16*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-183 + 347*nc^2 + 162*zb - 
      218*nc^2*zb - 27*zb^2 + 143*nc^2*zb^2)*G[1, 1, 1, 0, 1, zb])/
    (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-109 + 205*nc^2 + 102*zb - 
      134*nc^2*zb - 17*zb^2 + 97*nc^2*zb^2)*G[1, 1, 1, 1, 0, zb])/
    (32*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-55 + 43*nc^2 + 66*zb - 
      26*nc^2*zb - 11*zb^2 + 79*nc^2*zb^2)*G[1, 1, 1, 1, 1, zb])/
    (64*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 1, 1, 2, 1, zb])/(4*nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 1, 2, 1, 0, zb])/
    (2*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(9 - 9*nc^2 + 10*nc^3 - 
      12*zb + 12*nc^2*zb + 20*nc^3*zb + 3*zb^2 - 3*nc^2*zb^2 + 10*nc^3*zb^2)*
     G[1, 1, 2, 1, 1, zb])/(16*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(3 - 3*nc^2 + 4*nc^3 - 4*zb + 4*nc^2*zb + 
      8*nc^3*zb + zb^2 - nc^2*zb^2 + 4*nc^3*zb^2)*G[1, 1, 2, 2, 1, zb])/
    (8*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 2, 1, 0, 0, zb])/(nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-3 - 2*nc + 3*nc^2 + 7*nc^3 + 4*zb - 4*nc*zb - 
      4*nc^2*zb + 14*nc^3*zb - zb^2 - 2*nc*zb^2 + nc^2*zb^2 + 7*nc^3*zb^2)*
     G[1, 2, 1, 0, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(12 - 12*nc^2 + 5*nc^3 - 12*zb + 12*nc^2*zb + 
      10*nc^3*zb + 3*zb^2 - 3*nc^2*zb^2 + 5*nc^3*zb^2)*G[1, 2, 1, 1, 0, zb])/
    (4*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(66 - 3*nc - 66*nc^2 + 
      17*nc^3 - 72*zb - 6*nc*zb + 72*nc^2*zb + 34*nc^3*zb + 18*zb^2 - 
      3*nc*zb^2 - 18*nc^2*zb^2 + 17*nc^3*zb^2)*G[1, 2, 1, 1, 1, zb])/
    (16*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(16 - 4*nc - 16*nc^2 + 
      7*nc^3 - 16*zb - 8*nc*zb + 16*nc^2*zb + 14*nc^3*zb + 4*zb^2 - 
      4*nc*zb^2 - 4*nc^2*zb^2 + 7*nc^3*zb^2)*G[1, 2, 1, 2, 1, zb])/
    (8*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(4 - 4*nc^2 + 2*nc^3 - 
      4*zb + 4*nc^2*zb + 4*nc^3*zb + zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*
     G[1, 2, 2, 1, 0, zb])/(2*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(92 + 2*nc - 92*nc^2 + 19*nc^3 - 96*zb + 4*nc*zb + 
      96*nc^2*zb + 38*nc^3*zb + 24*zb^2 + 2*nc*zb^2 - 24*nc^2*zb^2 + 
      19*nc^3*zb^2)*G[1, 2, 2, 1, 1, zb])/(16*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(32 - 2*nc - 32*nc^2 + 9*nc^3 - 32*zb - 4*nc*zb + 
      32*nc^2*zb + 18*nc^3*zb + 8*zb^2 - 2*nc*zb^2 - 8*nc^2*zb^2 + 
      9*nc^3*zb^2)*G[1, 2, 2, 2, 1, zb])/(8*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-4 + 10*nc^2 + 4*zb - 8*nc^2*zb - zb^2 + 
      2*nc^2*zb^2)*G[2, 1, 0, 0, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(5 - 4*zb + zb^2)*
     G[2, 1, 0, 1, 1, zb])/(8*nc^4*(-1 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 1, 1, 0, 0, zb])/(4*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-18 + 95*nc^2 + 12*zb - 76*nc^2*zb - 3*zb^2 + 
      19*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(16*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(267 - 155*nc^2 + 104*nc^4 - 220*zb + 
      124*nc^2*zb - 72*nc^4*zb + 55*zb^2 - 31*nc^2*zb^2 + 12*nc^4*zb^2)*
     G[2, 1, 1, 1, 0, zb])/(32*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(691 + 925*nc^2 + 520*nc^4 - 540*zb - 
      740*nc^2*zb - 360*nc^4*zb + 135*zb^2 + 185*nc^2*zb^2 + 60*nc^4*zb^2)*
     G[2, 1, 1, 1, 1, zb])/(160*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(12 + 40*nc^2 + 26*nc^4 - 8*zb - 32*nc^2*zb - 
      18*nc^4*zb + 2*zb^2 + 8*nc^2*zb^2 + 3*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/
    (8*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-3 + nc^2)*
     (5 - 4*zb + zb^2)*G[2, 1, 2, 1, 0, zb])/(4*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(151 + 115*nc^2 + 52*nc^4 - 124*zb - 92*nc^2*zb - 
      36*nc^4*zb + 31*zb^2 + 23*nc^2*zb^2 + 6*nc^4*zb^2)*
     G[2, 1, 2, 1, 1, zb])/(16*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(41 + 45*nc^2 + 52*nc^4 - 36*zb - 36*nc^2*zb - 
      36*nc^4*zb + 9*zb^2 + 9*nc^2*zb^2 + 6*nc^4*zb^2)*G[2, 1, 2, 2, 1, zb])/
    (8*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-1 + 2*nc^2)*
     (5 - 4*zb + zb^2)*G[2, 2, 1, 0, 0, zb])/(2*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + 7*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 0, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-31 + 27*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 1, 0, zb])/(16*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(40 + 7*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 1, 1, zb])/(16*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(8 + 9*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 2, 1, 2, 1, zb])/(8*nc^4*(-1 + zb)) + 
   (9*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*G[2, 2, 2, 1, 0, zb])/
    (8*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(23 + nc^2)*
     (5 - 4*zb + zb^2)*G[2, 2, 2, 1, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(13 + 3*nc^2)*(5 - 4*zb + zb^2)*
     G[2, 2, 2, 2, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-55 + Sqrt[5 - 4*zb] + 44*zb)*
     (-3620 + 27405*nc - 5780*nc^2 + 1705*zb - 15930*nc*zb + 3865*nc^2*zb + 
      1218*zb^2 + 1218*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (864*nc^4*(-1 + 11*Sqrt[5 - 4*zb])*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-55 + Sqrt[5 - 4*zb] + 44*zb)*
     (-3620 + 27405*nc - 5780*nc^2 + 1705*zb - 15930*nc*zb + 3865*nc^2*zb + 
      1218*zb^2 + 1218*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb])/(3456*nc^4*(-1 + 11*Sqrt[5 - 4*zb])*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(41 - 9*nc - 121*nc^2 - 24*zb - 144*nc*zb + 
      282*nc^2*zb - 48*zb^2 + 81*nc*zb^2 - 192*nc^2*zb^2 + 31*zb^3 + 
      31*nc^2*zb^3)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (18*nc^4*(-1 + zb)) - ((-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*
     (-5 + 4*zb)*(297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (32*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(41 - 9*nc - 121*nc^2 - 24*zb - 144*nc*zb + 
      282*nc^2*zb - 48*zb^2 + 81*nc*zb^2 - 192*nc^2*zb^2 + 31*zb^3 + 
      31*nc^2*zb^3)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(72*nc^4*(-1 + zb)) + 
   ((-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
     (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (48*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) + 
   (5*(-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
     (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/
    (288*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(41 - 9*nc - 121*nc^2 - 24*zb - 144*nc*zb + 
      282*nc^2*zb - 48*zb^2 + 81*nc*zb^2 - 192*nc^2*zb^2 + 31*zb^3 + 
      31*nc^2*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(72*nc^4*(-1 + zb)) + 
   ((-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
     (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (128*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(41 - 9*nc - 121*nc^2 - 24*zb - 144*nc*zb + 
      282*nc^2*zb - 48*zb^2 + 81*nc*zb^2 - 192*nc^2*zb^2 + 31*zb^3 + 
      31*nc^2*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(288*nc^4*(-1 + zb)) - 
   ((-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
     (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (192*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) - 
   (5*(-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
     (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    (1152*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 
      zb^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + 
   (5*(-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
     (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (288*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) - 
   (5*(-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
     (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (1152*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(27 + 20*nc^2 - 6*nc^4 - 54*nc^2*zb + 18*nc^4*zb - 
      18*zb^2 + 54*nc^2*zb^2 - 18*nc^4*zb^2 - 20*nc^2*zb^3 + 6*nc^4*zb^3)*
     J[t[1, 1], t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^4*(-1 + zb)) + 
   (7*(-1 + nc)^2*(1 + nc)^2*(27 + 20*nc^2 - 6*nc^4 - 54*nc^2*zb + 
      18*nc^4*zb - 18*zb^2 + 54*nc^2*zb^2 - 18*nc^4*zb^2 - 20*nc^2*zb^3 + 
      6*nc^4*zb^3)*J[t[1, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (2640*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
     (-9 - 10*nc^2 + 3*nc^4 - 9*zb + 17*nc^2*zb - 6*nc^4*zb - 10*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[t[1, 1]/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/
    (880*nc^4) - (7*(-1 + nc)^2*(1 + nc)^2*(-9 - 10*nc^2 + 3*nc^4 - 9*zb + 
      17*nc^2*zb - 6*nc^4*zb - 10*nc^2*zb^2 + 3*nc^4*zb^2)*
     J[t[1, 1]/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1320*nc^4) + 
   (9*(-1 + nc)^2*(1 + nc)^2*J[t[1, 1]/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/
    (880*nc^4*(-1 + zb)) - (21*(-1 + nc)^2*(1 + nc)^2*
     J[t[1, 1]/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (440*nc^4*(-1 + zb)) - (423*(-1 + nc)^2*(1 + nc)^2*
     J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(704*nc^4*(-1 + zb)) + 
   (987*(-1 + nc)^2*(1 + nc)^2*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb])/(352*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(27 + 20*nc^2 - 6*nc^4 - 54*nc^2*zb + 18*nc^4*zb - 
      18*zb^2 + 54*nc^2*zb^2 - 18*nc^4*zb^2 - 20*nc^2*zb^3 + 6*nc^4*zb^3)*
     J[t[1, 2], t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^4*(-1 + zb)) - 
   (7*(-1 + nc)^2*(1 + nc)^2*(27 + 20*nc^2 - 6*nc^4 - 54*nc^2*zb + 
      18*nc^4*zb - 18*zb^2 + 54*nc^2*zb^2 - 18*nc^4*zb^2 - 20*nc^2*zb^3 + 
      6*nc^4*zb^3)*J[t[1, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (2640*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (-9 - 10*nc^2 + 3*nc^4 - 9*zb + 17*nc^2*zb - 6*nc^4*zb - 10*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[t[1, 2]/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/
    (880*nc^4) + (7*(-1 + nc)^2*(1 + nc)^2*(-9 - 10*nc^2 + 3*nc^4 - 9*zb + 
      17*nc^2*zb - 6*nc^4*zb - 10*nc^2*zb^2 + 3*nc^4*zb^2)*
     J[t[1, 2]/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1320*nc^4) - 
   (9*(-1 + nc)^2*(1 + nc)^2*J[t[1, 2]/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/
    (880*nc^4*(-1 + zb)) + (21*(-1 + nc)^2*(1 + nc)^2*
     J[t[1, 2]/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (440*nc^4*(-1 + zb)) + (423*(-1 + nc)^2*(1 + nc)^2*
     J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(704*nc^4*(-1 + zb)) - 
   (987*(-1 + nc)^2*(1 + nc)^2*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb])/(352*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(2121 - 8*nc^4 - 72*nc^2*zb + 24*nc^4*zb - 
      24*zb^2 + 72*nc^2*zb^2 - 24*nc^4*zb^2 - 40*nc^2*zb^3 + 8*nc^4*zb^3)*
     J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^4*(-1 + zb)) + 
   (7*(-1 + nc)^2*(1 + nc)^2*(2121 - 8*nc^4 - 72*nc^2*zb + 24*nc^4*zb - 
      24*zb^2 + 72*nc^2*zb^2 - 24*nc^4*zb^2 - 40*nc^2*zb^3 + 8*nc^4*zb^3)*
     J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(5280*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(2121 - 8*nc^4 - 72*nc^2*zb + 24*nc^4*zb - 
      24*zb^2 + 72*nc^2*zb^2 - 24*nc^4*zb^2 - 40*nc^2*zb^3 + 8*nc^4*zb^3)*
     J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^4*(-1 + zb)) - 
   (7*(-1 + nc)^2*(1 + nc)^2*(2121 - 8*nc^4 - 72*nc^2*zb + 24*nc^4*zb - 
      24*zb^2 + 72*nc^2*zb^2 - 24*nc^4*zb^2 - 40*nc^2*zb^3 + 8*nc^4*zb^3)*
     J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(5280*nc^4*(-1 + zb)) - 
   (3*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*nc^4) + ((-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 
      4*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/nc^4 + (5*(-1 + nc)^3*(1 + nc)^3*
     (27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/
    (6*nc^4) + (3*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 
      4*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^4) - 
   ((-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc^4) - 
   (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), 
      zb])/(24*nc^4) + (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 
      2*nc^2*zb + 4*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], zb^(-1), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(6*nc^4) - 
   (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb])/(24*nc^4) - (5*(-1 + nc)^2*(1 + nc)^2*(2 - 45*nc + 59*nc^2 + 
      5*zb - 9*nc*zb - 34*nc^2*zb + 2*zb^2 + 8*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (3*nc^4) + (5*(-1 + nc)^2*(1 + nc)^2*(2 - 45*nc + 59*nc^2 + 5*zb - 
      9*nc*zb - 34*nc^2*zb + 2*zb^2 + 8*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(12*nc^4) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(2 - 45*nc + 59*nc^2 + 5*zb - 9*nc*zb - 
      34*nc^2*zb + 2*zb^2 + 8*nc^2*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (12*nc^4) - (5*(-1 + nc)^2*(1 + nc)^2*(2 - 45*nc + 59*nc^2 + 5*zb - 
      9*nc*zb - 34*nc^2*zb + 2*zb^2 + 8*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(48*nc^4) + 
   (3*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc^4) - 
   ((-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc^4) - 
   (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), 
      zb])/(24*nc^4) - (3*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 
      2*nc^2*zb + 4*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^4) + 
   ((-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*nc^4) + 
   (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/(96*nc^4) - 
   (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(24*nc^4) + (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 
      2*nc^2*zb + 4*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(96*nc^4) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(24 - 43*nc + 45*nc*zb - 6*zb^2 - 15*nc*zb^2 + 
      2*nc*zb^3)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(nc^3*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(24 - 43*nc + 45*nc*zb - 6*zb^2 - 15*nc*zb^2 + 
      2*nc*zb^3)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(4*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(24 - 43*nc + 45*nc*zb - 6*zb^2 - 15*nc*zb^2 + 
      2*nc*zb^3)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(24 - 43*nc + 45*nc*zb - 6*zb^2 - 15*nc*zb^2 + 
      2*nc*zb^3)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3*(-1 + zb)) - 
   (21*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(880*nc^4*(-1 + zb)) + 
   (49*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^4*(-1 + zb)) + 
   (21*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 1]/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/(880*nc^4*(-1 + zb)) - 
   (49*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 1]/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^4*(-1 + zb)) + 
   (21*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(880*nc^4*(-1 + zb)) - 
   (49*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^4*(-1 + zb)) - 
   (21*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 2]/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/(880*nc^4*(-1 + zb)) + 
   (49*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[1, 2]/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^4*(-1 + zb)) - 
   (9*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(880*nc^4*(-1 + zb)) + 
   (21*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^4*(-1 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(880*nc^4*(-1 + zb)) - 
   (21*(-1 + nc)^2*(1 + nc)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 
      1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 
      1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[5 - zb]), 
      1, zb^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + 
   (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[zb^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (6*nc^4) - (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 
      4*nc^2*zb^2)*J[zb^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(24*nc^4) - 
   (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
     J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(24*nc^4) + (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 
      2*nc^2*zb + 4*nc^2*zb^2)*J[zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(96*nc^4) + 
   (423*(-1 + nc)^2*(1 + nc)^2*J[t[1, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), 
      zb])/(704*nc^4*(-1 + zb)) - (987*(-1 + nc)^2*(1 + nc)^2*
     J[t[1, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (352*nc^4*(-1 + zb)) - (423*(-1 + nc)^2*(1 + nc)^2*
     J[t[1, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^4*(-1 + zb)) + 
   (987*(-1 + nc)^2*(1 + nc)^2*J[t[1, 2], zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(352*nc^4*(-1 + zb)) + 
   (423*(-1 + nc)^2*(1 + nc)^2*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), 
      zb])/(704*nc^4*(-1 + zb)) - (987*(-1 + nc)^2*(1 + nc)^2*
     J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (352*nc^4*(-1 + zb)) - (423*(-1 + nc)^2*(1 + nc)^2*
     J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^4*(-1 + zb)) + 
   (987*(-1 + nc)^2*(1 + nc)^2*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(352*nc^4*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (nc^3*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^3*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3*(-1 + zb)) + 
   (27*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*nc^4*(-1 + zb)) - (9*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(nc^4*(-1 + zb)) - 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/
    (2*nc^4*(-1 + zb)) - (27*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^4*(-1 + zb)) + 
   (9*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc^4*(-1 + zb)) + 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), (1 - zb)^(-1), zb])/
    (8*nc^4*(-1 + zb)) - (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], zb^(-1), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*nc^4*(-1 + zb)) + 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*nc^4*(-1 + zb)) + (30*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) - 
   (27*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc^4*(-1 + zb)) + 
   (9*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc^4*(-1 + zb)) + 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], zb^(-1), (1 - zb)^(-1), zb])/
    (8*nc^4*(-1 + zb)) + (27*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^4*(-1 + zb)) - 
   (9*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*nc^4*(-1 + zb)) - 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      (1 - zb)^(-1), zb])/(32*nc^4*(-1 + zb)) + 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (8*nc^4*(-1 + zb)) - (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^4*(-1 + zb)) - 
   (45*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (nc^2*(-1 + zb)) + (45*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + 
   (45*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - 
   (45*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) - 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), zb^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*nc^4*(-1 + zb)) + (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), zb^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(8*nc^4*(-1 + zb)) + 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), zb^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (8*nc^4*(-1 + zb)) - (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[(2 - zb)^(-1), zb^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^4*(-1 + zb)) - 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[zb^(-1), (2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*nc^4*(-1 + zb)) + (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[zb^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(8*nc^4*(-1 + zb)) + 
   (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[zb^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (8*nc^4*(-1 + zb)) - (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
     J[zb^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^4*(-1 + zb)) + 
   (((-1 + nc)^2*(1 + nc)^2*zb*(180 - 2235*nc - 1284*nc^2 + 22458*nc^3 + 
        1104*nc^4 + 168*nc*nf - 2526*nc^2*nf - 168*nc^3*nf + 432*nc*Pi^2 - 
        576*nc^3*Pi^2 - 180*zb + 291*nc*zb + 1284*nc^2*zb + 1176*nc^3*zb - 
        1104*nc^4*zb - 168*nc*nf*zb + 681*nc^2*nf*zb + 168*nc^3*nf*zb - 
        108*nc*Pi^2*zb + 144*nc^3*Pi^2*zb - 88*nc*zb^2 - 160*nc^3*zb^2 - 
        1452*nc^4*zb^2 + 528*nc^3*nf*zb^2 - 48*nc^2*nf^2*zb^2 + 
        24*Pi^2*zb^2 - 48*nc^2*Pi^2*zb^2 + 24*nc^4*Pi^2*zb^2))/
      (1728*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
       (-192 + 3402*nc + 384*nc^2 - 19542*nc^3 - 192*nc^4 + 768*nc^2*nf + 
        192*zb - 1089*nc*zb - 384*nc^2*zb + 867*nc^3*zb + 192*nc^4*zb - 
        192*nc^2*nf*zb - 616*nc^2*zb^2 - 192*nc^3*zb^2 + 616*nc^4*zb^2 + 
        112*nc*nf*zb^2 - 112*nc^3*nf*zb^2)*G[0, zb])/(1152*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(72 - 2047*nc + 472*nc^2 + 4229*nc^3 - 
        544*nc^4 - 112*nc*nf + 972*nc^2*nf + 112*nc^3*nf - 324*nc*Pi^2 + 
        432*nc^3*Pi^2 - 204*zb + 3372*nc*zb - 516*nc^2*zb - 14580*nc^3*zb + 
        720*nc^4*zb + 168*nc*nf*zb - 216*nc^2*nf*zb - 168*nc^3*nf*zb + 
        216*nc*Pi^2*zb - 288*nc^3*Pi^2*zb + 132*zb^2 - 1023*nc*zb^2 + 
        660*nc^2*zb^2 + 1375*nc^3*zb^2 - 792*nc^4*zb^2 - 168*nc*nf*zb^2 - 
        4*nc^2*nf*zb^2 + 168*nc^3*nf*zb^2 - 36*nc*Pi^2*zb^2 + 
        48*nc^3*Pi^2*zb^2 - 16*nc*zb^3 - 616*nc^2*zb^3 - 240*nc^3*zb^3 + 
        616*nc^4*zb^3 + 112*nc*nf*zb^3 - 112*nc^3*nf*zb^3)*G[1, zb])/
      (1152*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
       (60*nc - 180*nc^3 - 15*nc*zb + 45*nc^3*zb + 4*zb^2 - 8*nc^2*zb^2 + 
        4*nc^4*zb^2)*G[0, 0, zb])/(24*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*zb*(36*nc - 108*nc^3 - 9*nc*zb + 27*nc^3*zb + 
        2*zb^2 - 4*nc^2*zb^2 + 2*nc^4*zb^2)*G[0, 1, zb])/
      (24*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-16 + 36*nc + 32*nc^2 - 
        927*nc^3 - 16*nc^4 + 72*nc^2*nf + 24*zb + 78*nc*zb - 48*nc^2*zb - 
        48*nc^3*zb + 24*nc^4*zb - 48*nc^2*nf*zb - 24*zb^2 - 24*nc*zb^2 + 
        48*nc^2*zb^2 + 157*nc^3*zb^2 - 24*nc^4*zb^2 + 8*nc^2*nf*zb^2 + 
        16*zb^3 - 32*nc^2*zb^3 + 16*nc^4*zb^3)*G[1, 0, zb])/
      (96*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-8 - 51*nc + 16*nc^2 - 
        466*nc^3 - 8*nc^4 + 54*nc^2*nf + 18*zb + 51*nc*zb - 36*nc^2*zb + 
        75*nc^3*zb + 18*nc^4*zb - 36*nc^2*nf*zb - 18*zb^2 + 36*nc^2*zb^2 + 
        63*nc^3*zb^2 - 18*nc^4*zb^2 + 6*nc^2*nf*zb^2 + 8*zb^3 - 
        16*nc^2*zb^3 + 8*nc^4*zb^3)*G[1, 1, zb])/(96*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 1, zb])/
      (4*nc*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*
       G[1, 0, 0, zb])/(16*nc^3*(-1 + zb)) - 
     (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*G[1, 0, 1, zb])/
      (16*nc^3*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(-7 + 20*nc^2 + 6*zb - 
        12*nc^2*zb - zb^2 + 6*nc^2*zb^2)*G[1, 1, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-25 + 25*nc^2 + 30*zb - 
        14*nc^2*zb - 5*zb^2 + 37*nc^2*zb^2)*G[1, 1, 1, zb])/
      (64*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
       G[1, 2, 1, zb])/(8*nc*(-1 + zb)))*Log[MH2/muf2]^2 + 
   (-((-1 + nc)^2*(1 + nc)^2*zb*(-81 + 1467*nc^2 - 96*nc*nf + 36*zb - 
         45*nc^2*zb + 24*nc*nf*zb + 16*nc^2*zb^2))/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-4 + zb)*zb*G[0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-51 - 725*nc^2 + 
        72*nc*nf + 66*zb + 174*nc^2*zb - 48*nc*nf*zb - 15*zb^2 + 
        55*nc^2*zb^2 + 8*nc*nf*zb^2)*G[1, zb])/(384*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*G[1, 0, zb])/
      (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-5 + 13*nc^2 + 6*zb - 
        6*nc^2*zb - zb^2 + 9*nc^2*zb^2)*G[1, 1, zb])/(64*nc^3*(-1 + zb)))*
    Log[MH2/muf2]^3 - (423*(-1 + nc)^2*(1 + nc)^2*J[zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^4) + 
   (987*(-1 + nc)^2*(1 + nc)^2*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb]*t[1, 1])/(352*nc^4) + (423*(-1 + nc)^2*(1 + nc)^2*
     J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^4) - 
   (987*(-1 + nc)^2*(1 + nc)^2*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb]*t[1, 2])/(352*nc^4) + J[t[1, 2], (1 - zb)^(-1), zb]*
    (((-1 + nc)^2*(1 + nc)^2*(17604 + 1782*nc^2 - 314*nc^4 + 1215*zb - 
        2601*nc^2*zb + 1118*nc^4*zb - 81*zb^2 + 891*nc^2*zb^2 - 
        770*nc^4*zb^2 - 315*nc^2*zb^3 + 8*nc^4*zb^3)*t[1, 1])/(31680*nc^4) - 
     ((-1 + nc)^2*(1 + nc)^2*(-11 + 9*zb + zb^2)*(54 - 234*nc^2 + 14*nc^4 - 
        297*zb + 378*nc^2*zb - 140*nc^4*zb - 45*nc^2*zb^2 + 130*nc^4*zb^2)*
       t[2, 1])/(31680*nc^4*(-1 + zb))) + 
   J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*(-1 + nc)^2*(1 + nc)^2*(17604 + 1782*nc^2 - 314*nc^4 + 1215*zb - 
        2601*nc^2*zb + 1118*nc^4*zb - 81*zb^2 + 891*nc^2*zb^2 - 
        770*nc^4*zb^2 - 315*nc^2*zb^3 + 8*nc^4*zb^3)*t[1, 1])/(47520*nc^4) + 
     (7*(-1 + nc)^2*(1 + nc)^2*(-11 + 9*zb + zb^2)*(54 - 234*nc^2 + 14*nc^4 - 
        297*zb + 378*nc^2*zb - 140*nc^4*zb - 45*nc^2*zb^2 + 130*nc^4*zb^2)*
       t[2, 1])/(47520*nc^4*(-1 + zb))) + 
   J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*(-1 + nc)^2*(1 + nc)^2*(17604 + 1782*nc^2 - 314*nc^4 + 1215*zb - 
        2601*nc^2*zb + 1118*nc^4*zb - 81*zb^2 + 891*nc^2*zb^2 - 
        770*nc^4*zb^2 - 315*nc^2*zb^3 + 8*nc^4*zb^3)*t[1, 2])/(47520*nc^4) - 
     (7*(-1 + nc)^2*(1 + nc)^2*(-11 + 9*zb + zb^2)*(54 - 234*nc^2 + 14*nc^4 - 
        297*zb + 378*nc^2*zb - 140*nc^4*zb - 45*nc^2*zb^2 + 130*nc^4*zb^2)*
       t[2, 2])/(47520*nc^4*(-1 + zb))) + J[t[1, 1], (1 - zb)^(-1), zb]*
    (-((-1 + nc)^2*(1 + nc)^2*(17604 + 1782*nc^2 - 314*nc^4 + 1215*zb - 
         2601*nc^2*zb + 1118*nc^4*zb - 81*zb^2 + 891*nc^2*zb^2 - 
         770*nc^4*zb^2 - 315*nc^2*zb^3 + 8*nc^4*zb^3)*t[1, 2])/(31680*nc^4) + 
     ((-1 + nc)^2*(1 + nc)^2*(-11 + 9*zb + zb^2)*(54 - 234*nc^2 + 14*nc^4 - 
        297*zb + 378*nc^2*zb - 140*nc^4*zb - 45*nc^2*zb^2 + 130*nc^4*zb^2)*
       t[2, 2])/(31680*nc^4*(-1 + zb))) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(-15404670 - 20384310*nc - 25467870*nc^2 + 
      66637050*nc^3 + 18180480*nc^4 + 6105600*nc*nf - 9661680*nc^2*nf - 
      5703960*nc^3*nf + 215040*nc^2*nf^2 + 318240*Pi^2 + 4970520*nc*Pi^2 + 
      2807640*nc^2*Pi^2 - 7641360*nc^3*Pi^2 - 1146960*nc^4*Pi^2 + 
      40320*nc*nf*Pi^2 + 552960*nc^2*nf*Pi^2 + 86400*nc^3*nf*Pi^2 - 
      44928*nc*Pi^4 - 174528*nc^3*Pi^4 + 14641965*zb + 2680995*nc*zb + 
      23196495*nc^2*zb - 307095*nc^3*zb - 20810910*nc^4*zb - 
      5055120*nc*nf*zb + 1376460*nc^2*nf*zb + 4614420*nc^3*nf*zb - 
      48000*nc^2*nf^2*zb - 357660*Pi^2*zb - 1087380*nc*Pi^2*zb - 
      2405880*nc^2*Pi^2*zb - 1019160*nc^3*Pi^2*zb + 1004400*nc^4*Pi^2*zb + 
      20160*nc*nf*Pi^2*zb - 164160*nc^2*nf*Pi^2*zb - 51840*nc^3*nf*Pi^2*zb + 
      11232*nc*Pi^4*zb + 43632*nc^3*Pi^4*zb + 1003860*zb^2 + 927800*nc*zb^2 - 
      4219200*nc^2*zb^2 + 23880*nc^3*zb^2 - 18168140*nc^4*zb^2 - 
      197560*nc*nf*zb^2 + 4642600*nc^3*nf*zb^2 - 193600*nc^2*nf^2*zb^2 + 
      16200*Pi^2*zb^2 + 42240*nc*Pi^2*zb^2 + 1255080*nc^2*Pi^2*zb^2 + 
      60000*nc^3*Pi^2*zb^2 + 1604760*nc^4*Pi^2*zb^2 - 
      202080*nc*nf*Pi^2*zb^2 - 244320*nc^3*nf*Pi^2*zb^2 + 
      9600*nc^2*nf^2*Pi^2*zb^2 + 1368*Pi^4*zb^2 - 15840*nc^2*Pi^4*zb^2 - 
      15480*nc^4*Pi^4*zb^2 - 9450*Pi^2*zb^3 + 9450*nc^2*Pi^2*zb^3 + 
      51840*Zeta[3] + 17962560*nc*Zeta[3] + 1296000*nc^2*Zeta[3] - 
      57652560*nc^3*Zeta[3] - 829440*nc^4*Zeta[3] + 414720*nc^2*nf*Zeta[3] + 
      181440*zb*Zeta[3] - 5482080*nc*zb*Zeta[3] - 1062720*nc^2*zb*Zeta[3] + 
      2277720*nc^3*zb*Zeta[3] + 829440*nc^4*zb*Zeta[3] - 
      103680*nc^2*nf*zb*Zeta[3] + 410400*zb^2*Zeta[3] - 
      2604960*nc^2*zb^2*Zeta[3] - 552960*nc^3*zb^2*Zeta[3] + 
      5227200*nc^4*zb^2*Zeta[3] + 397440*nc*nf*zb^2*Zeta[3] - 
      190080*nc^3*nf*zb^2*Zeta[3]))/(1244160*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*G[1, 1, zb]*(-271162 - 1273430*nc + 304222*nc^2 + 
      2086390*nc^3 - 788452*nc^4 + 23200*nc*nf + 22800*nc^2*nf + 
      155720*nc^3*nf - 10240*nc^2*nf^2 + 3600*Pi^2 + 12600*nc*Pi^2 + 
      57480*nc^2*Pi^2 + 184800*nc^3*Pi^2 + 6720*nc^4*Pi^2 - 
      8640*nc^2*nf*Pi^2 + 729881*zb + 1723315*nc*zb - 825119*nc^2*zb - 
      4671155*nc^3*zb + 1507670*nc^4*zb - 800*nc*nf*zb + 204600*nc^2*nf*zb - 
      273700*nc^3*nf*zb + 12800*nc^2*nf^2*zb - 9000*Pi^2*zb - 
      71820*nc*Pi^2*zb - 121620*nc^2*Pi^2*zb - 80880*nc^3*Pi^2*zb - 
      12720*nc^4*Pi^2*zb + 10080*nc^2*nf*Pi^2*zb - 358812*zb^2 - 
      533370*nc*zb^2 + 964962*nc^2*zb^2 + 1541870*nc^3*zb^2 - 
      1442562*nc^4*zb^2 - 55560*nc*nf*zb^2 - 169760*nc^2*nf*zb^2 + 
      242040*nc^3*nf*zb^2 - 3840*nc^2*nf^2*zb^2 + 2880*Pi^2*zb^2 + 
      42480*nc*Pi^2*zb^2 + 71280*nc^2*Pi^2*zb^2 - 52320*nc^3*Pi^2*zb^2 + 
      24120*nc^4*Pi^2*zb^2 - 3840*nc^2*nf*Pi^2*zb^2 - 188004*zb^3 + 
      67355*nc*zb^3 - 573344*nc^2*zb^3 + 73975*nc^3*zb^3 + 
      1119480*nc^4*zb^3 + 41240*nc*nf*zb^3 + 30880*nc^2*nf*zb^3 - 
      218300*nc^3*nf*zb^3 + 6400*nc^2*nf^2*zb^3 + 2760*Pi^2*zb^3 - 
      4860*nc*Pi^2*zb^3 + 1980*nc^2*Pi^2*zb^3 + 23280*nc^3*Pi^2*zb^3 - 
      28440*nc^4*Pi^2*zb^3 + 480*nc^2*nf*Pi^2*zb^3 + 107730*zb^4 - 
      36160*nc*zb^4 + 131650*nc^2*zb^4 + 31040*nc^3*zb^4 - 338280*nc^4*zb^4 - 
      8080*nc*nf*zb^4 + 73120*nc^3*nf*zb^4 - 3200*nc^2*nf^2*zb^4 - 
      1200*Pi^2*zb^4 - 7200*nc^2*Pi^2*zb^4 + 9360*nc^4*Pi^2*zb^4 + 945*zb^5 - 
      945*nc^2*zb^5 - 397440*nc*Zeta[3] + 1216080*nc^3*Zeta[3] + 
      509760*nc*zb*Zeta[3] - 1372680*nc^3*zb*Zeta[3] - 
      207360*nc*zb^2*Zeta[3] + 648000*nc^3*zb^2*Zeta[3] + 
      25920*nc*zb^3*Zeta[3] - 132840*nc^3*zb^3*Zeta[3]))/
    (34560*nc^4*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*G[1, 0, zb]*(-17334 - 173294*nc + 57100*nc^2 + 
      152174*nc^3 + 5290*nc^4 - 10288*nc*nf + 16728*nc^2*nf + 8920*nc^3*nf - 
      512*nc^2*nf^2 - 1980*Pi^2 - 11268*nc*Pi^2 - 1236*nc^2*Pi^2 + 
      32148*nc^3*Pi^2 + 1104*nc^4*Pi^2 - 432*nc^2*nf*Pi^2 + 21639*zb + 
      409687*nc*zb - 80618*nc^2*zb - 578503*nc^3*zb - 33161*nc^4*zb + 
      20792*nc*nf*zb + 8052*nc^2*nf*zb - 14396*nc^3*nf*zb + 
      640*nc^2*nf^2*zb + 3870*Pi^2*zb + 5274*nc*Pi^2*zb + 2274*nc^2*Pi^2*zb - 
      7074*nc^3*Pi^2*zb - 2208*nc^4*Pi^2*zb + 504*nc^2*nf*Pi^2*zb + 72*zb^2 - 
      243474*nc*zb^2 + 48822*nc^2*zb^2 + 212902*nc^3*zb^2 + 1416*nc^4*zb^2 - 
      16128*nc*nf*zb^2 - 15376*nc^2*nf*zb^2 + 11712*nc^3*nf*zb^2 - 
      192*nc^2*nf^2*zb^2 - 3924*Pi^2*zb^2 + 1008*nc*Pi^2*zb^2 - 
      2880*nc^2*Pi^2*zb^2 - 12912*nc^3*Pi^2*zb^2 + 2484*nc^4*Pi^2*zb^2 - 
      192*nc^2*nf*Pi^2*zb^2 - 7968*zb^3 + 45905*nc*zb^3 - 56703*nc^2*zb^3 + 
      17425*nc^3*zb^3 + 82813*nc^4*zb^3 + 9304*nc*nf*zb^3 + 
      3584*nc^2*nf*zb^3 - 15788*nc^3*nf*zb^3 + 384*nc^2*nf^2*zb^3 + 
      3306*Pi^2*zb^3 - 414*nc*Pi^2*zb^3 + 3234*nc^2*Pi^2*zb^3 + 
      4206*nc^3*Pi^2*zb^3 - 2988*nc^4*Pi^2*zb^3 + 24*nc^2*nf*Pi^2*zb^3 + 
      2232*zb^4 - 2464*nc*zb^4 + 22794*nc^2*zb^4 + 864*nc^3*zb^4 - 
      37946*nc^4*zb^4 - 2576*nc*nf*zb^4 + 6208*nc^3*nf*zb^4 - 
      192*nc^2*nf^2*zb^4 - 1032*Pi^2*zb^4 - 1104*nc^2*Pi^2*zb^4 + 
      1080*nc^4*Pi^2*zb^4 + 63*zb^5 - 63*nc^2*zb^5 - 66096*nc*Zeta[3] + 
      209952*nc^3*Zeta[3] + 77112*nc*zb*Zeta[3] - 244944*nc^3*zb*Zeta[3] - 
      29376*nc*zb^2*Zeta[3] + 93312*nc^3*zb^2*Zeta[3] + 
      3672*nc*zb^3*Zeta[3] - 11664*nc^3*zb^3*Zeta[3]))/
    (3456*nc^4*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*G[1, zb]*(-3833205 + 596395*nc + 1675*nc^2 - 
      5271125*nc^3 + 2057120*nc^4 + 645600*nc*nf + 88440*nc^2*nf - 
      573620*nc^3*nf + 20480*nc^2*nf^2 - 6360*Pi^2 - 18300*nc*Pi^2 + 
      430860*nc^2*Pi^2 + 384960*nc^3*Pi^2 - 158040*nc^4*Pi^2 + 
      6720*nc*nf*Pi^2 + 89280*nc^2*nf*Pi^2 + 14400*nc^3*nf*Pi^2 - 
      8424*nc*Pi^4 - 32724*nc^3*Pi^4 + 6367200*zb - 1943880*nc*zb - 
      2126790*nc^2*zb + 13146960*nc^3*zb - 1376490*nc^4*zb - 
      723720*nc*nf*zb - 1379520*nc^2*nf*zb + 372960*nc^3*nf*zb + 
      4800*nc^2*nf^2*zb + 10080*Pi^2*zb + 468360*nc*Pi^2*zb - 
      647280*nc^2*Pi^2*zb - 1335240*nc^3*Pi^2*zb + 203400*nc^4*Pi^2*zb - 
      51840*nc^2*nf*Pi^2*zb - 15840*nc^3*nf*Pi^2*zb + 5616*nc*Pi^4*zb + 
      21816*nc^3*Pi^4*zb - 2642265*zb^2 + 176430*nc*zb^2 + 
      1479345*nc^2*zb^2 + 952350*nc^3*zb^2 + 830970*nc^4*zb^2 + 
      134280*nc*nf*zb^2 + 376680*nc^2*nf*zb^2 - 36300*nc^3*nf*zb^2 - 
      3840*nc^2*nf^2*zb^2 + 30780*Pi^2*zb^2 - 161100*nc*Pi^2*zb^2 + 
      304020*nc^2*Pi^2*zb^2 + 44100*nc^3*Pi^2*zb^2 - 132480*nc^4*Pi^2*zb^2 - 
      10080*nc*nf*Pi^2*zb^2 + 8640*nc^2*nf*Pi^2*zb^2 + 
      10080*nc^3*nf*Pi^2*zb^2 - 936*nc*Pi^4*zb^2 - 3636*nc^3*Pi^4*zb^2 + 
      122310*zb^3 + 28600*nc*zb^3 + 366410*nc^2*zb^3 - 471000*nc^3*zb^3 - 
      2913080*nc^4*zb^3 - 18720*nc*nf*zb^3 + 597280*nc^3*nf*zb^3 - 
      36160*nc^2*nf^2*zb^3 - 27480*Pi^2*zb^3 - 1920*nc*Pi^2*zb^3 - 
      56040*nc^2*Pi^2*zb^3 - 27840*nc^3*Pi^2*zb^3 + 166320*nc^4*Pi^2*zb^3 - 
      7200*nc*nf*Pi^2*zb^3 - 19200*nc^3*nf*Pi^2*zb^3 + 8640*Zeta[3] + 
      1276560*nc*Zeta[3] + 216000*nc^2*Zeta[3] - 3876120*nc^3*Zeta[3] - 
      138240*nc^4*Zeta[3] + 77760*nc^2*nf*Zeta[3] + 25920*zb*Zeta[3] - 
      38880*nc*zb*Zeta[3] - 285120*nc^2*zb*Zeta[3] - 
      2468880*nc^3*zb*Zeta[3] + 207360*nc^4*zb*Zeta[3] - 
      51840*nc^2*nf*zb*Zeta[3] - 25920*zb^2*Zeta[3] - 71280*nc*zb^2*Zeta[3] + 
      285120*nc^2*zb^2*Zeta[3] + 1407240*nc^3*zb^2*Zeta[3] - 
      207360*nc^4*zb^2*Zeta[3] + 8640*nc^2*nf*zb^2*Zeta[3] + 
      51840*zb^3*Zeta[3] - 380160*nc^2*zb^3*Zeta[3] + 
      241920*nc^4*zb^3*Zeta[3]))/(207360*nc^4*(-1 + zb)) + 
   Log[MH2/muf2]*(((-1 + nc)^2*(1 + nc)^2*zb*(3564 - 24951*nc - 8004*nc^2 + 
        92691*nc^3 + 4440*nc^4 + 480*nc*nf - 7356*nc^2*nf - 480*nc^3*nf + 
        2016*nc*Pi^2 - 3168*nc^3*Pi^2 - 3438*zb + 5079*nc*zb + 7914*nc^2*zb + 
        4878*nc^3*zb - 4476*nc^4*zb - 336*nc*nf*zb + 2046*nc^2*nf*zb + 
        336*nc^3*nf*zb - 504*nc*Pi^2*zb + 792*nc^3*Pi^2*zb + 522*zb^2 - 
        352*nc*zb^2 + 4424*nc^2*zb^2 - 640*nc^3*zb^2 - 9170*nc^4*zb^2 - 
        696*nc*nf*zb^2 + 1816*nc^3*nf*zb^2 - 64*nc^2*nf^2*zb^2 - 
        120*Pi^2*zb^2 - 144*nc^2*Pi^2*zb^2 + 264*nc^4*Pi^2*zb^2)*G[0, zb])/
      (1728*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
       (-288 + 10314*nc + 768*nc^2 - 39654*nc^3 - 480*nc^4 + 864*nc^2*nf + 
        288*zb - 3159*nc*zb - 768*nc^2*zb + 1665*nc^3*zb + 480*nc^4*zb - 
        216*nc^2*nf*zb + 288*zb^2 - 1696*nc^2*zb^2 - 384*nc^3*zb^2 + 
        2112*nc^4*zb^2 + 128*nc*nf*zb^2 - 256*nc^3*nf*zb^2)*G[0, 0, zb])/
      (576*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
       (-96 + 6054*nc + 432*nc^2 - 29076*nc^3 - 336*nc^4 + 960*nc^2*nf + 
        96*zb - 1860*nc*zb - 432*nc^2*zb + 843*nc^3*zb + 336*nc^4*zb - 
        240*nc^2*nf*zb + 144*zb^2 - 16*nc*zb^2 - 584*nc^2*zb^2 - 
        288*nc^3*zb^2 + 1320*nc^4*zb^2 + 16*nc*nf*zb^2 - 176*nc^3*nf*zb^2)*
       G[0, 1, zb])/(576*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-900 - 2276*nc + 1900*nc^2 + 7966*nc^3 - 
        1000*nc^4 - 160*nc*nf + 1716*nc^2*nf + 160*nc^3*nf - 756*nc*Pi^2 + 
        1188*nc^3*Pi^2 + 1416*zb + 7734*nc*zb - 2592*nc^2*zb - 
        30150*nc^3*zb + 1176*nc^4*zb + 192*nc*nf*zb - 648*nc^2*nf*zb - 
        192*nc^3*nf*zb + 504*nc*Pi^2*zb - 792*nc^3*Pi^2*zb - 804*zb^2 - 
        2559*nc*zb^2 + 2124*nc^2*zb^2 + 2959*nc^3*zb^2 - 1320*nc^4*zb^2 - 
        144*nc*nf*zb^2 + 68*nc^2*nf*zb^2 + 144*nc^3*nf*zb^2 - 
        84*nc*Pi^2*zb^2 + 132*nc^3*Pi^2*zb^2 + 288*zb^3 - 32*nc*zb^3 - 
        2048*nc^2*zb^3 - 480*nc^3*zb^3 + 1760*nc^4*zb^3 + 224*nc*nf*zb^3 - 
        224*nc^3*nf*zb^3)*G[1, 0, zb])/(576*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-612 - 2284*nc - 1626*nc^2 + 10056*nc^3 - 
        1106*nc^4 + 392*nc*nf + 804*nc^2*nf + 216*nc^3*nf - 414*nc*Pi^2 + 
        666*nc^3*Pi^2 + 1128*zb + 3903*nc*zb + 2040*nc^2*zb - 20367*nc^3*zb + 
        1584*nc^4*zb - 576*nc*nf*zb - 72*nc^2*nf*zb - 288*nc^3*nf*zb + 
        324*nc*Pi^2*zb - 396*nc^3*Pi^2*zb - 660*zb^2 - 1221*nc*zb^2 + 
        522*nc^2*zb^2 + 1423*nc^3*zb^2 - 1974*nc^4*zb^2 + 72*nc*nf*zb^2 + 
        20*nc^2*nf*zb^2 + 312*nc^3*nf*zb^2 - 54*nc*Pi^2*zb^2 + 
        210*nc^3*Pi^2*zb^2 + 144*zb^3 - 112*nc*zb^3 - 936*nc^2*zb^3 - 
        288*nc^3*zb^3 + 1496*nc^4*zb^3 + 112*nc*nf*zb^3 - 240*nc^3*nf*zb^3)*
       G[1, 1, zb])/(576*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(54 + 104*nc - 834*nc^2 + 1584*nc^3 - 188*nc^4 + 
        144*nc*nf + 32*nc^3*nf - 108*zb - 12*nc*zb + 1128*nc^2*zb - 
        234*nc^3*zb + 564*nc^4*zb - 192*nc*nf*zb - 96*nc^3*nf*zb + 54*zb^2 + 
        12*nc*zb^2 - 294*nc^2*zb^2 - 279*nc^3*zb^2 - 552*nc^4*zb^2 + 
        48*nc*nf*zb^2 + 96*nc^3*nf*zb^2 - 16*nc*zb^3 + 176*nc^4*zb^3 - 
        32*nc^3*nf*zb^3)*G[2, 1, zb])/(288*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*(196*nc - 572*nc^3 - 49*nc*zb + 143*nc^3*zb + 
        8*zb^2 - 32*nc^2*zb^2 + 24*nc^4*zb^2)*G[0, 0, 0, zb])/
      (16*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
       (96*nc - 276*nc^3 - 24*nc*zb + 69*nc^3*zb + 2*zb^2 - 13*nc^2*zb^2 + 
        11*nc^4*zb^2)*G[0, 0, 1, zb])/(12*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*zb*(192*nc - 564*nc^3 - 48*nc*zb + 141*nc^3*zb + 
        4*zb^2 - 26*nc^2*zb^2 + 22*nc^4*zb^2)*G[0, 1, 0, zb])/
      (24*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
       (84*nc - 264*nc^3 - 21*nc*zb + 66*nc^3*zb - 2*zb^2 - 8*nc^2*zb^2 + 
        10*nc^4*zb^2)*G[0, 1, 1, zb])/(24*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-96 + 1083*nc + 256*nc^2 - 6321*nc^3 - 
        160*nc^4 + 324*nc^2*nf + 144*zb + 342*nc*zb - 384*nc^2*zb - 
        2034*nc^3*zb + 240*nc^4*zb - 216*nc^2*nf*zb - 144*zb^2 - 
        165*nc*zb^2 + 384*nc^2*zb^2 + 1635*nc^3*zb^2 - 240*nc^4*zb^2 + 
        36*nc^2*nf*zb^2 + 160*zb^3 - 384*nc^2*zb^3 + 224*nc^4*zb^3)*
       G[1, 0, 0, zb])/(192*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-32 + 449*nc + 144*nc^2 - 5331*nc^3 - 
        112*nc^4 + 360*nc^2*nf + 48*zb + 402*nc*zb - 216*nc^2*zb - 
        678*nc^3*zb + 168*nc^4*zb - 240*nc^2*nf*zb - 48*zb^2 - 147*nc*zb^2 + 
        216*nc^2*zb^2 + 1061*nc^3*zb^2 - 168*nc^4*zb^2 + 40*nc^2*nf*zb^2 + 
        64*zb^3 - 208*nc^2*zb^3 + 144*nc^4*zb^3)*G[1, 0, 1, zb])/
      (192*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(42 - 6*nc - 8*nc^2 - 
        773*nc^3 - 34*nc^4 + 72*nc^2*nf - 54*zb + 96*nc*zb - 150*nc^3*zb + 
        54*nc^4*zb - 48*nc^2*nf*zb - 12*zb^2 + 72*nc^2*zb^2 + 193*nc^3*zb^2 - 
        60*nc^4*zb^2 + 8*nc^2*nf*zb^2 + 24*zb^3 - 64*nc^2*zb^3 + 
        40*nc^4*zb^3)*G[1, 1, 0, zb])/(48*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(448 - 537*nc - 280*nc^2 - 4175*nc^3 - 
        168*nc^4 + 432*nc^2*nf - 576*zb + 390*nc*zb + 192*nc^2*zb + 
        1242*nc^3*zb + 384*nc^4*zb - 288*nc^2*nf*zb + 96*zb^2 + 147*nc*zb^2 + 
        312*nc^2*zb^2 + 309*nc^3*zb^2 - 408*nc^4*zb^2 + 48*nc^2*nf*zb^2 + 
        32*zb^3 - 224*nc^2*zb^3 + 192*nc^4*zb^3)*G[1, 1, 1, zb])/
      (384*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(18 + nc - 14*nc^2 + 
        48*nc^3 - 4*nc^4 - 24*zb + 12*nc^2*zb + 12*nc^3*zb + 12*nc^4*zb + 
        6*zb^2 + 3*nc*zb^2 + 6*nc^2*zb^2 - 15*nc^3*zb^2 - 12*nc^4*zb^2 - 
        4*nc^2*zb^3 + 4*nc^4*zb^3)*G[1, 2, 1, zb])/(24*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(9 - 7*nc^2 + 48*nc^3 - 2*nc^4 - 12*zb + 
        6*nc^2*zb + 6*nc^4*zb + 3*zb^2 + 3*nc^2*zb^2 - 12*nc^3*zb^2 - 
        6*nc^4*zb^2 - 2*nc^2*zb^3 + 2*nc^4*zb^3)*G[2, 1, 0, zb])/
      (12*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(117 - 761*nc^2 + 
        480*nc^3 - 16*nc^4 + 120*nc*nf - 150*zb + 630*nc^2*zb + 48*nc^4*zb - 
        96*nc*nf*zb + 33*zb^2 - 117*nc^2*zb^2 - 120*nc^3*zb^2 - 
        48*nc^4*zb^2 + 24*nc*nf*zb^2 - 16*nc^2*zb^3 + 16*nc^4*zb^3)*
       G[2, 1, 1, zb])/(96*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(51 - 263*nc^2 + 192*nc^3 - 8*nc^4 + 40*nc*nf - 
        66*zb + 218*nc^2*zb + 24*nc^4*zb - 32*nc*nf*zb + 15*zb^2 - 
        35*nc^2*zb^2 - 48*nc^3*zb^2 - 24*nc^4*zb^2 + 8*nc*nf*zb^2 - 
        8*nc^2*zb^3 + 8*nc^4*zb^3)*G[2, 2, 1, zb])/(48*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-49 + 143*nc^2)*(-3 + zb)^2*G[1, 0, 0, 0, zb])/
      (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-8 + 23*nc^2)*
       (-3 + zb)^2*G[1, 0, 0, 1, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-16 + 47*nc^2)*(-3 + zb)^2*G[1, 0, 1, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-7 + 22*nc^2)*
       (-3 + zb)^2*G[1, 0, 1, 1, zb])/(16*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-120 + 339*nc^2 + 96*zb - 210*nc^2*zb - 
        16*zb^2 + 83*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-153 + 389*nc^2 + 126*zb - 230*nc^2*zb - 
        21*zb^2 + 113*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(32*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-26 + 53*nc^2 + 24*zb - 34*nc^2*zb - 4*zb^2 + 
        23*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-55 + 43*nc^2 + 66*zb - 26*nc^2*zb - 11*zb^2 + 
        79*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(64*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 1, 2, 1, zb])/(4*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 1, 0, zb])/(2*nc*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(9 - 9*nc^2 + 10*nc^3 - 12*zb + 12*nc^2*zb + 
        20*nc^3*zb + 3*zb^2 - 3*nc^2*zb^2 + 10*nc^3*zb^2)*G[1, 2, 1, 1, zb])/
      (16*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(3 - 3*nc^2 + 4*nc^3 - 
        4*zb + 4*nc^2*zb + 8*nc^3*zb + zb^2 - nc^2*zb^2 + 4*nc^3*zb^2)*
       G[1, 2, 2, 1, zb])/(8*nc^4*(-1 + zb)) - 
     (3*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*G[2, 1, 1, 0, zb])/
      (8*nc^4*(-1 + zb)) + (3*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
       G[2, 1, 1, 1, zb])/(8*nc^4*(-1 + zb)) - 
     ((-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*G[2, 1, 2, 1, zb])/
      (4*nc^4*(-1 + zb)) + ((-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
       G[2, 2, 1, 0, zb])/(4*nc^4*(-1 + zb)) - 
     (5*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*G[2, 2, 1, 1, zb])/
      (8*nc^4*(-1 + zb)) + ((-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
       G[2, 2, 2, 1, zb])/(2*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*G[1, zb]*(-12816 + 77575*nc - 38216*nc^2 - 
        91141*nc^3 + 29384*nc^4 + 8688*nc*nf - 8232*nc^2*nf - 7568*nc^3*nf + 
        512*nc^2*nf^2 + 480*Pi^2 + 3564*nc*Pi^2 + 192*nc^2*Pi^2 - 
        18792*nc^3*Pi^2 - 672*nc^4*Pi^2 + 864*nc^2*nf*Pi^2 + 25668*zb - 
        114540*nc*zb + 50208*nc^2*zb + 269820*nc^3*zb - 33636*nc^4*zb - 
        14448*nc*nf*zb - 15264*nc^2*nf*zb + 8880*nc^3*nf*zb - 
        384*nc^2*nf^2*zb - 720*Pi^2*zb + 1368*nc*Pi^2*zb - 288*nc^2*Pi^2*zb - 
        2016*nc^3*Pi^2*zb + 1008*nc^4*Pi^2*zb - 576*nc^2*nf*Pi^2*zb - 
        14940*zb^2 + 26937*nc*zb^2 - 29328*nc^2*zb^2 + 13777*nc^3*zb^2 + 
        28956*nc^4*zb^2 + 8544*nc*nf*zb^2 + 5792*nc^2*nf*zb^2 - 
        5760*nc^3*nf*zb^2 + 720*Pi^2*zb^2 - 612*nc*Pi^2*zb^2 + 
        288*nc^2*Pi^2*zb^2 + 3720*nc^3*Pi^2*zb^2 - 1008*nc^4*Pi^2*zb^2 + 
        96*nc^2*nf*Pi^2*zb^2 + 2088*zb^3 - 2464*nc*zb^3 + 17336*nc^2*zb^3 + 
        864*nc^3*zb^3 - 36320*nc^4*zb^3 - 2784*nc*nf*zb^3 + 
        8672*nc^3*nf*zb^3 - 512*nc^2*nf^2*zb^3 - 288*Pi^2*zb^3 - 
        576*nc^2*Pi^2*zb^3 + 864*nc^4*Pi^2*zb^3 + 31104*nc*Zeta[3] - 
        106920*nc^3*Zeta[3] - 20736*nc*zb*Zeta[3] + 71280*nc^3*zb*Zeta[3] + 
        3456*nc*zb^2*Zeta[3] - 11880*nc^3*zb^2*Zeta[3]))/
      (6912*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
       (8640 - 130458*nc - 421392*nc^2 + 1685670*nc^3 + 282864*nc^4 + 
        63648*nc*nf - 227568*nc^2*nf - 56928*nc^3*nf + 3072*nc^2*nf^2 + 
        2880*Pi^2 + 69984*nc*Pi^2 + 1152*nc^2*Pi^2 - 186480*nc^3*Pi^2 - 
        4032*nc^4*Pi^2 + 4608*nc^2*nf*Pi^2 - 8640*zb - 51261*nc*zb + 
        396480*nc^2*zb + 59151*nc^3*zb - 303888*nc^4*zb - 60912*nc*nf*zb + 
        49296*nc^2*nf*zb + 49872*nc^3*nf*zb - 768*nc^2*nf^2*zb - 
        2880*Pi^2*zb - 20952*nc*Pi^2*zb - 1152*nc^2*Pi^2*zb - 
        1656*nc^3*Pi^2*zb + 4032*nc^4*Pi^2*zb - 1152*nc^2*nf*Pi^2*zb + 
        2808*zb^2 + 8880*nc*zb^2 - 30960*nc^2*zb^2 - 35728*nc^3*zb^2 - 
        259272*nc^4*zb^2 + 4752*nc*nf*zb^2 + 79120*nc^3*nf*zb^2 - 
        5248*nc^2*nf^2*zb^2 + 1296*Pi^2*zb^2 + 6096*nc^2*Pi^2*zb^2 - 
        2304*nc^3*Pi^2*zb^2 + 15840*nc^4*Pi^2*zb^2 - 2112*nc*nf*Pi^2*zb^2 - 
        2112*nc^3*nf*Pi^2*zb^2 + 165888*nc*Zeta[3] - 570240*nc^3*Zeta[3] - 
        41472*nc*zb*Zeta[3] + 142560*nc^3*zb*Zeta[3] + 12096*zb^2*Zeta[3] - 
        32832*nc^2*zb^2*Zeta[3] + 20736*nc^4*zb^2*Zeta[3]))/
      (41472*nc^4*(-1 + zb))) + 
   G[0, zb]*((-5*(-1 + nc)^3*(1 + nc)^3*(-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*
       (297 - 14*nc^2 - 198*zb - 26*nc^2*zb + 48*nc^2*zb^2)*
       J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(288*nc^4*(-1 + zb)*
       (-5 + Sqrt[5 - 4*zb] + 4*zb)) + (5*(-1 + nc)^3*(1 + nc)^3*
       (-1 + Sqrt[5 - 4*zb])*(-5 + 4*zb)*(297 - 14*nc^2 - 198*zb - 
        26*nc^2*zb + 48*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
        zb])/(1152*nc^4*(-1 + zb)*(-5 + Sqrt[5 - 4*zb] + 4*zb)) - 
     (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
       J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(6*nc^4) + 
     (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
       J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
      (24*nc^4) + (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 
        4*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
        (1 - zb)^(-1), zb])/(24*nc^4) - 
     (5*(-1 + nc)^3*(1 + nc)^3*(27 + nc^2 - 15*zb - 2*nc^2*zb + 4*nc^2*zb^2)*
       J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
        zb])/(96*nc^4) + (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
       J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
        zb])/(2*nc^4*(-1 + zb)) - (15*(-1 + nc)^3*(1 + nc)^3*
       (5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
        Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^4*(-1 + zb)) - 
     (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 
        Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
      (8*nc^4*(-1 + zb)) + (15*(-1 + nc)^3*(1 + nc)^3*(5 - 4*zb + zb^2)*
       J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
        (1 - zb)^(-1), zb])/(32*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*(127386 - 400836*nc - 423012*nc^2 + 
        1633668*nc^3 + 98106*nc^4 + 37200*nc*nf - 169248*nc^2*nf - 
        37704*nc^3*nf + 1536*nc^2*nf^2 + 5940*Pi^2 + 82944*nc*Pi^2 + 
        3708*nc^2*Pi^2 - 170064*nc^3*Pi^2 - 3312*nc^4*Pi^2 + 
        1152*nc^2*nf*Pi^2 - 125055*zb + 3414*nc*zb + 400602*nc^2*zb + 
        39171*nc^3*zb - 160323*nc^4*zb - 34464*nc*nf*zb + 41574*nc^2*nf*zb + 
        31404*nc^3*nf*zb - 384*nc^2*nf^2*zb - 5130*Pi^2*zb - 
        24840*nc*Pi^2*zb - 3654*nc^2*Pi^2*zb - 6408*nc^3*Pi^2*zb + 
        3312*nc^4*Pi^2*zb - 288*nc^2*nf*Pi^2*zb + 13446*zb^2 + 8880*nc*zb^2 + 
        36542*nc^2*zb^2 - 35728*nc^3*zb^2 - 302988*nc^4*zb^2 - 
        6224*nc*nf*zb^2 + 49504*nc^3*nf*zb^2 - 1984*nc^2*nf^2*zb^2 - 
        4476*Pi^2*zb^2 - 2436*nc^2*Pi^2*zb^2 - 2304*nc^3*Pi^2*zb^2 + 
        16368*nc^4*Pi^2*zb^2 - 480*nc*nf*Pi^2*zb^2 - 1344*nc^3*nf*Pi^2*zb^2 + 
        176256*nc*Zeta[3] - 559872*nc^3*Zeta[3] - 44064*nc*zb*Zeta[3] + 
        139968*nc^3*zb*Zeta[3] - 1728*zb^2*Zeta[3] - 30240*nc^2*zb^2*
         Zeta[3] + 38880*nc^4*zb^2*Zeta[3]))/(20736*nc^4*(-1 + zb))), 
  -((-1 + nc)^2*(1 + nc)^2*zb*(11556 + 145461*nc - 2808*nc^2 - 345237*nc^3 + 
       19620*nc^2*nf - 8352*nc*Pi^2 + 12384*nc^3*Pi^2 - 9018*zb - 
       32061*nc*zb + 2268*nc^2*zb - 24096*nc^3*zb - 5742*nc^2*nf*zb + 
       2088*nc*Pi^2*zb - 3096*nc^3*Pi^2*zb + 1408*nc*zb^2 + 2560*nc^3*zb^2)*
      G[0, 0, zb])/(3456*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-9072 + 392*nc + 14004*nc^2 + 
      19432*nc^3 - 192*Pi^2 + 864*nc*Pi^2 - 1152*nc^3*Pi^2 + 6534*zb + 
      5134*nc*zb - 12456*nc^2*zb - 2602*nc^3*zb + 192*Pi^2*zb + 
      216*nc*Pi^2*zb - 576*nc^3*Pi^2*zb - 450*zb^2 - 208*nc*zb^2 + 
      774*nc^2*zb^2 - 848*nc^3*zb^2 - 48*Pi^2*zb^2 - 9*zb^3 + 9*nc^2*zb^3)*
     G[2, 1, zb])/(3456*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(-16830 + 49026*nc^2 - 384*nc*nf + 5121*zb - 
      1119*nc^2*zb + 96*nc*nf*zb + 512*nc^2*zb^2)*G[0, 0, 0, zb])/
    (384*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (186 - 16560*nc + 54918*nc^3 - 960*nc^2*nf - 231*zb + 5310*nc*zb - 
      72*nc^2*zb - 927*nc^3*zb + 240*nc^2*nf*zb + 80*zb^2 + 592*nc^3*zb^2)*
     G[0, 0, 1, zb])/(576*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(-15924 + 54978*nc^2 - 960*nc*nf + 4872*zb - 
      681*nc^2*zb + 240*nc*nf*zb + 32*zb^2 + 576*nc^2*zb^2)*G[0, 1, 0, zb])/
    (576*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (-126 - 626*nc^2 + 80*nc*nf - 27*Pi^2 - 51*nc^2*Pi^2 + 798*zb - 
      7794*nc*zb + 1002*nc^2*zb + 36192*nc^3*zb - 1152*nc^2*nf*zb - 
      753*zb^2 + 2727*nc*zb^2 - 1853*nc^2*zb^2 - 84*nc^3*zb^2 + 
      152*nc*nf*zb^2 + 288*nc^2*nf*zb^2 - 27*Pi^2*zb^2 - 51*nc^2*Pi^2*zb^2 + 
      80*zb^3 + 62*nc^2*zb^3 + 400*nc^3*zb^3)*G[0, 1, 1, zb])/
    (576*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
     (-3852 + 3137*nc + 936*nc^2 - 28729*nc^3 - 5940*nc^2*nf + 3132*nc*Pi^2 - 
      4644*nc^3*Pi^2 + 6264*zb - 33582*nc*zb - 1584*nc^2*zb + 
      114462*nc^3*zb + 3240*nc^2*nf*zb - 2088*nc*Pi^2*zb + 
      3096*nc^3*Pi^2*zb - 2412*zb^2 + 11991*nc*zb^2 + 648*nc^2*zb^2 - 
      10023*nc^3*zb^2 - 516*nc^2*nf*zb^2 + 348*nc*Pi^2*zb^2 - 
      516*nc^3*Pi^2*zb^2 + 128*nc*zb^3 + 1920*nc^3*zb^3)*G[1, 0, 0, zb])/
    (1152*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (-1589 + 3150*nc - 402*nc^2 - 10139*nc^3 - 2460*nc^2*nf + 1026*nc*Pi^2 - 
      1458*nc^3*Pi^2 + 2634*zb - 13098*nc*zb + 750*nc^2*zb + 41544*nc^3*zb + 
      1080*nc^2*nf*zb - 684*nc*Pi^2*zb + 972*nc^3*Pi^2*zb - 1071*zb^2 + 
      4872*nc*zb^2 - 384*nc^2*zb^2 - 3310*nc^3*zb^2 - 140*nc^2*nf*zb^2 + 
      114*nc*Pi^2*zb^2 - 162*nc^3*Pi^2*zb^2 + 26*zb^3 + 80*nc*zb^3 + 
      36*nc^2*zb^3 + 720*nc^3*zb^3)*G[1, 0, 1, zb])/(576*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(390 + 2255*nc - 1746*nc^2 - 17733*nc^3 + 
      240*nc*nf - 1548*nc^2*nf + 936*nc*Pi^2 - 1548*nc^3*Pi^2 - 1008*zb - 
      7986*nc*zb + 2976*nc^2*zb + 39546*nc^3*zb - 384*nc*nf*zb + 
      504*nc^2*nf*zb - 720*nc*Pi^2*zb + 936*nc^3*Pi^2*zb + 762*zb^2 + 
      2640*nc*zb^2 - 1374*nc^2*zb^2 - 2764*nc^3*zb^2 + 144*nc*nf*zb^2 - 
      92*nc^2*nf*zb^2 + 120*nc*Pi^2*zb^2 - 444*nc^3*Pi^2*zb^2 - 144*zb^3 + 
      224*nc*zb^3 + 144*nc^2*zb^3 + 576*nc^3*zb^3)*G[1, 1, 0, zb])/
    (576*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
     (1033 - 668*nc - 4208*nc^2 - 14223*nc^3 + 600*nc*nf - 636*nc^2*nf + 
      474*nc*Pi^2 - 582*nc^3*Pi^2 - 3000*zb - 1473*nc*zb + 7356*nc^2*zb + 
      24039*nc^3*zb - 960*nc*nf*zb - 72*nc^2*nf*zb - 396*nc*Pi^2*zb + 
      372*nc^3*Pi^2*zb + 2301*zb^2 + 735*nc*zb^2 - 3498*nc^2*zb^2 - 
      472*nc^3*zb^2 + 360*nc*nf*zb^2 - 44*nc^2*nf*zb^2 + 66*nc*Pi^2*zb^2 - 
      270*nc^3*Pi^2*zb^2 - 334*zb^3 + 400*nc*zb^3 + 350*nc^2*zb^3 + 
      192*nc^3*zb^3)*G[1, 1, 1, zb])/(576*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-1131 - 93*nc + 525*nc^2 + 2137*nc^3 + 
      12*nc*Pi^2 - 24*nc^3*Pi^2 + 2160*zb + 738*nc*zb - 684*nc^2*zb - 
      798*nc^3*zb + 24*nc*Pi^2*zb - 48*nc^3*Pi^2*zb - 1218*zb^2 - 
      369*nc*zb^2 + 285*nc^2*zb^2 - 417*nc^3*zb^2 + 12*nc*Pi^2*zb^2 - 
      24*nc^3*Pi^2*zb^2 + 162*zb^3 - 96*nc*zb^3 - 72*nc^2*zb^3 + 
      16*nc^3*zb^3)*G[1, 2, 1, zb])/(288*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1596 - 784*nc + 348*nc^2 - 2880*nc^3 - 2070*zb + 
      564*nc*zb + 72*nc^2*zb + 198*nc^3*zb + 789*zb^2 - 150*nc*zb^2 - 
      258*nc^2*zb^2 + 621*nc^3*zb^2 - 72*zb^3 + 32*nc*zb^3 + 72*nc^2*zb^3)*
     G[2, 1, 0, zb])/(288*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-5940 + 2072*nc - 1332*nc^2 + 7136*nc^3 + 
      7974*zb - 300*nc*zb + 486*nc^2*zb - 750*nc^3*zb - 3033*zb^2 + 
      48*nc*zb^2 + 423*nc^2*zb^2 - 1473*nc^3*zb^2 + 252*zb^3 - 208*nc*zb^3 - 
      180*nc^2*zb^3 + 32*nc^3*zb^3)*G[2, 1, 1, zb])/(576*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(960 - 332*nc - 528*nc^2 - 1336*nc^3 - 
      978*zb - 478*nc*zb + 519*nc^2*zb - 356*nc^3*zb + 108*zb^2 - 
      80*nc*zb^2 - 36*nc^2*zb^2 + 32*nc^3*zb^2)*G[2, 2, 1, zb])/
    (288*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-13 + 35*nc^2)*(-4 + zb)*
     zb*G[0, 0, 0, 0, zb])/(2*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-34 + 93*nc^2)*(-4 + zb)*zb*G[0, 0, 0, 1, zb])/
    (8*nc^3*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(-7 + 19*nc^2)*(-4 + zb)*
     zb*G[0, 0, 1, 0, zb])/(8*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-27 - 17*nc^2 + 8*nc*nf + 12*zb - 672*nc*zb + 
      2304*nc^3*zb + 33*zb^2 + 168*nc*zb^2 - 53*nc^2*zb^2 - 576*nc^3*zb^2 + 
      8*nc*nf*zb^2 + 8*nc^2*zb^3)*G[0, 0, 1, 1, zb])/(96*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-35 + 97*nc^2)*(-4 + zb)*zb*G[0, 1, 0, 0, zb])/
    (8*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(9 - 9*nc^2 - 24*zb - 
      2184*nc*zb + 12*nc^2*zb + 5940*nc^3*zb - 3*zb^2 + 564*nc*zb^2 - 
      3*nc^2*zb^2 - 1494*nc^3*zb^2 + 8*nc^2*zb^3)*G[0, 1, 0, 1, zb])/
    (192*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(22*nc^2 - 4*nc*nf - 
      6*zb + 384*nc*zb + 6*nc^2*zb - 1248*nc^3*zb - 21*zb^2 - 96*nc*zb^2 + 
      25*nc^2*zb^2 + 312*nc^3*zb^2 - 4*nc*nf*zb^2)*G[0, 1, 1, 0, zb])/
    (48*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
     (-63 - 157*nc^2 + 40*nc*nf + 24*zb - 264*nc*zb + 48*nc^2*zb + 
      1812*nc^3*zb + 129*zb^2 + 84*nc*zb^2 - 331*nc^2*zb^2 - 462*nc^3*zb^2 + 
      40*nc*nf*zb^2 + 48*nc^2*zb^3)*G[0, 1, 1, 1, zb])/(192*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(-3 + 20*nc + 3*nc^2 - 18*nc^3 - 3*zb - 
      2*nc*zb + 6*nc^2*zb + 3*nc^3*zb)*G[0, 1, 2, 1, zb])/
    (8*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1181 - 3611*nc^2 + 
      72*nc*nf - 18*zb - 1890*nc^2*zb - 48*nc*nf*zb - 71*zb^2 + 
      1193*nc^2*zb^2 + 8*nc*nf*zb^2)*G[1, 0, 0, 0, zb])/(64*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-31 + 1146*nc - 4661*nc^3 + 180*nc^2*nf + 54*zb - 
      36*nc*zb + 6*nc^2*zb - 1350*nc^3*zb - 120*nc^2*nf*zb - 27*zb^2 - 
      66*nc*zb^2 - 6*nc^2*zb^2 + 1189*nc^3*zb^2 + 20*nc^2*nf*zb^2 + 4*zb^3)*
     G[1, 0, 0, 1, zb])/(96*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(980 - 4569*nc^2 + 180*nc*nf + 144*zb - 
      1494*nc^2*zb - 120*nc*nf*zb - 96*zb^2 + 1231*nc^2*zb^2 + 20*nc*nf*zb^2)*
     G[1, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-106 + 657*nc - 90*nc^2 - 3776*nc^3 - 8*nc*nf + 
      216*nc^2*nf + 210*zb - 162*nc*zb + 222*nc^2*zb - 72*nc^3*zb - 
      144*nc^2*nf*zb - 108*zb^2 - 27*nc*zb^2 - 40*nc^2*zb^2 + 636*nc^3*zb^2 - 
      8*nc*nf*zb^2 + 24*nc^2*nf*zb^2 + 4*zb^3 - 4*nc^2*zb^3)*
     G[1, 0, 1, 1, zb])/(96*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-444 + 963*nc + 120*nc^2 - 5491*nc^3 + 
      324*nc^2*nf + 696*zb + 198*nc*zb - 192*nc^2*zb - 2382*nc^3*zb - 
      216*nc^2*nf*zb - 252*zb^2 + 99*nc*zb^2 + 72*nc^2*zb^2 + 
      1857*nc^3*zb^2 + 36*nc^2*nf*zb^2)*G[1, 1, 0, 0, zb])/
    (192*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-188 + 529*nc + 54*nc^2 - 
      2490*nc^3 + 180*nc^2*nf + 294*zb - 264*nc*zb - 84*nc^2*zb - 
      270*nc^3*zb - 120*nc^2*nf*zb - 102*zb^2 + 87*nc*zb^2 + 42*nc^2*zb^2 + 
      586*nc^3*zb^2 + 20*nc^2*nf*zb^2 - 4*zb^3 - 12*nc^2*zb^3)*
     G[1, 1, 0, 1, zb])/(96*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-332 - 135*nc + 332*nc^2 - 3557*nc^3 + 
      288*nc^2*nf + 576*zb + 354*nc*zb - 576*nc^2*zb + 54*nc^3*zb - 
      192*nc^2*nf*zb - 276*zb^2 + 141*nc*zb^2 + 276*nc^2*zb^2 + 
      583*nc^3*zb^2 + 32*nc^2*nf*zb^2 + 32*zb^3 - 32*nc^2*zb^3)*
     G[1, 1, 1, 0, zb])/(192*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(83 - 117*nc - 262*nc^2 + 1436*nc^3 - 
      108*nc^2*nf - 165*zb + 207*nc*zb + 498*nc^2*zb - 807*nc^3*zb + 
      72*nc^2*nf*zb + 102*zb^2 - 90*nc*zb^2 - 288*nc^2*zb^2 + 27*nc^3*zb^2 - 
      12*nc^2*nf*zb^2 - 20*zb^3 + 52*nc^2*zb^3)*G[1, 1, 1, 1, zb])/
    (96*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(85 + 25*nc - 135*nc^2 - 
      243*nc^3 - 156*zb - 6*nc*zb + 282*nc^2*zb + 114*nc^3*zb + 99*zb^2 - 
      27*nc*zb^2 - 171*nc^2*zb^2 + 39*nc^3*zb^2 - 28*zb^3 + 24*nc^2*zb^3)*
     G[1, 1, 2, 1, zb])/(48*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(10 + 62*nc - 97*nc^2 - 225*nc^3 - 30*zb - 
      84*nc*zb + 180*nc^2*zb - 6*nc^3*zb + 36*zb^2 + 6*nc*zb^2 - 
      99*nc^2*zb^2 + 51*nc^3*zb^2 - 16*zb^3 + 16*nc^2*zb^3)*
     G[1, 2, 1, 0, zb])/(48*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(160 + 238*nc - 292*nc^2 - 575*nc^3 - 294*zb - 
      264*nc*zb + 540*nc^2*zb - 6*nc^3*zb + 222*zb^2 - 78*nc*zb^2 - 
      300*nc^2*zb^2 + 147*nc^3*zb^2 - 80*zb^3 + 44*nc^2*zb^3)*
     G[1, 2, 1, 1, zb])/(96*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(194 - 4*nc - 143*nc^2 - 206*nc^3 - 324*zb + 
      12*nc*zb + 240*nc^2*zb - 24*nc^3*zb + 186*zb^2 - 48*nc*zb^2 - 
      141*nc^2*zb^2 + 84*nc^3*zb^2 - 48*zb^3 + 36*nc^2*zb^3)*
     G[1, 2, 2, 1, zb])/(48*nc^4*(-1 + zb)) - 
   (2*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 1, 0, 0, zb])/
    (nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (8 + 36*nc + 8*nc^2 + 72*nc^3 - 8*zb + 9*nc*zb - 8*nc^2*zb + 
      36*nc^3*zb + 2*zb^2 + 2*nc^2*zb^2)*G[2, 1, 0, 1, zb])/
    (24*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (-4 + 4*nc^2 + 30*nc^3 + 4*zb - 4*nc^2*zb + 15*nc^3*zb - zb^2 + 
      nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-16 + 60*nc + 48*nc^2 + 186*nc^3 + 
      16*zb + 12*nc*zb - 48*nc^2*zb + 93*nc^3*zb - 4*zb^2 + 12*nc^2*zb^2)*
     G[2, 1, 1, 1, zb])/(48*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-40 + 60*nc + 32*nc^2 + 60*nc^3 + 
      40*zb + 21*nc*zb - 32*nc^2*zb + 30*nc^3*zb - 10*zb^2 + 8*nc^2*zb^2)*
     G[2, 1, 2, 1, zb])/(24*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-4 + 4*nc^2 + 12*nc^3 + 4*zb - 
      4*nc^2*zb + 6*nc^3*zb - zb^2 + nc^2*zb^2)*G[2, 2, 1, 0, zb])/
    (3*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (-24 - 4*nc + 12*nc^2 + 40*nc^3 + 24*zb - 2*nc*zb - 12*nc^2*zb + 
      20*nc^3*zb - 6*zb^2 + 3*nc^2*zb^2)*G[2, 2, 1, 1, zb])/
    (8*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (-40 + 12*nc + 28*nc^2 + 48*nc^3 + 40*zb + 6*nc*zb - 28*nc^2*zb + 
      24*nc^3*zb - 10*zb^2 + 7*nc^2*zb^2)*G[2, 2, 2, 1, zb])/
    (12*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-5 + nc^2)*(1 + zb^2)*
     G[0, 0, 0, 1, 1, zb])/(16*nc^4*(-1 + zb)) - 
   ((-1 + nc)^3*(1 + nc)^3*(1 + zb^2)*G[0, 0, 1, 0, 1, zb])/
    (32*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-3 + nc^2)*(1 + zb^2)*
     G[0, 0, 1, 1, 0, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-23 + 3*nc^2)*(1 + zb^2)*G[0, 0, 1, 1, 1, zb])/
    (32*nc^4*(-1 + zb)) + ((-1 + nc)^3*(1 + nc)^3*(1 + zb^2)*
     G[0, 0, 1, 2, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^3*(1 + nc)^3*(1 + zb^2)*G[0, 1, 0, 0, 1, zb])/
    (32*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(9 + 11*nc^2)*(1 + zb^2)*
     G[0, 1, 0, 1, 1, zb])/(32*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + nc^2)*(1 + zb^2)*G[0, 1, 1, 0, 0, zb])/
    (8*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(4 + 3*nc^2)*(1 + zb^2)*
     G[0, 1, 1, 0, 1, zb])/(16*nc^4*(-1 + zb)) - 
   ((-1 + nc)^3*(1 + nc)^3*(1 + zb^2)*G[0, 1, 1, 1, 0, zb])/
    (4*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 2*nc^2 + 2*nc^2*zb^2)*
     G[0, 1, 1, 1, 1, zb])/(16*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + 9*nc^2 + 5*zb^2 + 9*nc^2*zb^2)*
     G[0, 1, 1, 2, 1, zb])/(16*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*(1 + zb^2)*G[0, 1, 2, 1, 0, zb])/
    (4*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 4*nc^2 + 5*zb^2 + 
      4*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(2 + nc^2 - 2*zb^2 + nc^2*zb^2)*
     G[0, 1, 2, 2, 1, zb])/(4*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-13 + 35*nc^2)*(-3 + zb)^2*G[1, 0, 0, 0, 0, zb])/
    (4*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-34 + 93*nc^2)*(-3 + zb)^2*
     G[1, 0, 0, 0, 1, zb])/(16*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-7 + 19*nc^2)*(-3 + zb)^2*G[1, 0, 0, 1, 0, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-63*nc + 216*nc^3 + 
      42*nc*zb - 144*nc^3*zb + 2*zb^2 - 7*nc*zb^2 - 2*nc^2*zb^2 + 
      24*nc^3*zb^2)*G[1, 0, 0, 1, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-35 + 97*nc^2)*(-3 + zb)^2*G[1, 0, 1, 0, 0, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-23 + 62*nc^2)*(-3 + zb)^2*
     G[1, 0, 1, 0, 1, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-36*nc + 117*nc^3 + 24*nc*zb - 78*nc^3*zb + 
      zb^2 - 4*nc*zb^2 - nc^2*zb^2 + 13*nc^3*zb^2)*G[1, 0, 1, 1, 0, zb])/
    (4*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-2 - 27*nc + 2*nc^2 + 
      171*nc^3 + 18*nc*zb - 114*nc^3*zb + 6*zb^2 - 3*nc*zb^2 - 6*nc^2*zb^2 + 
      19*nc^3*zb^2)*G[1, 0, 1, 1, 1, zb])/(16*nc^4*(-1 + zb)) + 
   ((-1 + nc)^3*(1 + nc)^3*(-1 + 18*nc - 12*nc*zb + zb^2 + 2*nc*zb^2)*
     G[1, 0, 1, 2, 1, zb])/(8*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-561 + 1491*nc^2 + 438*zb - 930*nc^2*zb - 
      73*zb^2 + 347*nc^2*zb^2)*G[1, 1, 0, 0, 0, zb])/(32*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-189 + 470*nc^2 + 150*zb - 284*nc^2*zb - 
      25*zb^2 + 122*nc^2*zb^2)*G[1, 1, 0, 0, 1, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-189 + 470*nc^2 + 150*zb - 284*nc^2*zb - 
      25*zb^2 + 122*nc^2*zb^2)*G[1, 1, 0, 1, 0, zb])/(16*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-1 - 93*nc + nc^2 + 226*nc^3 + 78*nc*zb - 
      124*nc^3*zb + zb^2 - 13*nc*zb^2 - nc^2*zb^2 + 74*nc^3*zb^2)*
     G[1, 1, 0, 1, 1, zb])/(16*nc^4*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-140 + 311*nc^2 + 120*zb - 202*nc^2*zb - 
      20*zb^2 + 103*nc^2*zb^2)*G[1, 1, 1, 0, 0, zb])/(16*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-183 + 347*nc^2 + 162*zb - 218*nc^2*zb - 
      27*zb^2 + 143*nc^2*zb^2)*G[1, 1, 1, 0, 1, zb])/(32*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-109 + 205*nc^2 + 102*zb - 134*nc^2*zb - 
      17*zb^2 + 97*nc^2*zb^2)*G[1, 1, 1, 1, 0, zb])/(32*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-55 + 43*nc^2 + 66*zb - 26*nc^2*zb - 11*zb^2 + 
      79*nc^2*zb^2)*G[1, 1, 1, 1, 1, zb])/(64*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 1, 1, 2, 1, zb])/
    (4*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 1, 2, 1, 0, zb])/(2*nc*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 1, 2, 1, 1, zb])/
    (8*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 1, 2, 2, 1, zb])/(2*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 1, 0, 0, zb])/(nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(1 + 3*nc^2)*(1 + zb)^2*G[1, 2, 1, 0, 1, zb])/
    (4*nc^3*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 2, 1, 1, 0, zb])/(4*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(6 + 31*nc^2)*(1 + zb)^2*G[1, 2, 1, 1, 1, zb])/
    (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(4 + 5*nc^2)*(1 + zb)^2*
     G[1, 2, 1, 2, 1, zb])/(8*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 2, 1, 0, zb])/(nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + 10*nc^2)*(1 + zb)^2*G[1, 2, 2, 1, 1, zb])/
    (8*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 4*nc^2)*(1 + zb)^2*
     G[1, 2, 2, 2, 1, zb])/(4*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*(82 + 1218*nc - 609*nc^3 - 
      116*zb - 708*nc*zb + 354*nc^3*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(192*nc^4*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*
     (82 + 1218*nc - 609*nc^3 - 116*zb - 708*nc*zb + 354*nc^3*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(768*nc^4*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(18 + 2*nc - nc^3 - 24*zb + 32*nc*zb - 
      16*nc^3*zb + 6*zb^2 - 18*nc*zb^2 + 9*nc^3*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^4*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*
     (18 + 2*nc - nc^3 - 24*zb + 32*nc*zb - 16*nc^3*zb + 6*zb^2 - 
      18*nc*zb^2 + 9*nc^3*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^4*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(18 + 2*nc - nc^3 - 24*zb + 32*nc*zb - 
      16*nc^3*zb + 6*zb^2 - 18*nc*zb^2 + 9*nc^3*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (16*nc^4*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*
     (18 + 2*nc - nc^3 - 24*zb + 32*nc*zb - 16*nc^3*zb + 6*zb^2 - 
      18*nc*zb^2 + 9*nc^3*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^4*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(3 - 30*nc + 15*nc^3 - 2*zb - 6*nc*zb + 
      3*nc^3*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*nc^4) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(3 - 30*nc + 15*nc^3 - 2*zb - 6*nc*zb + 
      3*nc^3*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(8*nc^4) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(3 - 30*nc + 15*nc^3 - 2*zb - 6*nc*zb + 
      3*nc^3*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*nc^4) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(3 - 30*nc + 15*nc^3 - 2*zb - 6*nc*zb + 
      3*nc^3*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^4) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*(2 + zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (nc^3*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*
     (2 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(4*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*(2 + zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*nc^3*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*(2 + zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^3*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3*(-1 + zb)) - 
   (25*(-1 + nc)^2*(1 + nc)^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^4*(-1 + zb)) + 
   (25*(-1 + nc)^2*(1 + nc)^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^4*(-1 + zb)) + 
   (25*(-1 + nc)^2*(1 + nc)^2*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^4*(-1 + zb)) - (25*(-1 + nc)^2*(1 + nc)^2*
     J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^4*(-1 + zb)) + 
   (-((-1 + nc)^2*(1 + nc)^2*zb*(2235 - 22458*nc^2 + 2526*nc*nf - 432*Pi^2 + 
         576*nc^2*Pi^2 - 291*zb - 1176*nc^2*zb - 681*nc*nf*zb + 108*Pi^2*zb - 
         144*nc^2*Pi^2*zb + 88*zb^2 + 160*nc^2*zb^2))/(1728*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*(-1134 + 6514*nc^2 - 256*nc*nf + 363*zb - 
        289*nc^2*zb + 64*nc*nf*zb + 64*nc^2*zb^2)*G[0, zb])/
      (384*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(2047 - 4229*nc^2 - 
        972*nc*nf + 324*Pi^2 - 432*nc^2*Pi^2 - 3372*zb + 14580*nc^2*zb + 
        216*nc*nf*zb - 216*Pi^2*zb + 288*nc^2*Pi^2*zb + 1023*zb^2 - 
        1375*nc^2*zb^2 + 4*nc*nf*zb^2 + 36*Pi^2*zb^2 - 48*nc^2*Pi^2*zb^2 + 
        16*zb^3 + 240*nc^2*zb^3)*G[1, zb])/(1152*nc^3*(-1 + zb)) - 
     (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-4 + zb)*zb*G[0, 0, zb])/
      (8*nc^3*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-4 + zb)*
       zb*G[0, 1, zb])/(8*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(36 - 927*nc^2 + 72*nc*nf + 78*zb - 48*nc^2*zb - 
        48*nc*nf*zb - 24*zb^2 + 157*nc^2*zb^2 + 8*nc*nf*zb^2)*G[1, 0, zb])/
      (96*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-51 - 466*nc^2 + 
        54*nc*nf + 51*zb + 75*nc^2*zb - 36*nc*nf*zb + 63*nc^2*zb^2 + 
        6*nc*nf*zb^2)*G[1, 1, zb])/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 1, zb])/
      (4*nc*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*
       G[1, 0, 0, zb])/(16*nc^3*(-1 + zb)) - 
     (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*G[1, 0, 1, zb])/
      (16*nc^3*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(-7 + 20*nc^2 + 6*zb - 
        12*nc^2*zb - zb^2 + 6*nc^2*zb^2)*G[1, 1, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-25 + 25*nc^2 + 30*zb - 
        14*nc^2*zb - 5*zb^2 + 37*nc^2*zb^2)*G[1, 1, 1, zb])/
      (64*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
       G[1, 2, 1, zb])/(8*nc*(-1 + zb)))*Log[MH2/muf2]^2 + 
   (-((-1 + nc)^2*(1 + nc)^2*zb*(-81 + 1467*nc^2 - 96*nc*nf + 36*zb - 
         45*nc^2*zb + 24*nc*nf*zb + 16*nc^2*zb^2))/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-4 + zb)*zb*G[0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-51 - 725*nc^2 + 
        72*nc*nf + 66*zb + 174*nc^2*zb - 48*nc*nf*zb - 15*zb^2 + 
        55*nc^2*zb^2 + 8*nc*nf*zb^2)*G[1, zb])/(384*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*G[1, 0, zb])/
      (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-5 + 13*nc^2 + 6*zb - 
        6*nc^2*zb - zb^2 + 9*nc^2*zb^2)*G[1, 1, zb])/(64*nc^3*(-1 + zb)))*
    Log[MH2/muf2]^3 + ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb]*
     (20304 + 200742*nc - 60426*nc^2 - 816915*nc^3 + 5616*nc*nf + 
      84624*nc^2*nf - 41472*nc*Pi^2 + 85032*nc^3*Pi^2 - 576*nc^2*nf*Pi^2 - 
      21195*zb + 3315*nc*zb + 42579*nc^2*zb - 20841*nc^3*zb - 4536*nc*nf*zb - 
      20787*nc^2*nf*zb + 12420*nc*Pi^2*zb + 3204*nc^3*Pi^2*zb + 
      144*nc^2*nf*Pi^2*zb - 1404*zb^2 - 4440*nc*zb^2 + 1404*nc^2*zb^2 + 
      17864*nc^3*zb^2 + 1152*nc^3*Pi^2*zb^2 - 88128*nc*Zeta[3] + 
      279936*nc^3*Zeta[3] + 22032*nc*zb*Zeta[3] - 69984*nc^3*zb*Zeta[3]))/
    (10368*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*G[0, 1, zb]*
     (-16404*zb - 165672*nc*zb - 4824*nc^2*zb + 523212*nc^3*zb - 
      38640*nc^2*nf*zb + 144*Pi^2*zb + 10800*nc*Pi^2*zb - 
      15480*nc^3*Pi^2*zb + 10824*zb^2 + 34506*nc*zb^2 + 6732*nc^2*zb^2 + 
      35094*nc^3*zb^2 + 10920*nc^2*nf*zb^2 - 36*Pi^2*zb^2 - 
      2808*nc*Pi^2*zb^2 + 3924*nc^3*Pi^2*zb^2 + 2232*zb^3 - 3168*nc*zb^3 - 
      1800*nc^2*zb^3 - 3280*nc^3*zb^3 - 9*zb^4 + 9*nc^2*zb^4 + 648*Zeta[3] + 
      648*nc^2*Zeta[3] + 648*zb^2*Zeta[3] + 648*nc^2*zb^2*Zeta[3]))/
    (6912*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (2143962 - 786318*nc + 2544426*nc^2 + 12504774*nc^3 - 426816*nc*nf - 
      1932336*nc^2*nf + 182520*Pi^2 + 877464*nc*Pi^2 + 119232*nc^2*Pi^2 - 
      1499112*nc^3*Pi^2 + 110592*nc^2*nf*Pi^2 - 10368*nc*Pi^4 - 
      34560*nc^3*Pi^4 - 2258361*zb - 2758233*nc*zb - 2195937*nc^2*zb + 
      762189*nc^3*zb + 378432*nc*nf*zb + 275292*nc^2*nf*zb - 144612*Pi^2*zb - 
      172116*nc*Pi^2*zb - 101088*nc^2*Pi^2*zb - 215172*nc^3*Pi^2*zb - 
      32832*nc^2*nf*Pi^2*zb + 2592*nc*Pi^4*zb + 8640*nc^3*Pi^4*zb + 
      117720*zb^2 + 185560*nc*zb^2 - 121608*nc^2*zb^2 + 4776*nc^3*zb^2 + 
      2160*Pi^2*zb^2 + 8448*nc*Pi^2*zb^2 + 1080*nc^2*Pi^2*zb^2 + 
      12000*nc^3*Pi^2*zb^2 + 69984*Zeta[3] + 3592512*nc*Zeta[3] + 
      69984*nc^2*Zeta[3] - 11530512*nc^3*Zeta[3] + 82944*nc^2*nf*Zeta[3] - 
      104976*zb*Zeta[3] - 1096416*nc*zb*Zeta[3] - 104976*nc^2*zb*Zeta[3] + 
      455544*nc^3*zb*Zeta[3] - 20736*nc^2*nf*zb*Zeta[3] - 
      110592*nc^3*zb^2*Zeta[3]))/(248832*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*G[1, 0, zb]*(4788 + 78331*nc + 17334*nc^2 - 
      74008*nc^3 - 1872*nc*nf - 8364*nc^2*nf + 5634*nc*Pi^2 - 
      16074*nc^3*Pi^2 + 216*nc^2*nf*Pi^2 - 8856*zb - 150720*nc*zb - 
      26712*nc^2*zb + 248508*nc^3*zb + 3168*nc*nf*zb - 8208*nc^2*nf*zb + 
      180*nc*Pi^2*zb - 4500*nc^3*Pi^2*zb - 144*nc^2*nf*Pi^2*zb + 3528*zb^2 + 
      38493*nc*zb^2 + 9918*nc^2*zb^2 + 19774*nc^3*zb^2 - 1296*nc*nf*zb^2 + 
      3584*nc^2*nf*zb^2 - 414*nc*Pi^2*zb^2 + 4206*nc^3*Pi^2*zb^2 + 
      24*nc^2*nf*Pi^2*zb^2 - 2464*nc*zb^3 + 864*nc^3*zb^3 + 
      33048*nc*Zeta[3] - 104976*nc^3*Zeta[3] - 22032*nc*zb*Zeta[3] + 
      69984*nc^3*zb*Zeta[3] + 3672*nc*zb^2*Zeta[3] - 
      11664*nc^3*zb^2*Zeta[3]))/(3456*nc^4*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*G[1, zb]*(-439839 - 668999*nc - 183663*nc^2 + 
      1191655*nc^3 + 48672*nc*nf - 17688*nc^2*nf - 30420*Pi^2 + 
      23100*nc*Pi^2 - 19872*nc^2*Pi^2 - 81852*nc^3*Pi^2 - 
      17856*nc^2*nf*Pi^2 + 1944*nc*Pi^4 + 6480*nc^3*Pi^4 + 710730*zb + 
      948648*nc*zb + 239346*nc^2*zb - 2769360*nc^3*zb - 65088*nc*nf*zb + 
      275904*nc^2*nf*zb + 47520*Pi^2*zb - 133416*nc*Pi^2*zb + 
      34560*nc^2*Pi^2*zb + 276984*nc^3*Pi^2*zb + 10368*nc^2*nf*Pi^2*zb - 
      1296*nc*Pi^4*zb - 4320*nc^3*Pi^4*zb - 268029*zb^2 - 45438*nc*zb^2 - 
      82305*nc^2*zb^2 - 187932*nc^3*zb^2 + 20736*nc*nf*zb^2 - 
      75336*nc^2*nf*zb^2 - 16992*Pi^2*zb^2 + 45612*nc*Pi^2*zb^2 - 
      14472*nc^2*Pi^2*zb^2 - 12168*nc^3*Pi^2*zb^2 - 1728*nc^2*nf*Pi^2*zb^2 + 
      216*nc*Pi^4*zb^2 + 720*nc^3*Pi^4*zb^2 - 5670*zb^3 - 5720*nc*zb^3 + 
      5670*nc^2*zb^3 + 94200*nc^3*zb^3 + 384*nc*Pi^2*zb^3 + 
      5568*nc^3*Pi^2*zb^3 - 11664*Zeta[3] - 255312*nc*Zeta[3] - 
      11664*nc^2*Zeta[3] + 775224*nc^3*Zeta[3] - 15552*nc^2*nf*Zeta[3] + 
      23328*zb*Zeta[3] + 7776*nc*zb*Zeta[3] + 23328*nc^2*zb*Zeta[3] + 
      493776*nc^3*zb*Zeta[3] + 10368*nc^2*nf*zb*Zeta[3] - 
      11664*zb^2*Zeta[3] + 14256*nc*zb^2*Zeta[3] - 11664*nc^2*zb^2*Zeta[3] - 
      281448*nc^3*zb^2*Zeta[3] - 1728*nc^2*nf*zb^2*Zeta[3]))/
    (41472*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*G[1, 1, zb]*
     (432 + 432*nc^2 + 24561*zb + 132731*nc*zb - 13737*nc^2*zb - 
      209986*nc^3*zb - 960*nc*nf*zb - 2280*nc^2*nf*zb - 2568*Pi^2*zb + 
      5364*nc*Pi^2*zb - 2448*nc^2*Pi^2*zb - 20136*nc^3*Pi^2*zb + 
      864*nc^2*nf*Pi^2*zb - 24864*zb^2 - 239028*nc*zb^2 + 25260*nc^2*zb^2 + 
      395388*nc^3*zb^2 + 1248*nc*nf*zb^2 - 21600*nc^2*nf*zb^2 + 
      3744*Pi^2*zb^2 - 2088*nc*Pi^2*zb^2 + 4032*nc^2*Pi^2*zb^2 + 
      1008*nc^3*Pi^2*zb^2 - 576*nc^2*nf*Pi^2*zb^2 + 60*zb^3 + 76359*nc*zb^3 - 
      11694*nc^2*zb^3 + 7873*nc^3*zb^3 - 288*nc*nf*zb^3 + 6176*nc^2*nf*zb^3 - 
      1080*Pi^2*zb^3 + 1044*nc*Pi^2*zb^3 - 1584*nc^2*Pi^2*zb^3 + 
      4152*nc^3*Pi^2*zb^3 + 96*nc^2*nf*Pi^2*zb^3 + 1368*zb^4 - 5504*nc*zb^4 - 
      288*nc^2*zb^4 + 5776*nc^3*zb^4 - 96*Pi^2*zb^4 - 27*zb^5 + 
      27*nc^2*zb^5 + 39744*nc*zb*Zeta[3] - 121608*nc^3*zb*Zeta[3] - 
      31104*nc*zb^2*Zeta[3] + 76464*nc^3*zb^2*Zeta[3] + 
      5184*nc*zb^3*Zeta[3] - 26568*nc^3*zb^3*Zeta[3]))/
    (6912*nc^4*(-1 + zb)*zb) + Log[MH2/muf2]*
    (-((-1 + nc)^2*(1 + nc)^2*zb*(1404 + 24951*nc - 1404*nc^2 - 92691*nc^3 + 
         7356*nc^2*nf - 2016*nc*Pi^2 + 3168*nc^3*Pi^2 - 1134*zb - 
         5079*nc*zb + 1134*nc^2*zb - 4878*nc^3*zb - 2046*nc^2*nf*zb + 
         504*nc*Pi^2*zb - 792*nc^3*Pi^2*zb + 352*nc*zb^2 + 640*nc^3*zb^2)*
        G[0, zb])/(1728*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*(-3438 + 13218*nc^2 - 288*nc*nf + 1053*zb - 
        555*nc^2*zb + 72*nc*nf*zb + 128*nc^2*zb^2)*G[0, 0, zb])/
      (192*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
       (-6054 + 29076*nc^2 - 960*nc*nf + 1860*zb - 843*nc^2*zb + 
        240*nc*nf*zb + 16*zb^2 + 288*nc^2*zb^2)*G[0, 1, zb])/
      (576*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-468 + 2276*nc + 
        468*nc^2 - 7966*nc^3 - 1716*nc^2*nf + 756*nc*Pi^2 - 1188*nc^3*Pi^2 + 
        792*zb - 7734*nc*zb - 792*nc^2*zb + 30150*nc^3*zb + 648*nc^2*nf*zb - 
        504*nc*Pi^2*zb + 792*nc^3*Pi^2*zb - 324*zb^2 + 2559*nc*zb^2 + 
        324*nc^2*zb^2 - 2959*nc^3*zb^2 - 68*nc^2*nf*zb^2 + 84*nc*Pi^2*zb^2 - 
        132*nc^3*Pi^2*zb^2 + 32*nc*zb^3 + 480*nc^3*zb^3)*G[1, 0, zb])/
      (576*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
       (132 + 2284*nc - 1452*nc^2 - 10056*nc^3 + 240*nc*nf - 804*nc^2*nf + 
        414*nc*Pi^2 - 666*nc^3*Pi^2 - 252*zb - 3903*nc*zb + 2364*nc^2*zb + 
        20367*nc^3*zb - 384*nc*nf*zb + 72*nc^2*nf*zb - 324*nc*Pi^2*zb + 
        396*nc^3*Pi^2*zb + 192*zb^2 + 1221*nc*zb^2 - 984*nc^2*zb^2 - 
        1423*nc^3*zb^2 + 144*nc*nf*zb^2 - 20*nc^2*nf*zb^2 + 54*nc*Pi^2*zb^2 - 
        210*nc^3*Pi^2*zb^2 - 72*zb^3 + 112*nc*zb^3 + 72*nc^2*zb^3 + 
        288*nc^3*zb^3)*G[1, 1, zb])/(576*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-192 + 52*nc + 192*nc^2 + 792*nc^3 + 
        192*zb + 20*nc*zb - 192*nc^2*zb + 279*nc^3*zb - 36*zb^2 + 
        16*nc*zb^2 + 36*nc^2*zb^2)*G[2, 1, zb])/(288*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-49 + 143*nc^2)*(-4 + zb)*zb*G[0, 0, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-8 + 23*nc^2)*(-4 + zb)*
       zb*G[0, 0, 1, zb])/(4*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-16 + 47*nc^2)*(-4 + zb)*zb*G[0, 1, 0, zb])/
      (8*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(9 + 35*nc^2 - 8*nc*nf - 
        6*zb + 336*nc*zb + 6*nc^2*zb - 1056*nc^3*zb - 3*zb^2 - 84*nc*zb^2 + 
        47*nc^2*zb^2 + 264*nc^3*zb^2 - 8*nc*nf*zb^2)*G[0, 1, 1, zb])/
      (96*nc^4*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(361 - 2107*nc^2 + 
        108*nc*nf + 114*zb - 678*nc^2*zb - 72*nc*nf*zb - 55*zb^2 + 
        545*nc^2*zb^2 + 12*nc*nf*zb^2)*G[1, 0, 0, zb])/(64*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(449 - 5331*nc^2 + 360*nc*nf + 402*zb - 
        678*nc^2*zb - 240*nc*nf*zb - 147*zb^2 + 1061*nc^2*zb^2 + 
        40*nc*nf*zb^2)*G[1, 0, 1, zb])/(192*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-30 - 6*nc + 30*nc^2 - 773*nc^3 + 72*nc^2*nf + 
        48*zb + 96*nc*zb - 48*nc^2*zb - 150*nc^3*zb - 48*nc^2*nf*zb - 
        18*zb^2 + 18*nc^2*zb^2 + 193*nc^3*zb^2 + 8*nc^2*nf*zb^2)*
       G[1, 1, 0, zb])/(48*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-224 - 537*nc + 224*nc^2 - 4175*nc^3 + 
        432*nc^2*nf + 432*zb + 390*nc*zb - 432*nc^2*zb + 1242*nc^3*zb - 
        288*nc^2*nf*zb - 240*zb^2 + 147*nc*zb^2 + 240*nc^2*zb^2 + 
        309*nc^3*zb^2 + 48*nc^2*nf*zb^2 + 32*zb^3 - 32*nc^2*zb^3)*
       G[1, 1, 1, zb])/(384*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(16 - nc - 16*nc^2 - 48*nc^3 - 30*zb + 
        30*nc^2*zb - 12*nc^3*zb + 18*zb^2 - 3*nc*zb^2 - 18*nc^2*zb^2 + 
        15*nc^3*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 2, 1, zb])/
      (24*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*
       G[2, 1, 0, zb])/(nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
       (-4 + 4*nc^2 + 30*nc^3 + 4*zb - 4*nc^2*zb + 15*nc^3*zb - zb^2 + 
        nc^2*zb^2)*G[2, 1, 1, zb])/(12*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-4 + 4*nc^2 + 12*nc^3 + 4*zb - 
        4*nc^2*zb + 6*nc^3*zb - zb^2 + nc^2*zb^2)*G[2, 2, 1, zb])/
      (6*nc^4*(-1 + zb)) + ((-1 + nc)^3*(1 + nc)^3*(1 + zb^2)*
       G[0, 0, 1, 1, zb])/(8*nc^4*(-1 + zb)) + 
     ((-1 + nc)^3*(1 + nc)^3*(1 + zb^2)*G[0, 1, 1, 0, zb])/
      (8*nc^4*(-1 + zb)) - ((-1 + nc)^3*(1 + nc)^3*(1 + zb^2)*
       G[0, 1, 1, 1, zb])/(8*nc^4*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-49 + 143*nc^2)*(-3 + zb)^2*G[1, 0, 0, 0, zb])/
      (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-8 + 23*nc^2)*
       (-3 + zb)^2*G[1, 0, 0, 1, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-16 + 47*nc^2)*(-3 + zb)^2*G[1, 0, 1, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-1 - 63*nc + nc^2 + 
        198*nc^3 + 42*nc*zb - 132*nc^3*zb + zb^2 - 7*nc*zb^2 - nc^2*zb^2 + 
        22*nc^3*zb^2)*G[1, 0, 1, 1, zb])/(16*nc^4*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-120 + 339*nc^2 + 96*zb - 210*nc^2*zb - 
        16*zb^2 + 83*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-153 + 389*nc^2 + 126*zb - 230*nc^2*zb - 
        21*zb^2 + 113*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(32*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-26 + 53*nc^2 + 24*zb - 34*nc^2*zb - 4*zb^2 + 
        23*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(8*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-55 + 43*nc^2 + 66*zb - 26*nc^2*zb - 11*zb^2 + 
        79*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(64*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 1, 2, 1, zb])/(4*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 1, 0, zb])/(2*nc*(-1 + zb)) - 
     (5*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 1, 1, zb])/
      (8*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
       G[1, 2, 2, 1, zb])/(2*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*zb*(-17712 + 130458*nc - 105840*nc^2 - 
        1685670*nc^3 + 22464*nc*nf + 227568*nc^2*nf - 69984*nc*Pi^2 + 
        186480*nc^3*Pi^2 - 4608*nc^2*nf*Pi^2 + 17712*zb + 51261*nc*zb + 
        82080*nc^2*zb - 59151*nc^3*zb - 18144*nc*nf*zb - 49296*nc^2*nf*zb + 
        20952*nc*Pi^2*zb + 1656*nc^3*Pi^2*zb + 1152*nc^2*nf*Pi^2*zb - 
        2808*zb^2 - 8880*nc*zb^2 + 2808*nc^2*zb^2 + 35728*nc^3*zb^2 + 
        2304*nc^3*Pi^2*zb^2 - 165888*nc*Zeta[3] + 570240*nc^3*Zeta[3] + 
        41472*nc*zb*Zeta[3] - 142560*nc^3*zb*Zeta[3]))/
      (41472*nc^4*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*G[1, zb]*
       (8568 + 77575*nc + 12024*nc^2 - 91141*nc^3 - 3744*nc*nf - 
        8232*nc^2*nf + 3564*nc*Pi^2 - 18792*nc^3*Pi^2 + 864*nc^2*nf*Pi^2 - 
        13608*zb - 114540*nc*zb - 21240*nc^2*zb + 269820*nc^3*zb + 
        6336*nc*nf*zb - 15264*nc^2*nf*zb + 1368*nc*Pi^2*zb - 
        2016*nc^3*Pi^2*zb - 576*nc^2*nf*Pi^2*zb + 5040*zb^2 + 26937*nc*zb^2 + 
        9216*nc^2*zb^2 + 13777*nc^3*zb^2 - 2592*nc*nf*zb^2 + 
        5792*nc^2*nf*zb^2 - 612*nc*Pi^2*zb^2 + 3720*nc^3*Pi^2*zb^2 + 
        96*nc^2*nf*Pi^2*zb^2 - 2464*nc*zb^3 + 864*nc^3*zb^3 + 
        31104*nc*Zeta[3] - 106920*nc^3*Zeta[3] - 20736*nc*zb*Zeta[3] + 
        71280*nc^3*zb*Zeta[3] + 3456*nc*zb^2*Zeta[3] - 
        11880*nc^3*zb^2*Zeta[3]))/(6912*nc^4*(-1 + zb))), 
  -((-1 + nc)^2*(1 + nc)^2*zb*(145461 - 345237*nc^2 + 19620*nc*nf - 
       8352*Pi^2 + 12384*nc^2*Pi^2 - 32061*zb - 24096*nc^2*zb - 
       5742*nc*nf*zb + 2088*Pi^2*zb - 3096*nc^2*Pi^2*zb + 1408*zb^2 + 
       2560*nc^2*zb^2)*G[0, 0, zb])/(3456*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(82836 - 261606*nc^2 + 19320*nc*nf - 
      5400*Pi^2 + 7740*nc^2*Pi^2 - 17253*zb - 17547*nc^2*zb - 5460*nc*nf*zb + 
      1404*Pi^2*zb - 1962*nc^2*Pi^2*zb + 1584*zb^2 + 1640*nc^2*zb^2)*
     G[0, 1, zb])/(3456*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-196 - 9716*nc^2 - 432*Pi^2 + 
      576*nc^2*Pi^2 - 2567*zb + 1301*nc^2*zb - 108*Pi^2*zb + 
      288*nc^2*Pi^2*zb + 104*zb^2 + 424*nc^2*zb^2)*G[2, 1, zb])/
    (1728*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
     (-16830 + 49026*nc^2 - 384*nc*nf + 5121*zb - 1119*nc^2*zb + 
      96*nc*nf*zb + 512*nc^2*zb^2)*G[0, 0, 0, zb])/(384*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(-16560 + 54918*nc^2 - 960*nc*nf + 5310*zb - 
      927*nc^2*zb + 240*nc*nf*zb + 592*nc^2*zb^2)*G[0, 0, 1, zb])/
    (576*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (-15924 + 54978*nc^2 - 960*nc*nf + 4872*zb - 681*nc^2*zb + 
      240*nc*nf*zb + 32*zb^2 + 576*nc^2*zb^2)*G[0, 1, 0, zb])/
    (576*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
     (-7794 + 36192*nc^2 - 1152*nc*nf + 2727*zb - 84*nc^2*zb + 288*nc*nf*zb + 
      400*nc^2*zb^2)*G[0, 1, 1, zb])/(576*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(3137 - 28729*nc^2 - 5940*nc*nf + 3132*Pi^2 - 
      4644*nc^2*Pi^2 - 33582*zb + 114462*nc^2*zb + 3240*nc*nf*zb - 
      2088*Pi^2*zb + 3096*nc^2*Pi^2*zb + 11991*zb^2 - 10023*nc^2*zb^2 - 
      516*nc*nf*zb^2 + 348*Pi^2*zb^2 - 516*nc^2*Pi^2*zb^2 + 128*zb^3 + 
      1920*nc^2*zb^3)*G[1, 0, 0, zb])/(1152*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(3150 - 10139*nc^2 - 2460*nc*nf + 1026*Pi^2 - 
      1458*nc^2*Pi^2 - 13098*zb + 41544*nc^2*zb + 1080*nc*nf*zb - 
      684*Pi^2*zb + 972*nc^2*Pi^2*zb + 4872*zb^2 - 3310*nc^2*zb^2 - 
      140*nc*nf*zb^2 + 114*Pi^2*zb^2 - 162*nc^2*Pi^2*zb^2 + 80*zb^3 + 
      720*nc^2*zb^3)*G[1, 0, 1, zb])/(576*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(2255 - 17733*nc^2 - 1548*nc*nf + 936*Pi^2 - 
      1548*nc^2*Pi^2 - 7986*zb + 39546*nc^2*zb + 504*nc*nf*zb - 720*Pi^2*zb + 
      936*nc^2*Pi^2*zb + 2640*zb^2 - 2764*nc^2*zb^2 - 92*nc*nf*zb^2 + 
      120*Pi^2*zb^2 - 444*nc^2*Pi^2*zb^2 + 224*zb^3 + 576*nc^2*zb^3)*
     G[1, 1, 0, zb])/(576*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-668 - 14223*nc^2 - 636*nc*nf + 474*Pi^2 - 
      582*nc^2*Pi^2 - 1473*zb + 24039*nc^2*zb - 72*nc*nf*zb - 396*Pi^2*zb + 
      372*nc^2*Pi^2*zb + 735*zb^2 - 472*nc^2*zb^2 - 44*nc*nf*zb^2 + 
      66*Pi^2*zb^2 - 270*nc^2*Pi^2*zb^2 + 400*zb^3 + 192*nc^2*zb^3)*
     G[1, 1, 1, zb])/(576*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-93 + 2137*nc^2 + 12*Pi^2 - 24*nc^2*Pi^2 + 
      738*zb - 798*nc^2*zb + 24*Pi^2*zb - 48*nc^2*Pi^2*zb - 369*zb^2 - 
      417*nc^2*zb^2 + 12*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 - 96*zb^3 + 
      16*nc^2*zb^3)*G[1, 2, 1, zb])/(288*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(392 + 1440*nc^2 - 86*zb + 621*nc^2*zb + 
      32*zb^2)*G[2, 1, 0, zb])/(288*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-1036 - 3568*nc^2 - 368*zb - 
      1409*nc^2*zb - 208*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/
    (576*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (-166 - 668*nc^2 - 239*zb - 178*nc^2*zb - 40*zb^2 + 16*nc^2*zb^2)*
     G[2, 2, 1, zb])/(144*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-13 + 35*nc^2)*(-4 + zb)*zb*G[0, 0, 0, 0, zb])/
    (2*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-34 + 93*nc^2)*(-4 + zb)*zb*
     G[0, 0, 0, 1, zb])/(8*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(-7 + 19*nc^2)*(-4 + zb)*zb*G[0, 0, 1, 0, zb])/
    (8*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-7 + 24*nc^2)*(-4 + zb)*zb*
     G[0, 0, 1, 1, zb])/(4*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-35 + 97*nc^2)*(-4 + zb)*zb*G[0, 1, 0, 0, zb])/
    (8*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*
     (364 - 990*nc^2 - 94*zb + 249*nc^2*zb)*G[0, 1, 0, 1, zb])/
    (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-4 + 13*nc^2)*(-4 + zb)*zb*
     G[0, 1, 1, 0, zb])/(2*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*zb*(44 - 302*nc^2 - 14*zb + 77*nc^2*zb)*
     G[0, 1, 1, 1, zb])/(32*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*zb*(20 - 18*nc^2 - 2*zb + 3*nc^2*zb)*
     G[0, 1, 2, 1, zb])/(8*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1181 - 3611*nc^2 + 72*nc*nf - 18*zb - 
      1890*nc^2*zb - 48*nc*nf*zb - 71*zb^2 + 1193*nc^2*zb^2 + 8*nc*nf*zb^2)*
     G[1, 0, 0, 0, zb])/(64*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(1146 - 4661*nc^2 + 180*nc*nf - 36*zb - 
      1350*nc^2*zb - 120*nc*nf*zb - 66*zb^2 + 1189*nc^2*zb^2 + 20*nc*nf*zb^2)*
     G[1, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(980 - 4569*nc^2 + 180*nc*nf + 144*zb - 
      1494*nc^2*zb - 120*nc*nf*zb - 96*zb^2 + 1231*nc^2*zb^2 + 20*nc*nf*zb^2)*
     G[1, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(657 - 3776*nc^2 + 216*nc*nf - 162*zb - 
      72*nc^2*zb - 144*nc*nf*zb - 27*zb^2 + 636*nc^2*zb^2 + 24*nc*nf*zb^2)*
     G[1, 0, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(963 - 5491*nc^2 + 324*nc*nf + 198*zb - 
      2382*nc^2*zb - 216*nc*nf*zb + 99*zb^2 + 1857*nc^2*zb^2 + 36*nc*nf*zb^2)*
     G[1, 1, 0, 0, zb])/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(529 - 2490*nc^2 + 180*nc*nf - 264*zb - 
      270*nc^2*zb - 120*nc*nf*zb + 87*zb^2 + 586*nc^2*zb^2 + 20*nc*nf*zb^2)*
     G[1, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-135 - 3557*nc^2 + 288*nc*nf + 354*zb + 
      54*nc^2*zb - 192*nc*nf*zb + 141*zb^2 + 583*nc^2*zb^2 + 32*nc*nf*zb^2)*
     G[1, 1, 1, 0, zb])/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-117 + 1436*nc^2 - 108*nc*nf + 207*zb - 
      807*nc^2*zb + 72*nc*nf*zb - 90*zb^2 + 27*nc^2*zb^2 - 12*nc*nf*zb^2)*
     G[1, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(25 - 243*nc^2 - 6*zb + 114*nc^2*zb - 27*zb^2 + 
      39*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(62 - 225*nc^2 - 84*zb - 6*nc^2*zb + 6*zb^2 + 
      51*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(238 - 575*nc^2 - 264*zb - 6*nc^2*zb - 78*zb^2 + 
      147*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-2 - 103*nc^2 + 6*zb - 12*nc^2*zb - 24*zb^2 + 
      42*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(24*nc^3*(-1 + zb)) - 
   (2*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 1, 0, 0, zb])/
    (nc*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (4 + 8*nc^2 + zb + 4*nc^2*zb)*G[2, 1, 0, 1, zb])/(8*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 1, 1, 0, zb])/
    (2*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (20 + 62*nc^2 + 4*zb + 31*nc^2*zb)*G[2, 1, 1, 1, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
     (20 + 20*nc^2 + 7*zb + 10*nc^2*zb)*G[2, 1, 2, 1, zb])/
    (8*nc^3*(-1 + zb)) - (2*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*
     G[2, 2, 1, 0, zb])/(nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + 10*nc^2)*(-2 + zb)*(2 + zb)*
     G[2, 2, 1, 1, zb])/(4*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(1 + 4*nc^2)*(-2 + zb)*(2 + zb)*G[2, 2, 2, 1, zb])/
    (2*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-13 + 35*nc^2)*(-3 + zb)^2*
     G[1, 0, 0, 0, 0, zb])/(4*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-34 + 93*nc^2)*(-3 + zb)^2*G[1, 0, 0, 0, 1, zb])/
    (16*nc^3*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(-7 + 19*nc^2)*
     (-3 + zb)^2*G[1, 0, 0, 1, 0, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-7 + 24*nc^2)*(-3 + zb)^2*G[1, 0, 0, 1, 1, zb])/
    (8*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-35 + 97*nc^2)*(-3 + zb)^2*
     G[1, 0, 1, 0, 0, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-23 + 62*nc^2)*(-3 + zb)^2*G[1, 0, 1, 0, 1, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-4 + 13*nc^2)*(-3 + zb)^2*
     G[1, 0, 1, 1, 0, zb])/(4*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-3 + 19*nc^2)*(-3 + zb)^2*G[1, 0, 1, 1, 1, zb])/
    (16*nc^3*(-1 + zb)) + ((-1 + nc)^3*(1 + nc)^3*(-3 + zb)^2*
     G[1, 0, 1, 2, 1, zb])/(4*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-561 + 1491*nc^2 + 438*zb - 930*nc^2*zb - 
      73*zb^2 + 347*nc^2*zb^2)*G[1, 1, 0, 0, 0, zb])/(32*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-189 + 470*nc^2 + 150*zb - 284*nc^2*zb - 
      25*zb^2 + 122*nc^2*zb^2)*G[1, 1, 0, 0, 1, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-189 + 470*nc^2 + 150*zb - 284*nc^2*zb - 
      25*zb^2 + 122*nc^2*zb^2)*G[1, 1, 0, 1, 0, zb])/(16*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-93 + 226*nc^2 + 78*zb - 124*nc^2*zb - 13*zb^2 + 
      74*nc^2*zb^2)*G[1, 1, 0, 1, 1, zb])/(16*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-140 + 311*nc^2 + 120*zb - 202*nc^2*zb - 
      20*zb^2 + 103*nc^2*zb^2)*G[1, 1, 1, 0, 0, zb])/(16*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-183 + 347*nc^2 + 162*zb - 218*nc^2*zb - 
      27*zb^2 + 143*nc^2*zb^2)*G[1, 1, 1, 0, 1, zb])/(32*nc^3*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-109 + 205*nc^2 + 102*zb - 134*nc^2*zb - 
      17*zb^2 + 97*nc^2*zb^2)*G[1, 1, 1, 1, 0, zb])/(32*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(-55 + 43*nc^2 + 66*zb - 26*nc^2*zb - 11*zb^2 + 
      79*nc^2*zb^2)*G[1, 1, 1, 1, 1, zb])/(64*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 1, 1, 2, 1, zb])/
    (4*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 1, 2, 1, 0, zb])/(2*nc*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 1, 2, 1, 1, zb])/
    (8*nc*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 1, 2, 2, 1, zb])/(2*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 1, 0, 0, zb])/(nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(1 + 3*nc^2)*(1 + zb)^2*G[1, 2, 1, 0, 1, zb])/
    (4*nc^3*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
     G[1, 2, 1, 1, 0, zb])/(4*nc*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(6 + 31*nc^2)*(1 + zb)^2*G[1, 2, 1, 1, 1, zb])/
    (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(4 + 5*nc^2)*(1 + zb)^2*
     G[1, 2, 1, 2, 1, zb])/(8*nc^3*(-1 + zb)) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 2, 1, 0, zb])/(nc*(-1 + zb)) - 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + 10*nc^2)*(1 + zb)^2*G[1, 2, 2, 1, 1, zb])/
    (8*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 4*nc^2)*(1 + zb)^2*
     G[1, 2, 2, 2, 1, zb])/(4*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*Sqrt[5 - 4*zb]*(-203 + 118*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(64*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*Sqrt[5 - 4*zb]*(-203 + 118*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(256*nc^3*(-1 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-1 - 16*zb + 9*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^3*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*
     (-1 - 16*zb + 9*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^3*(-1 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-1 - 16*zb + 9*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (16*nc^3*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*
     (-1 - 16*zb + 9*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(5 + zb)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(5 + zb)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(8*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*
     (5 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*nc^3) + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*
     (5 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*(2 + zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (nc^3*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*
     (2 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(4*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*(2 + zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*nc^3*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(-2 + zb)*(2 + zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^3*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-1 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3*(-1 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + nc^2)*(1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3*(-1 + zb)) + 
   (-((-1 + nc)^2*(1 + nc)^2*zb*(2235 - 22458*nc^2 + 2526*nc*nf - 432*Pi^2 + 
         576*nc^2*Pi^2 - 291*zb - 1176*nc^2*zb - 681*nc*nf*zb + 108*Pi^2*zb - 
         144*nc^2*Pi^2*zb + 88*zb^2 + 160*nc^2*zb^2))/(1728*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*(-1134 + 6514*nc^2 - 256*nc*nf + 363*zb - 
        289*nc^2*zb + 64*nc*nf*zb + 64*nc^2*zb^2)*G[0, zb])/
      (384*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(2047 - 4229*nc^2 - 
        972*nc*nf + 324*Pi^2 - 432*nc^2*Pi^2 - 3372*zb + 14580*nc^2*zb + 
        216*nc*nf*zb - 216*Pi^2*zb + 288*nc^2*Pi^2*zb + 1023*zb^2 - 
        1375*nc^2*zb^2 + 4*nc*nf*zb^2 + 36*Pi^2*zb^2 - 48*nc^2*Pi^2*zb^2 + 
        16*zb^3 + 240*nc^2*zb^3)*G[1, zb])/(1152*nc^3*(-1 + zb)) - 
     (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-4 + zb)*zb*G[0, 0, zb])/
      (8*nc^3*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-4 + zb)*
       zb*G[0, 1, zb])/(8*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(36 - 927*nc^2 + 72*nc*nf + 78*zb - 48*nc^2*zb - 
        48*nc*nf*zb - 24*zb^2 + 157*nc^2*zb^2 + 8*nc*nf*zb^2)*G[1, 0, zb])/
      (96*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-51 - 466*nc^2 + 
        54*nc*nf + 51*zb + 75*nc^2*zb - 36*nc*nf*zb + 63*nc^2*zb^2 + 
        6*nc*nf*zb^2)*G[1, 1, zb])/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 1, zb])/
      (4*nc*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*
       G[1, 0, 0, zb])/(16*nc^3*(-1 + zb)) - 
     (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*G[1, 0, 1, zb])/
      (16*nc^3*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(-7 + 20*nc^2 + 6*zb - 
        12*nc^2*zb - zb^2 + 6*nc^2*zb^2)*G[1, 1, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-25 + 25*nc^2 + 30*zb - 
        14*nc^2*zb - 5*zb^2 + 37*nc^2*zb^2)*G[1, 1, 1, zb])/
      (64*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
       G[1, 2, 1, zb])/(8*nc*(-1 + zb)))*Log[MH2/muf2]^2 + 
   (-((-1 + nc)^2*(1 + nc)^2*zb*(-81 + 1467*nc^2 - 96*nc*nf + 36*zb - 
         45*nc^2*zb + 24*nc*nf*zb + 16*nc^2*zb^2))/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-4 + zb)*zb*G[0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-51 - 725*nc^2 + 
        72*nc*nf + 66*zb + 174*nc^2*zb - 48*nc*nf*zb - 15*zb^2 + 
        55*nc^2*zb^2 + 8*nc*nf*zb^2)*G[1, zb])/(384*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(-3 + zb)^2*G[1, 0, zb])/
      (32*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-5 + 13*nc^2 + 6*zb - 
        6*nc^2*zb - zb^2 + 9*nc^2*zb^2)*G[1, 1, zb])/(64*nc^3*(-1 + zb)))*
    Log[MH2/muf2]^3 + ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb]*
     (200742 - 816915*nc^2 + 84624*nc*nf - 41472*Pi^2 + 85032*nc^2*Pi^2 - 
      576*nc*nf*Pi^2 + 3315*zb - 20841*nc^2*zb - 20787*nc*nf*zb + 
      12420*Pi^2*zb + 3204*nc^2*Pi^2*zb + 144*nc*nf*Pi^2*zb - 4440*zb^2 + 
      17864*nc^2*zb^2 + 1152*nc^2*Pi^2*zb^2 - 88128*Zeta[3] + 
      279936*nc^2*Zeta[3] + 22032*zb*Zeta[3] - 69984*nc^2*zb*Zeta[3]))/
    (10368*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
     (-786318 + 12504774*nc^2 - 1932336*nc*nf + 877464*Pi^2 - 
      1499112*nc^2*Pi^2 + 110592*nc*nf*Pi^2 - 10368*Pi^4 - 34560*nc^2*Pi^4 - 
      2758233*zb + 762189*nc^2*zb + 275292*nc*nf*zb - 172116*Pi^2*zb - 
      215172*nc^2*Pi^2*zb - 32832*nc*nf*Pi^2*zb + 2592*Pi^4*zb + 
      8640*nc^2*Pi^4*zb + 185560*zb^2 + 4776*nc^2*zb^2 + 8448*Pi^2*zb^2 + 
      12000*nc^2*Pi^2*zb^2 + 3592512*Zeta[3] - 11530512*nc^2*Zeta[3] + 
      82944*nc*nf*Zeta[3] - 1096416*zb*Zeta[3] + 455544*nc^2*zb*Zeta[3] - 
      20736*nc*nf*zb*Zeta[3] - 110592*nc^2*zb^2*Zeta[3]))/
    (248832*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*G[1, 1, zb]*
     (132731 - 209986*nc^2 - 2280*nc*nf + 5364*Pi^2 - 20136*nc^2*Pi^2 + 
      864*nc*nf*Pi^2 - 239028*zb + 395388*nc^2*zb - 21600*nc*nf*zb - 
      2088*Pi^2*zb + 1008*nc^2*Pi^2*zb - 576*nc*nf*Pi^2*zb + 76359*zb^2 + 
      7873*nc^2*zb^2 + 6176*nc*nf*zb^2 + 1044*Pi^2*zb^2 + 
      4152*nc^2*Pi^2*zb^2 + 96*nc*nf*Pi^2*zb^2 - 5504*zb^3 + 5776*nc^2*zb^3 + 
      39744*Zeta[3] - 121608*nc^2*Zeta[3] - 31104*zb*Zeta[3] + 
      76464*nc^2*zb*Zeta[3] + 5184*zb^2*Zeta[3] - 26568*nc^2*zb^2*Zeta[3]))/
    (6912*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*G[1, 0, zb]*
     (78331 - 74008*nc^2 - 8364*nc*nf + 5634*Pi^2 - 16074*nc^2*Pi^2 + 
      216*nc*nf*Pi^2 - 150720*zb + 248508*nc^2*zb - 8208*nc*nf*zb + 
      180*Pi^2*zb - 4500*nc^2*Pi^2*zb - 144*nc*nf*Pi^2*zb + 38493*zb^2 + 
      19774*nc^2*zb^2 + 3584*nc*nf*zb^2 - 414*Pi^2*zb^2 + 
      4206*nc^2*Pi^2*zb^2 + 24*nc*nf*Pi^2*zb^2 - 2464*zb^3 + 864*nc^2*zb^3 + 
      33048*Zeta[3] - 104976*nc^2*Zeta[3] - 22032*zb*Zeta[3] + 
      69984*nc^2*zb*Zeta[3] + 3672*zb^2*Zeta[3] - 11664*nc^2*zb^2*Zeta[3]))/
    (3456*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*G[1, zb]*
     (-668999 + 1191655*nc^2 - 17688*nc*nf + 23100*Pi^2 - 81852*nc^2*Pi^2 - 
      17856*nc*nf*Pi^2 + 1944*Pi^4 + 6480*nc^2*Pi^4 + 948648*zb - 
      2769360*nc^2*zb + 275904*nc*nf*zb - 133416*Pi^2*zb + 
      276984*nc^2*Pi^2*zb + 10368*nc*nf*Pi^2*zb - 1296*Pi^4*zb - 
      4320*nc^2*Pi^4*zb - 45438*zb^2 - 187932*nc^2*zb^2 - 75336*nc*nf*zb^2 + 
      45612*Pi^2*zb^2 - 12168*nc^2*Pi^2*zb^2 - 1728*nc*nf*Pi^2*zb^2 + 
      216*Pi^4*zb^2 + 720*nc^2*Pi^4*zb^2 - 5720*zb^3 + 94200*nc^2*zb^3 + 
      384*Pi^2*zb^3 + 5568*nc^2*Pi^2*zb^3 - 255312*Zeta[3] + 
      775224*nc^2*Zeta[3] - 15552*nc*nf*Zeta[3] + 7776*zb*Zeta[3] + 
      493776*nc^2*zb*Zeta[3] + 10368*nc*nf*zb*Zeta[3] + 14256*zb^2*Zeta[3] - 
      281448*nc^2*zb^2*Zeta[3] - 1728*nc*nf*zb^2*Zeta[3]))/
    (41472*nc^3*(-1 + zb)) + Log[MH2/muf2]*
    (-((-1 + nc)^2*(1 + nc)^2*zb*(24951 - 92691*nc^2 + 7356*nc*nf - 
         2016*Pi^2 + 3168*nc^2*Pi^2 - 5079*zb - 4878*nc^2*zb - 
         2046*nc*nf*zb + 504*Pi^2*zb - 792*nc^2*Pi^2*zb + 352*zb^2 + 
         640*nc^2*zb^2)*G[0, zb])/(1728*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*(-3438 + 13218*nc^2 - 288*nc*nf + 1053*zb - 
        555*nc^2*zb + 72*nc*nf*zb + 128*nc^2*zb^2)*G[0, 0, zb])/
      (192*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb*
       (-6054 + 29076*nc^2 - 960*nc*nf + 1860*zb - 843*nc^2*zb + 
        240*nc*nf*zb + 16*zb^2 + 288*nc^2*zb^2)*G[0, 1, zb])/
      (576*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(2276 - 7966*nc^2 - 
        1716*nc*nf + 756*Pi^2 - 1188*nc^2*Pi^2 - 7734*zb + 30150*nc^2*zb + 
        648*nc*nf*zb - 504*Pi^2*zb + 792*nc^2*Pi^2*zb + 2559*zb^2 - 
        2959*nc^2*zb^2 - 68*nc*nf*zb^2 + 84*Pi^2*zb^2 - 132*nc^2*Pi^2*zb^2 + 
        32*zb^3 + 480*nc^2*zb^3)*G[1, 0, zb])/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(2284 - 10056*nc^2 - 804*nc*nf + 414*Pi^2 - 
        666*nc^2*Pi^2 - 3903*zb + 20367*nc^2*zb + 72*nc*nf*zb - 324*Pi^2*zb + 
        396*nc^2*Pi^2*zb + 1221*zb^2 - 1423*nc^2*zb^2 - 20*nc*nf*zb^2 + 
        54*Pi^2*zb^2 - 210*nc^2*Pi^2*zb^2 + 112*zb^3 + 288*nc^2*zb^3)*
       G[1, 1, zb])/(576*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(52 + 792*nc^2 + 20*zb + 279*nc^2*zb + 
        16*zb^2)*G[2, 1, zb])/(288*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-49 + 143*nc^2)*(-4 + zb)*zb*G[0, 0, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-8 + 23*nc^2)*(-4 + zb)*
       zb*G[0, 0, 1, zb])/(4*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-16 + 47*nc^2)*(-4 + zb)*zb*G[0, 1, 0, zb])/
      (8*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-7 + 22*nc^2)*(-4 + zb)*
       zb*G[0, 1, 1, zb])/(8*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(361 - 2107*nc^2 + 108*nc*nf + 114*zb - 
        678*nc^2*zb - 72*nc*nf*zb - 55*zb^2 + 545*nc^2*zb^2 + 12*nc*nf*zb^2)*
       G[1, 0, 0, zb])/(64*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(449 - 5331*nc^2 + 360*nc*nf + 402*zb - 
        678*nc^2*zb - 240*nc*nf*zb - 147*zb^2 + 1061*nc^2*zb^2 + 
        40*nc*nf*zb^2)*G[1, 0, 1, zb])/(192*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-6 - 773*nc^2 + 72*nc*nf + 96*zb - 
        150*nc^2*zb - 48*nc*nf*zb + 193*nc^2*zb^2 + 8*nc*nf*zb^2)*
       G[1, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-537 - 4175*nc^2 + 432*nc*nf + 390*zb + 
        1242*nc^2*zb - 288*nc*nf*zb + 147*zb^2 + 309*nc^2*zb^2 + 
        48*nc*nf*zb^2)*G[1, 1, 1, zb])/(384*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-1 - 48*nc^2 - 12*nc^2*zb - 3*zb^2 + 
        15*nc^2*zb^2)*G[1, 2, 1, zb])/(24*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 1, 0, zb])/
      (nc*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*
       G[2, 1, 1, zb])/(4*nc*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(2 + zb)*G[2, 2, 1, zb])/
      (nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-49 + 143*nc^2)*(-3 + zb)^2*
       G[1, 0, 0, 0, zb])/(32*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(-8 + 23*nc^2)*(-3 + zb)^2*G[1, 0, 0, 1, zb])/
      (8*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-16 + 47*nc^2)*
       (-3 + zb)^2*G[1, 0, 1, 0, zb])/(16*nc^3*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-7 + 22*nc^2)*(-3 + zb)^2*G[1, 0, 1, 1, zb])/
      (16*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-120 + 339*nc^2 + 
        96*zb - 210*nc^2*zb - 16*zb^2 + 83*nc^2*zb^2)*G[1, 1, 0, 0, zb])/
      (16*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-153 + 389*nc^2 + 
        126*zb - 230*nc^2*zb - 21*zb^2 + 113*nc^2*zb^2)*G[1, 1, 0, 1, zb])/
      (32*nc^3*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-26 + 53*nc^2 + 24*zb - 
        34*nc^2*zb - 4*zb^2 + 23*nc^2*zb^2)*G[1, 1, 1, 0, zb])/
      (8*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-55 + 43*nc^2 + 66*zb - 
        26*nc^2*zb - 11*zb^2 + 79*nc^2*zb^2)*G[1, 1, 1, 1, zb])/
      (64*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
       G[1, 1, 2, 1, zb])/(4*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 1, 0, zb])/(2*nc*(-1 + zb)) - 
     (5*(-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*G[1, 2, 1, 1, zb])/
      (8*nc*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)^2*
       G[1, 2, 2, 1, zb])/(2*nc*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*zb*(130458 - 1685670*nc^2 + 227568*nc*nf - 
        69984*Pi^2 + 186480*nc^2*Pi^2 - 4608*nc*nf*Pi^2 + 51261*zb - 
        59151*nc^2*zb - 49296*nc*nf*zb + 20952*Pi^2*zb + 1656*nc^2*Pi^2*zb + 
        1152*nc*nf*Pi^2*zb - 8880*zb^2 + 35728*nc^2*zb^2 + 
        2304*nc^2*Pi^2*zb^2 - 165888*Zeta[3] + 570240*nc^2*Zeta[3] + 
        41472*zb*Zeta[3] - 142560*nc^2*zb*Zeta[3]))/(41472*nc^3*(-1 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*G[1, zb]*(77575 - 91141*nc^2 - 8232*nc*nf + 
        3564*Pi^2 - 18792*nc^2*Pi^2 + 864*nc*nf*Pi^2 - 114540*zb + 
        269820*nc^2*zb - 15264*nc*nf*zb + 1368*Pi^2*zb - 2016*nc^2*Pi^2*zb - 
        576*nc*nf*Pi^2*zb + 26937*zb^2 + 13777*nc^2*zb^2 + 5792*nc*nf*zb^2 - 
        612*Pi^2*zb^2 + 3720*nc^2*Pi^2*zb^2 + 96*nc*nf*Pi^2*zb^2 - 
        2464*zb^3 + 864*nc^2*zb^3 + 31104*Zeta[3] - 106920*nc^2*Zeta[3] - 
        20736*zb*Zeta[3] + 71280*nc^2*zb*Zeta[3] + 3456*zb^2*Zeta[3] - 
        11880*nc^2*zb^2*Zeta[3]))/(6912*nc^3*(-1 + zb)))}}


==> anc/XS_w.txt <==
{{ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {5.90304539587942575 - 11.2710646668773749*w + 82.6588830833596719*w^2 + 74.9157413324905006*w^3 + 390.*w^4 + 645.262965329962002*w^5 + 1787.2*w^6 + 3253.96614703413372*w^7 + 7882.51428571428571*w^8 + 14854.1883976603444*w^9 + 33927.9238095238095*w^10 + 65034.1250192128062*w^11 + 143778.022510822511*w^12 + 278353.6749020261*w^13 + 602901.874658674659*w^14 + 1.17474749161609621*^6*w^15 + 2.50915081292041292*^6*w^16 + 4.91089958456393235*^6*w^17 + 1.03840633749309514*^7*w^18 + 2.03898295143135209*^7*w^19 + 4.27886809523553846*^7*w^20 + 8.42257897819776573*^7*w^21 + 1.757130788708934*^8*w^22 + 3.46541993557225022*^8*w^23 + 7.19577309912032097*^8*w^24 + 1.42133968816877586*^9*w^25 + 2.94009397733987664*^9*w^26 + 5.81470254668024653*^9*w^27 + 1.19899513180432672*^10*w^28 + 2.37376038315903457*^10*w^29 + 4.88171508896196775*^10*w^30 + 9.67327391668075082*^10*w^31 + 1.98484447951061199*^11*w^32 + 3.93597949839163292*^11*w^33 + 8.06046958288916452*^11*w^34 + 1.5994362459313188*^12*w^35 + 3.26994126557878289*^12*w^36 + 6.49217536986883117*^12*w^37 + 1.32531709078450079*^13*w^38 + 2.63259323312565231*^13*w^39 + 5.36717043406666216*^13*w^40 + 1.06659137634976743*^14*w^41 + 2.17197627676723902*^14*w^42 + 4.31792939540627634*^14*w^43 + 8.783780794203272*^14*w^44 + 1.74683543099280935*^15*w^45 + 3.55019796911373919*^15*w^46 + 7.06249214565163508*^15*w^47 + 1.43414295016736269*^16*w^48 + 2.85377501632243912*^16*w^49 + 5.79057978060631181*^16*w^50 + 1.15255045718402698*^17*w^51 + 2.33700527498074256*^17*w^52 + 4.65262851077481928*^17*w^53 + 9.42804064558078806*^17*w^54 + 1.87738054906317674*^18*w^55 + 3.80208218742670854*^18*w^56 + 7.57245974984170704*^18*w^57 + 1.53275394067865203*^19*w^58 + 3.05327424428727763*^19*w^59 + 6.17711204704753277*^19*w^60 + 1.23069600731366929*^20*w^61 + 2.4886890642242745*^20*w^62 + 4.95909664095780739*^20*w^63 + 1.00239045394116886*^21*w^64 + 1.99770201408132781*^21*w^65 + 4.03638361259625788*^21*w^66 + 8.04532858605954665*^21*w^67 + 1.62496684113808254*^22*w^68 + 3.2392879374460118*^22*w^69 + 6.54033165512848854*^22*w^70 + 1.30393222843302376*^23*w^71 + 2.63186906292348727*^23*w^72 + 5.24767035322092754*^23*w^73 + 1.05887216509057745*^24*w^74 + 2.11149434868464872*^24*w^75 + 4.25934250006422015*^24*w^76 + 8.49435559524275309*^24*w^77 + 1.71303401354164879*^25*w^78 + 3.41659046771700932*^25*w^79 + 6.88839488401741262*^25*w^80 + 1.37398445926416967*^26*w^81 + 2.76950791327056021*^26*w^82 + 5.52460462233140348*^26*w^83 + 1.11332845010547601*^27*w^84 + 2.22103205788396675*^27*w^85 + 4.47490118640293311*^27*w^86 + 8.92783514856621028*^27*w^87 + 1.79839926252301089*^28*w^88 + 3.58821466027848544*^28*w^89 + 7.226602388483759*^28*w^90 + 1.44196447483912308*^29*w^91 + 2.90355619783394007*^29*w^92 + 5.79398485999320226*^29*w^93 + 1.16647869944749458*^30*w^94 + 2.32781985129829357*^30*w^95 + 4.68571847520445454*^30*w^96 + 9.35132143196256561*^30*w^97 + 1.88204725272442719*^31*w^98 + 3.75621496580828075*^31*w^99 + 7.55860787259337556*^31*w^100 + 1.50863372061546409*^32*w^101 + 3.03537218822997873*^32*w^102 + 6.05863863344405976*^32*w^103 + 1.21882875640268461*^33*w^104 + 2.43290965256966916*^33*w^105 + 4.89368145239794485*^33*w^106 + 9.76873476273325088*^33*w^107 + 1.96468314146625552*^34*w^108 + 3.92205489137656713*^34*w^109 + 7.88705054227938834*^34*w^110 + 1.57453943677085375*^35*w^111 + 3.16594518779315026*^35*w^112 + 6.32061543121388365*^35*w^113 + 1.27075001269077005*^36*w^114 + 2.53707019183629117*^36*w^115 + 5.10018635962896229*^36*w^116 + 1.01829627693492407*^37*w^117 + 2.04683257672595631*^37*w^118 + 4.0868206805816616*^37*w^119 + 8.21391200251203641*^37*w^120 + 1.64009080148967979*^38*w^121 + 3.29602321030427927*^38*w^122 + 6.58145865526558112*^38*w^123 + 1.3225251881801977*^39*w^124 + 2.64088439058510136*^39*w^125 + 5.30630309398015967*^39*w^126 + 1.05962098478491631*^40*w^127 + 2.12890092907078472*^40*w^128 + 4.2513469802463333*^40*w^129 + 8.54072995943192061*^40*w^130 + 1.70560421391498747*^41*w^131 + 3.42619022844888711*^41*w^132 + 6.84236911457754424*^41*w^133 + 1.37437630566589993*^42*w^134 + 2.74480850207923596*^42*w^135 + 5.51287669465817882*^42*w^136 + 1.10102114777049226*^43*w^137 + 2.21121017146162174*^43*w^138 + 4.41629464058148226*^43*w^139 + 8.86873245923427883*^43*w^140 + 1.77133158427908456*^44*w^141 + 3.55691511256698934*^44*w^142 + 7.10430806165979906*^44*w^143 + 1.42648255937351599*^45*w^144 + 2.84920969718757892*^45*w^145 + 5.72059268035522818*^45*w^146 + 1.14263715343698157*^46*w^147 + 2.29402280422963118*^46*w^148 + 4.58220095257329176*^46*w^149 + 9.19892561603661584*^46*w^150 + 1.83747873964796147*^47*w^151 + 3.68858384136840101*^47*w^152 + 7.36806471826248202*^47*w^153 + 1.47899215686259274*^48*w^154 + 2.95439087029945352*^48*w^155 + 5.93002063890984663*^48*w^156 + 1.1845853531016012*^49*w^157 + 2.37755791966717157*^49*w^158 + 4.74951325011390193*^49*w^159 + 9.532152885874125*^49*w^160 + 1.90421781356037522*^50*w^161 + 3.82152139728734828*^50*w^162 + 7.63430201087764972*^50*w^163 + 1.53203041592360816*^51*w^164 + 3.06060754125533614*^51*w^165 + 6.14164420169760056*^51*w^166 + 1.22696431492033874*^52*w^167 + 2.46200230998283247*^52*w^168 + 4.91861206848844133*^52*w^169 + 9.86913627240359985*^52*w^170 + 1.97169583170831329*^53*w^171 + 3.95600706706847462*^53*w^172 + 7.90358843283537152*^53*w^173 + 1.58570545146819502*^54*w^174 + 3.16807969113680365*^54*w^175 + 6.35588220027248573*^54*w^176 + 1.26985922469324816*^55*w^177 + 2.54751834525141028*^55*w^178 + 5.08982752265393455*^55*w^179 + 1.0210505687460023*^56*w^180 + 2.04004081285568383*^56*w^181 + 4.09228539368780191*^56*w^182 + 8.17642079020654295*^56*w^183 + 1.640112264199015*^57*w^184 + 3.27700024982159596*^57*w^185 + 6.57310394310661602*^57*w^186 + 1.31334505561015956*^58*w^187 + 2.63424968593366945*^58*w^188 + 5.26345115455375749*^58*w^189 + 1.05568203289554752*^59*w^190 + 2.10936620044003487*^59*w^191 + 4.23057418270651225*^59*w^192 + 8.45324079151379696*^59*w^193 + 1.69533574135750767*^60*w^194 + 3.38754131106045268*^60*w^195 + 6.79364047049829684*^60*w^196 + 1.35748889836044266*^61*w^197 + 2.72232550727841513*^61*w^198 + 5.43974467532993614*^61*w^199 + 1.09085845478025081*^62*w^200 + ALARM*w^201 + 1.5*Log[MH2/muf2] + 24.*w*Log[MH2/muf2] + 42.*w^2*Log[MH2/muf2] + 96.*w^3*Log[MH2/muf2] + 192.*w^4*Log[MH2/muf2] + 384.*w^5*Log[MH2/muf2] + 768.*w^6*Log[MH2/muf2] + 1536.*w^7*Log[MH2/muf2] + 3072.*w^8*Log[MH2/muf2] + 6144.*w^9*Log[MH2/muf2] + 12288.*w^10*Log[MH2/muf2] + 24576.*w^11*Log[MH2/muf2] + 49152.*w^12*Log[MH2/muf2] + 98304.*w^13*Log[MH2/muf2] + 196608.*w^14*Log[MH2/muf2] + 393216.*w^15*Log[MH2/muf2] + 786432.*w^16*Log[MH2/muf2] + 1.572864*^6*w^17*Log[MH2/muf2] + 3.145728*^6*w^18*Log[MH2/muf2] + 6.291456*^6*w^19*Log[MH2/muf2] + 1.2582912*^7*w^20*Log[MH2/muf2] + 2.5165824*^7*w^21*Log[MH2/muf2] + 5.0331648*^7*w^22*Log[MH2/muf2] + 1.00663296*^8*w^23*Log[MH2/muf2] + 2.01326592*^8*w^24*Log[MH2/muf2] + 4.02653184*^8*w^25*Log[MH2/muf2] + 8.05306368*^8*w^26*Log[MH2/muf2] + 1.610612736*^9*w^27*Log[MH2/muf2] + 3.221225472*^9*w^28*Log[MH2/muf2] + 6.442450944*^9*w^29*Log[MH2/muf2] + 1.2884901888*^10*w^30*Log[MH2/muf2] + 2.5769803776*^10*w^31*Log[MH2/muf2] + 5.1539607552*^10*w^32*Log[MH2/muf2] + 1.03079215104*^11*w^33*Log[MH2/muf2] + 2.06158430208*^11*w^34*Log[MH2/muf2] + 4.12316860416*^11*w^35*Log[MH2/muf2] + 8.24633720832*^11*w^36*Log[MH2/muf2] + 1.649267441664*^12*w^37*Log[MH2/muf2] + 3.298534883328*^12*w^38*Log[MH2/muf2] + 6.597069766656*^12*w^39*Log[MH2/muf2] + 1.3194139533312*^13*w^40*Log[MH2/muf2] + 2.6388279066624*^13*w^41*Log[MH2/muf2] + 5.2776558133248*^13*w^42*Log[MH2/muf2] + 1.05553116266496*^14*w^43*Log[MH2/muf2] + 2.11106232532992*^14*w^44*Log[MH2/muf2] + 4.22212465065984*^14*w^45*Log[MH2/muf2] + 8.44424930131968*^14*w^46*Log[MH2/muf2] + 1.688849860263936*^15*w^47*Log[MH2/muf2] + 3.377699720527872*^15*w^48*Log[MH2/muf2] + 6.755399441055744*^15*w^49*Log[MH2/muf2] + 1.3510798882111488*^16*w^50*Log[MH2/muf2] + 2.7021597764222976*^16*w^51*Log[MH2/muf2] + 5.404319552844595*^16*w^52*Log[MH2/muf2] + 1.08086391056891904*^17*w^53*Log[MH2/muf2] + 2.16172782113783808*^17*w^54*Log[MH2/muf2] + 4.32345564227567616*^17*w^55*Log[MH2/muf2] + 8.64691128455135232*^17*w^56*Log[MH2/muf2] + 1.72938225691027046*^18*w^57*Log[MH2/muf2] + 3.45876451382054093*^18*w^58*Log[MH2/muf2] + 6.91752902764108186*^18*w^59*Log[MH2/muf2] + 1.38350580552821637*^19*w^60*Log[MH2/muf2] + 2.76701161105643274*^19*w^61*Log[MH2/muf2] + 5.53402322211286548*^19*w^62*Log[MH2/muf2] + 1.1068046444225731*^20*w^63*Log[MH2/muf2] + 2.21360928884514619*^20*w^64*Log[MH2/muf2] + 4.42721857769029239*^20*w^65*Log[MH2/muf2] + 8.85443715538058478*^20*w^66*Log[MH2/muf2] + 1.77088743107611696*^21*w^67*Log[MH2/muf2] + 3.54177486215223391*^21*w^68*Log[MH2/muf2] + 7.08354972430446782*^21*w^69*Log[MH2/muf2] + 1.41670994486089356*^22*w^70*Log[MH2/muf2] + 2.83341988972178713*^22*w^71*Log[MH2/muf2] + 5.66683977944357426*^22*w^72*Log[MH2/muf2] + 1.13336795588871485*^23*w^73*Log[MH2/muf2] + 2.2667359117774297*^23*w^74*Log[MH2/muf2] + 4.53347182355485941*^23*w^75*Log[MH2/muf2] + 9.06694364710971881*^23*w^76*Log[MH2/muf2] + 1.81338872942194376*^24*w^77*Log[MH2/muf2] + 3.62677745884388752*^24*w^78*Log[MH2/muf2] + 7.25355491768777505*^24*w^79*Log[MH2/muf2] + 1.45071098353755501*^25*w^80*Log[MH2/muf2] + 2.90142196707511002*^25*w^81*Log[MH2/muf2] + 5.80284393415022004*^25*w^82*Log[MH2/muf2] + 1.16056878683004401*^26*w^83*Log[MH2/muf2] + 2.32113757366008802*^26*w^84*Log[MH2/muf2] + 4.64227514732017603*^26*w^85*Log[MH2/muf2] + 9.28455029464035206*^26*w^86*Log[MH2/muf2] + 1.85691005892807041*^27*w^87*Log[MH2/muf2] + 3.71382011785614082*^27*w^88*Log[MH2/muf2] + 7.42764023571228165*^27*w^89*Log[MH2/muf2] + 1.48552804714245633*^28*w^90*Log[MH2/muf2] + 2.97105609428491266*^28*w^91*Log[MH2/muf2] + 5.94211218856982532*^28*w^92*Log[MH2/muf2] + 1.18842243771396506*^29*w^93*Log[MH2/muf2] + 2.37684487542793013*^29*w^94*Log[MH2/muf2] + 4.75368975085586026*^29*w^95*Log[MH2/muf2] + 9.50737950171172051*^29*w^96*Log[MH2/muf2] + 1.901475900342344*^30*w^97*Log[MH2/muf2] + 3.802951800684688*^30*w^98*Log[MH2/muf2] + 7.60590360136937641*^30*w^99*Log[MH2/muf2] + 1.52118072027387528*^31*w^100*Log[MH2/muf2] + 3.04236144054775056*^31*w^101*Log[MH2/muf2] + 6.08472288109550113*^31*w^102*Log[MH2/muf2] + 1.21694457621910023*^32*w^103*Log[MH2/muf2] + 2.43388915243820045*^32*w^104*Log[MH2/muf2] + 4.867778304876401*^32*w^105*Log[MH2/muf2] + 9.735556609752802*^32*w^106*Log[MH2/muf2] + 1.94711132195056036*^33*w^107*Log[MH2/muf2] + 3.89422264390112072*^33*w^108*Log[MH2/muf2] + 7.78844528780224144*^33*w^109*Log[MH2/muf2] + 1.55768905756044829*^34*w^110*Log[MH2/muf2] + 3.11537811512089658*^34*w^111*Log[MH2/muf2] + 6.23075623024179315*^34*w^112*Log[MH2/muf2] + 1.24615124604835863*^35*w^113*Log[MH2/muf2] + 2.49230249209671726*^35*w^114*Log[MH2/muf2] + 4.98460498419343452*^35*w^115*Log[MH2/muf2] + 9.96920996838686905*^35*w^116*Log[MH2/muf2] + 1.99384199367737381*^36*w^117*Log[MH2/muf2] + 3.98768398735474762*^36*w^118*Log[MH2/muf2] + 7.97536797470949524*^36*w^119*Log[MH2/muf2] + 1.59507359494189905*^37*w^120*Log[MH2/muf2] + 3.19014718988379809*^37*w^121*Log[MH2/muf2] + 6.38029437976759619*^37*w^122*Log[MH2/muf2] + 1.27605887595351924*^38*w^123*Log[MH2/muf2] + 2.55211775190703848*^38*w^124*Log[MH2/muf2] + 5.10423550381407695*^38*w^125*Log[MH2/muf2] + 1.02084710076281539*^39*w^126*Log[MH2/muf2] + 2.04169420152563078*^39*w^127*Log[MH2/muf2] + 4.08338840305126156*^39*w^128*Log[MH2/muf2] + 8.16677680610252312*^39*w^129*Log[MH2/muf2] + 1.63335536122050462*^40*w^130*Log[MH2/muf2] + 3.26671072244100925*^40*w^131*Log[MH2/muf2] + 6.5334214448820185*^40*w^132*Log[MH2/muf2] + 1.3066842889764037*^41*w^133*Log[MH2/muf2] + 2.6133685779528074*^41*w^134*Log[MH2/muf2] + 5.226737155905615*^41*w^135*Log[MH2/muf2] + 1.04534743118112296*^42*w^136*Log[MH2/muf2] + 2.09069486236224592*^42*w^137*Log[MH2/muf2] + 4.18138972472449184*^42*w^138*Log[MH2/muf2] + 8.36277944944898368*^42*w^139*Log[MH2/muf2] + 1.67255588988979674*^43*w^140*Log[MH2/muf2] + 3.34511177977959347*^43*w^141*Log[MH2/muf2] + 6.69022355955918694*^43*w^142*Log[MH2/muf2] + 1.33804471191183739*^44*w^143*Log[MH2/muf2] + 2.67608942382367478*^44*w^144*Log[MH2/muf2] + 5.35217884764734955*^44*w^145*Log[MH2/muf2] + 1.07043576952946991*^45*w^146*Log[MH2/muf2] + 2.14087153905893982*^45*w^147*Log[MH2/muf2] + 4.28174307811787964*^45*w^148*Log[MH2/muf2] + 8.56348615623575929*^45*w^149*Log[MH2/muf2] + 1.71269723124715186*^46*w^150*Log[MH2/muf2] + 3.42539446249430371*^46*w^151*Log[MH2/muf2] + 6.85078892498860743*^46*w^152*Log[MH2/muf2] + 1.37015778499772149*^47*w^153*Log[MH2/muf2] + 2.74031556999544297*^47*w^154*Log[MH2/muf2] + 5.48063113999088594*^47*w^155*Log[MH2/muf2] + 1.09612622799817719*^48*w^156*Log[MH2/muf2] + 2.19225245599635438*^48*w^157*Log[MH2/muf2] + 4.38450491199270875*^48*w^158*Log[MH2/muf2] + 8.76900982398541751*^48*w^159*Log[MH2/muf2] + 1.7538019647970835*^49*w^160*Log[MH2/muf2] + 3.507603929594167*^49*w^161*Log[MH2/muf2] + 7.01520785918833401*^49*w^162*Log[MH2/muf2] + 1.4030415718376668*^50*w^163*Log[MH2/muf2] + 2.8060831436753336*^50*w^164*Log[MH2/muf2] + 5.61216628735066721*^50*w^165*Log[MH2/muf2] + 1.12243325747013344*^51*w^166*Log[MH2/muf2] + 2.24486651494026688*^51*w^167*Log[MH2/muf2] + 4.48973302988053376*^51*w^168*Log[MH2/muf2] + 8.97946605976106753*^51*w^169*Log[MH2/muf2] + 1.79589321195221351*^52*w^170*Log[MH2/muf2] + 3.59178642390442701*^52*w^171*Log[MH2/muf2] + 7.18357284780885402*^52*w^172*Log[MH2/muf2] + 1.4367145695617708*^53*w^173*Log[MH2/muf2] + 2.87342913912354161*^53*w^174*Log[MH2/muf2] + 5.74685827824708322*^53*w^175*Log[MH2/muf2] + 1.14937165564941664*^54*w^176*Log[MH2/muf2] + 2.29874331129883329*^54*w^177*Log[MH2/muf2] + 4.59748662259766658*^54*w^178*Log[MH2/muf2] + 9.19497324519533315*^54*w^179*Log[MH2/muf2] + 1.83899464903906663*^55*w^180*Log[MH2/muf2] + 3.67798929807813326*^55*w^181*Log[MH2/muf2] + 7.35597859615626652*^55*w^182*Log[MH2/muf2] + 1.4711957192312533*^56*w^183*Log[MH2/muf2] + 2.94239143846250661*^56*w^184*Log[MH2/muf2] + 5.88478287692501322*^56*w^185*Log[MH2/muf2] + 1.17695657538500264*^57*w^186*Log[MH2/muf2] + 2.35391315077000529*^57*w^187*Log[MH2/muf2] + 4.70782630154001057*^57*w^188*Log[MH2/muf2] + 9.41565260308002115*^57*w^189*Log[MH2/muf2] + 1.88313052061600423*^58*w^190*Log[MH2/muf2] + 3.76626104123200846*^58*w^191*Log[MH2/muf2] + 7.53252208246401692*^58*w^192*Log[MH2/muf2] + 1.50650441649280338*^59*w^193*Log[MH2/muf2] + 3.01300883298560677*^59*w^194*Log[MH2/muf2] + 6.02601766597121353*^59*w^195*Log[MH2/muf2] + 1.20520353319424271*^60*w^196*Log[MH2/muf2] + 2.41040706638848541*^60*w^197*Log[MH2/muf2] + 4.82081413277697083*^60*w^198*Log[MH2/muf2] + 9.64162826555394165*^60*w^199*Log[MH2/muf2] + 1.92832565311078833*^61*w^200*Log[MH2/muf2], -1.32191196759990885 + 3.09864649072025522*w + 9.273096740693918*w^2 + 37.2128601480545001*w^3 + 75.7590536294423335*w^4 + 188.851440592218*w^5 + 380.191770073324889*w^6 + 863.189889352998985*w^7 + 1731.96708029329956*w^8 + 3778.85479550723404*w^9 + 7571.93181323669029*w^10 + 16165.7949396046937*w^11 + 32370.8949297144379*w^12 + 68182.1752518142683*w^13 + 136479.37858665662*w^14 + 284841.658272214338*w^15 + 570034.4022587144*w^16 + 1.181896192752723*^6*w^17 + 2.36489893016775517*^6*w^18 + 4.87919078316546102*^6*w^19 + 9.76195857997614622*^6*w^20 + 2.00637104191001621*^7*w^21 + 4.01392229923128783*^7*w^22 + 8.22473137007936468*^7*w^23 + 1.64534231062544694*^8*w^24 + 3.36306169317359919*^8*w^25 + 6.72747129942754025*^8*w^26 + 1.37227662361519466*^9*w^27 + 2.74501757392473201*^9*w^28 + 5.58970056528423871*^9*w^29 + 1.11810173265268792*^10*w^30 + 2.27347322848077566*^10*w^31 + 4.54751411616957999*^10*w^32 + 9.23499252581951189*^10*w^33 + 1.847199472884972*^11*w^34 + 3.74715912462378642*^11*w^35 + 7.49503474550361268*^11*w^36 + 1.51896144208801291*^12*w^37 + 3.03817993506102957*^12*w^38 + 6.15205481112316064*^12*w^39 + 1.23050370105963348*^13*w^40 + 2.48979824130312006*^13*w^41 + 4.97993276374675234*^13*w^42 + 1.00696375119183443*^14*w^43 + 2.01405000242072434*^14*w^44 + 4.07004519825249457*^14*w^45 + 8.14053850664577796*^14*w^46 + 1.6441676005553952*^15*w^47 + 3.28849974925860023*^15*w^48 + 6.63860228054565191*^15*w^49 + 1.32778109130819504*^16*w^50 + 2.67923176145027727*^16*w^51 + 5.35868768396798021*^16*w^52 + 1.08084624294679395*^17*w^53 + 2.16177560344839432*^17*w^54 + 4.35865454533023276*^17*w^55 + 8.71761813998554402*^17*w^56 + 1.75706993030758826*^18*w^57 + 3.51425506807258743*^18*w^58 + 7.08085010314556261*^18*w^59 + 1.4162130708184201*^19*w^60 + 2.85267265487355636*^19*w^61 + 5.70550653856084821*^19*w^62 + 1.14894171201804864*^20*w^63 + 2.29794393322924742*^20*w^64 + 4.62628051027346654*^20*w^65 + 9.25278855905677779*^20*w^66 + 1.8623504158635238*^21*w^67 + 3.72478655368672024*^21*w^68 + 7.495371337497274*^21*w^69 + 1.49910661838420228*^22*w^70 + 3.01601454651793243*^22*w^71 + 6.03215138399292554*^22*w^72 + 1.21335500374863738*^23*w^73 + 2.42675630711244133*^23*w^74 + 4.88047025757075682*^23*w^75 + 9.76111606446927891*^23*w^76 + 1.96272522227807924*^24*w^77 + 3.92551709858880779*^24*w^78 + 7.89197516137131442*^24*w^79 + 1.57842037354631204*^25*w^80 + 3.17281145254052573*^25*w^81 + 6.34571937160986744*^25*w^82 + 1.27537773044372318*^26*w^83 + 2.55079222674923911*^26*w^84 + 5.12593133524739989*^26*w^85 + 1.02520029545062653*^27*w^86 + 2.05991478406605189*^27*w^87 + 4.11988315323805448*^27*w^88 + 8.27696533419670141*^27*w^89 + 1.6554135563322917*^28*w^90 + 3.32537875184537277*^28*w^91 + 6.65083592780889319*^28*w^92 + 1.33586231138507736*^29*w^93 + 2.67175466836409756*^29*w^94 + 5.36580892250010001*^29*w^95 + 1.07317330595266882*^30*w^96 + 2.15508203388099023*^30*w^97 + 4.3102082871410867*^30*w^98 + 8.65465049778482081*^30*w^99 + 1.73094708518652813*^31*w^100 + 3.47531587591810699*^31*w^101 + 6.95069704982869323*^31*w^102 + 1.39540358075817379*^32*w^103 + 2.79083228348053373*^32*w^104 + 5.60231917057430285*^32*w^105 + 1.12047350642298589*^33*w^106 + 2.24905404989318092*^33*w^107 + 4.49814536617678112*^33*w^108 + 9.02812244218697878*^33*w^109 + 1.80563885668439924*^34*w^110 + 3.62378043992211736*^34*w^111 + 7.24761631415900496*^34*w^112 + 1.45443563420907849*^35*w^113 + 2.90889266930605988*^35*w^114 + 5.83709231924691252*^35*w^115 + 1.1674267309536331*^36*w^116 + 2.34244394667733758*^36*w^117 + 4.68491984802570631*^36*w^118 + 9.39969023412247689*^36*w^119 + 1.87995040532751843*^37*w^120 + 3.77164324262835699*^37*w^121 + 7.54333430857047644*^37*w^122 + 1.513287299533434*^38*w^123 + 3.02659311509575234*^38*w^124 + 6.071371658809211*^38*w^125 + 1.2142815044657703*^39*w^126 + 2.43572239228709936*^39*w^127 + 4.87147258411816756*^39*w^128 + 9.77113781573528786*^39*w^129 + 1.95423834281357079*^40*w^130 + 3.91958123492837579*^40*w^131 + 7.83920428940658107*^40*w^132 + 1.57221575314284352*^41*w^133 + 3.14444773759439757*^41*w^134 + 6.30613530567147267*^41*w^135 + 1.26123336376610926*^42*w^136 + 2.52926179891437072*^42*w^137 + 5.05854808163146358*^42*w^138 + 1.01438846374043325*^43*w^139 + 2.02878644270243085*^43*w^140 + 4.06813600488468221*^43*w^141 + 8.13630900424157826*^43*w^142 + 1.63142784742237722*^44*w^143 + 3.26287008374753081*^44*w^144 + 6.542174093297683*^44*w^145 + 1.30844041735254389*^45*w^146 + 2.62336481153906015*^45*w^147 + 5.24675141568488229*^45*w^148 + 1.0519090002466161*^46*w^149 + 2.10382648625555858*^46*w^150 + 4.217752048085294*^46*w^151 + 8.43553715043340656*^46*w^152 + 1.6910941656574423*^47*w^153 + 3.38220121128816548*^47*w^154 + 6.78014325553751991*^47*w^155 + 1.35603367163584057*^48*w^156 + 2.71828333670420364*^48*w^157 + 5.43658624955043221*^48*w^158 + 1.08977232116190265*^49*w^159 + 2.17955227794556709*^49*w^160 + 4.36880265462074499*^49*w^161 + 8.73763510111726053*^49*w^162 + 1.75135858650021804*^50*w^163 + 3.502728800439848*^50*w^164 + 7.02059780329610159*^50*w^165 + 1.40412410007427389*^51*w^166 + 2.81423164145995182*^51*w^167 + 5.62848101020239272*^51*w^168 + 1.12806121147666791*^52*w^169 + 2.2561293477639933*^52*w^170 + 4.52160792319469157*^52*w^171 + 9.04324290429731329*^52*w^172 + 1.81234497427101529*^53*w^173 + 3.62470052397868463*^53*w^174 + 7.26401739551507473*^53*w^175 + 1.4528076135505746*^54*w^176 + 2.91139560766519279*^54*w^177 + 5.822807383064154*^54*w^178 + 1.16684775767467616*^55*w^179 + 2.33370183933353652*^55*w^180 + 4.67644760849809992*^55*w^181 + 9.35291995928845181*^55*w^182 + 1.87416197203993748*^56*w^183 + 3.7483336267306283*^56*w^184 + 7.51082423614900615*^56*w^185 + 1.50216863733708213*^57*w^186 + 3.00993942004663009*^57*w^187 + 6.019893679257286*^57*w^188 + 1.20619584904418005*^58*w^189 + 2.41239750928980434*^58*w^190 + 4.83357048333371358*^58*w^191 + 9.667163729113059*^58*w^192 + 1.936906508438561*^59*w^193 + 3.87382193485531568*^59*w^194 + 7.76139621958226124*^59*w^195 + 1.55228273858863819*^60*w^196 + 3.11001049740330796*^60*w^197 + 6.22003469217550372*^60*w^198 + 1.2461630288275787*^61*w^199 + 2.49233142743780364*^61*w^200 + ALARM*w^201 + 1.66666666666666667*Log[MH2/muf2] + 4.66666666666666667*w*Log[MH2/muf2] + 10.6666666666666667*w^2*Log[MH2/muf2] + 21.3333333333333333*w^3*Log[MH2/muf2] + 42.6666666666666667*w^4*Log[MH2/muf2] + 85.3333333333333333*w^5*Log[MH2/muf2] + 170.666666666666667*w^6*Log[MH2/muf2] + 341.333333333333333*w^7*Log[MH2/muf2] + 682.666666666666667*w^8*Log[MH2/muf2] + 1365.33333333333333*w^9*Log[MH2/muf2] + 2730.66666666666667*w^10*Log[MH2/muf2] + 5461.33333333333333*w^11*Log[MH2/muf2] + 10922.6666666666667*w^12*Log[MH2/muf2] + 21845.3333333333333*w^13*Log[MH2/muf2] + 43690.6666666666667*w^14*Log[MH2/muf2] + 87381.3333333333333*w^15*Log[MH2/muf2] + 174762.666666666667*w^16*Log[MH2/muf2] + 349525.333333333333*w^17*Log[MH2/muf2] + 699050.666666666667*w^18*Log[MH2/muf2] + 1.39810133333333333*^6*w^19*Log[MH2/muf2] + 2.79620266666666667*^6*w^20*Log[MH2/muf2] + 5.59240533333333333*^6*w^21*Log[MH2/muf2] + 1.11848106666666667*^7*w^22*Log[MH2/muf2] + 2.23696213333333333*^7*w^23*Log[MH2/muf2] + 4.47392426666666667*^7*w^24*Log[MH2/muf2] + 8.94784853333333333*^7*w^25*Log[MH2/muf2] + 1.78956970666666667*^8*w^26*Log[MH2/muf2] + 3.57913941333333333*^8*w^27*Log[MH2/muf2] + 7.15827882666666667*^8*w^28*Log[MH2/muf2] + 1.43165576533333333*^9*w^29*Log[MH2/muf2] + 2.86331153066666667*^9*w^30*Log[MH2/muf2] + 5.72662306133333333*^9*w^31*Log[MH2/muf2] + 1.14532461226666667*^10*w^32*Log[MH2/muf2] + 2.29064922453333333*^10*w^33*Log[MH2/muf2] + 4.58129844906666667*^10*w^34*Log[MH2/muf2] + 9.16259689813333333*^10*w^35*Log[MH2/muf2] + 1.83251937962666667*^11*w^36*Log[MH2/muf2] + 3.66503875925333333*^11*w^37*Log[MH2/muf2] + 7.33007751850666667*^11*w^38*Log[MH2/muf2] + 1.46601550370133333*^12*w^39*Log[MH2/muf2] + 2.93203100740266667*^12*w^40*Log[MH2/muf2] + 5.86406201480533333*^12*w^41*Log[MH2/muf2] + 1.17281240296106667*^13*w^42*Log[MH2/muf2] + 2.34562480592213333*^13*w^43*Log[MH2/muf2] + 4.69124961184426667*^13*w^44*Log[MH2/muf2] + 9.38249922368853333*^13*w^45*Log[MH2/muf2] + 1.87649984473770667*^14*w^46*Log[MH2/muf2] + 3.75299968947541333*^14*w^47*Log[MH2/muf2] + 7.50599937895082667*^14*w^48*Log[MH2/muf2] + 1.50119987579016533*^15*w^49*Log[MH2/muf2] + 3.00239975158033067*^15*w^50*Log[MH2/muf2] + 6.00479950316066133*^15*w^51*Log[MH2/muf2] + 1.20095990063213227*^16*w^52*Log[MH2/muf2] + 2.40191980126426453*^16*w^53*Log[MH2/muf2] + 4.80383960252852907*^16*w^54*Log[MH2/muf2] + 9.60767920505705813*^16*w^55*Log[MH2/muf2] + 1.92153584101141163*^17*w^56*Log[MH2/muf2] + 3.84307168202282325*^17*w^57*Log[MH2/muf2] + 7.68614336404564651*^17*w^58*Log[MH2/muf2] + 1.5372286728091292*^18*w^59*Log[MH2/muf2] + 3.0744573456182584*^18*w^60*Log[MH2/muf2] + 6.14891469123651721*^18*w^61*Log[MH2/muf2] + 1.22978293824730344*^19*w^62*Log[MH2/muf2] + 2.45956587649460688*^19*w^63*Log[MH2/muf2] + 4.91913175298921376*^19*w^64*Log[MH2/muf2] + 9.83826350597842753*^19*w^65*Log[MH2/muf2] + 1.96765270119568551*^20*w^66*Log[MH2/muf2] + 3.93530540239137101*^20*w^67*Log[MH2/muf2] + 7.87061080478274202*^20*w^68*Log[MH2/muf2] + 1.5741221609565483*^21*w^69*Log[MH2/muf2] + 3.14824432191309681*^21*w^70*Log[MH2/muf2] + 6.29648864382619362*^21*w^71*Log[MH2/muf2] + 1.25929772876523872*^22*w^72*Log[MH2/muf2] + 2.51859545753047745*^22*w^73*Log[MH2/muf2] + 5.03719091506095489*^22*w^74*Log[MH2/muf2] + 1.00743818301219098*^23*w^75*Log[MH2/muf2] + 2.01487636602438196*^23*w^76*Log[MH2/muf2] + 4.02975273204876392*^23*w^77*Log[MH2/muf2] + 8.05950546409752783*^23*w^78*Log[MH2/muf2] + 1.61190109281950557*^24*w^79*Log[MH2/muf2] + 3.22380218563901113*^24*w^80*Log[MH2/muf2] + 6.44760437127802227*^24*w^81*Log[MH2/muf2] + 1.28952087425560445*^25*w^82*Log[MH2/muf2] + 2.57904174851120891*^25*w^83*Log[MH2/muf2] + 5.15808349702241781*^25*w^84*Log[MH2/muf2] + 1.03161669940448356*^26*w^85*Log[MH2/muf2] + 2.06323339880896712*^26*w^86*Log[MH2/muf2] + 4.12646679761793425*^26*w^87*Log[MH2/muf2] + 8.252933595235868*^26*w^88*Log[MH2/muf2] + 1.6505867190471736*^27*w^89*Log[MH2/muf2] + 3.301173438094347*^27*w^90*Log[MH2/muf2] + 6.602346876188694*^27*w^91*Log[MH2/muf2] + 1.32046937523773896*^28*w^92*Log[MH2/muf2] + 2.64093875047547792*^28*w^93*Log[MH2/muf2] + 5.28187750095095584*^28*w^94*Log[MH2/muf2] + 1.05637550019019117*^29*w^95*Log[MH2/muf2] + 2.11275100038038234*^29*w^96*Log[MH2/muf2] + 4.22550200076076467*^29*w^97*Log[MH2/muf2] + 8.45100400152152934*^29*w^98*Log[MH2/muf2] + 1.69020080030430587*^30*w^99*Log[MH2/muf2] + 3.38040160060861174*^30*w^100*Log[MH2/muf2] + 6.76080320121722347*^30*w^101*Log[MH2/muf2] + 1.35216064024344469*^31*w^102*Log[MH2/muf2] + 2.70432128048688939*^31*w^103*Log[MH2/muf2] + 5.40864256097377878*^31*w^104*Log[MH2/muf2] + 1.08172851219475576*^32*w^105*Log[MH2/muf2] + 2.16345702438951151*^32*w^106*Log[MH2/muf2] + 4.32691404877902302*^32*w^107*Log[MH2/muf2] + 8.65382809755804605*^32*w^108*Log[MH2/muf2] + 1.73076561951160921*^33*w^109*Log[MH2/muf2] + 3.46153123902321842*^33*w^110*Log[MH2/muf2] + 6.92306247804643684*^33*w^111*Log[MH2/muf2] + 1.38461249560928737*^34*w^112*Log[MH2/muf2] + 2.76922499121857474*^34*w^113*Log[MH2/muf2] + 5.53844998243714947*^34*w^114*Log[MH2/muf2] + 1.10768999648742989*^35*w^115*Log[MH2/muf2] + 2.21537999297485979*^35*w^116*Log[MH2/muf2] + 4.43075998594971958*^35*w^117*Log[MH2/muf2] + 8.86151997189943915*^35*w^118*Log[MH2/muf2] + 1.77230399437988783*^36*w^119*Log[MH2/muf2] + 3.54460798875977566*^36*w^120*Log[MH2/muf2] + 7.08921597751955132*^36*w^121*Log[MH2/muf2] + 1.41784319550391026*^37*w^122*Log[MH2/muf2] + 2.83568639100782053*^37*w^123*Log[MH2/muf2] + 5.67137278201564106*^37*w^124*Log[MH2/muf2] + 1.13427455640312821*^38*w^125*Log[MH2/muf2] + 2.26854911280625642*^38*w^126*Log[MH2/muf2] + 4.53709822561251285*^38*w^127*Log[MH2/muf2] + 9.07419645122502569*^38*w^128*Log[MH2/muf2] + 1.81483929024500514*^39*w^129*Log[MH2/muf2] + 3.62967858049001028*^39*w^130*Log[MH2/muf2] + 7.25935716098002055*^39*w^131*Log[MH2/muf2] + 1.45187143219600411*^40*w^132*Log[MH2/muf2] + 2.90374286439200822*^40*w^133*Log[MH2/muf2] + 5.80748572878401644*^40*w^134*Log[MH2/muf2] + 1.16149714575680329*^41*w^135*Log[MH2/muf2] + 2.32299429151360658*^41*w^136*Log[MH2/muf2] + 4.64598858302721315*^41*w^137*Log[MH2/muf2] + 9.29197716605442631*^41*w^138*Log[MH2/muf2] + 1.85839543321088526*^42*w^139*Log[MH2/muf2] + 3.71679086642177052*^42*w^140*Log[MH2/muf2] + 7.43358173284354105*^42*w^141*Log[MH2/muf2] + 1.48671634656870821*^43*w^142*Log[MH2/muf2] + 2.97343269313741642*^43*w^143*Log[MH2/muf2] + 5.94686538627483284*^43*w^144*Log[MH2/muf2] + 1.18937307725496657*^44*w^145*Log[MH2/muf2] + 2.37874615450993314*^44*w^146*Log[MH2/muf2] + 4.75749230901986627*^44*w^147*Log[MH2/muf2] + 9.51498461803973254*^44*w^148*Log[MH2/muf2] + 1.90299692360794651*^45*w^149*Log[MH2/muf2] + 3.80599384721589302*^45*w^150*Log[MH2/muf2] + 7.61198769443178603*^45*w^151*Log[MH2/muf2] + 1.52239753888635721*^46*w^152*Log[MH2/muf2] + 3.04479507777271441*^46*w^153*Log[MH2/muf2] + 6.08959015554542883*^46*w^154*Log[MH2/muf2] + 1.21791803110908577*^47*w^155*Log[MH2/muf2] + 2.43583606221817153*^47*w^156*Log[MH2/muf2] + 4.87167212443634306*^47*w^157*Log[MH2/muf2] + 9.74334424887268612*^47*w^158*Log[MH2/muf2] + 1.94866884977453722*^48*w^159*Log[MH2/muf2] + 3.89733769954907445*^48*w^160*Log[MH2/muf2] + 7.794675399098148*^48*w^161*Log[MH2/muf2] + 1.55893507981962978*^49*w^162*Log[MH2/muf2] + 3.11787015963925956*^49*w^163*Log[MH2/muf2] + 6.23574031927851912*^49*w^164*Log[MH2/muf2] + 1.24714806385570382*^50*w^165*Log[MH2/muf2] + 2.49429612771140765*^50*w^166*Log[MH2/muf2] + 4.98859225542281529*^50*w^167*Log[MH2/muf2] + 9.97718451084563059*^50*w^168*Log[MH2/muf2] + 1.99543690216912612*^51*w^169*Log[MH2/muf2] + 3.99087380433825224*^51*w^170*Log[MH2/muf2] + 7.98174760867650447*^51*w^171*Log[MH2/muf2] + 1.59634952173530089*^52*w^172*Log[MH2/muf2] + 3.19269904347060179*^52*w^173*Log[MH2/muf2] + 6.38539808694120358*^52*w^174*Log[MH2/muf2] + 1.27707961738824072*^53*w^175*Log[MH2/muf2] + 2.55415923477648143*^53*w^176*Log[MH2/muf2] + 5.10831846955296286*^53*w^177*Log[MH2/muf2] + 1.02166369391059257*^54*w^178*Log[MH2/muf2] + 2.04332738782118514*^54*w^179*Log[MH2/muf2] + 4.08665477564237029*^54*w^180*Log[MH2/muf2] + 8.17330955128474058*^54*w^181*Log[MH2/muf2] + 1.63466191025694812*^55*w^182*Log[MH2/muf2] + 3.26932382051389623*^55*w^183*Log[MH2/muf2] + 6.53864764102779246*^55*w^184*Log[MH2/muf2] + 1.30772952820555849*^56*w^185*Log[MH2/muf2] + 2.61545905641111698*^56*w^186*Log[MH2/muf2] + 5.23091811282223397*^56*w^187*Log[MH2/muf2] + 1.04618362256444679*^57*w^188*Log[MH2/muf2] + 2.09236724512889359*^57*w^189*Log[MH2/muf2] + 4.18473449025778718*^57*w^190*Log[MH2/muf2] + 8.36946898051557435*^57*w^191*Log[MH2/muf2] + 1.67389379610311487*^58*w^192*Log[MH2/muf2] + 3.34778759220622974*^58*w^193*Log[MH2/muf2] + 6.69557518441245948*^58*w^194*Log[MH2/muf2] + 1.3391150368824918*^59*w^195*Log[MH2/muf2] + 2.67823007376498379*^59*w^196*Log[MH2/muf2] + 5.35646014752996759*^59*w^197*Log[MH2/muf2] + 1.07129202950599352*^60*w^198*Log[MH2/muf2] + 2.14258405901198703*^60*w^199*Log[MH2/muf2] + 4.28516811802397407*^60*w^200*Log[MH2/muf2], 0.296296296296296296 + 2.37037037037037037*w + 8.296296296296296*w^2 + 18.962962962962962*w^3 + 37.9259259259259259*w^4 + 75.8518518518518519*w^5 + 151.703703703703704*w^6 + 303.407407407407407*w^7 + 606.814814814814815*w^8 + 1213.62962962962963*w^9 + 2427.25925925925926*w^10 + 4854.51851851851852*w^11 + 9709.03703703703704*w^12 + 19418.0740740740741*w^13 + 38836.1481481481481*w^14 + 77672.2962962962963*w^15 + 155344.592592592593*w^16 + 310689.185185185185*w^17 + 621378.3703703703*w^18 + 1.24275674074074074*^6*w^19 + 2.48551348148148148*^6*w^20 + 4.97102696296296296*^6*w^21 + 9.94205392592592593*^6*w^22 + 1.98841078518518519*^7*w^23 + 3.97682157037037037*^7*w^24 + 7.95364314074074074*^7*w^25 + 1.59072862814814815*^8*w^26 + 3.181457256296296*^8*w^27 + 6.36291451259259259*^8*w^28 + 1.27258290251851852*^9*w^29 + 2.54516580503703704*^9*w^30 + 5.09033161007407407*^9*w^31 + 1.01806632201481481*^10*w^32 + 2.03613264402962963*^10*w^33 + 4.07226528805925926*^10*w^34 + 8.14453057611851852*^10*w^35 + 1.6289061152237036*^11*w^36 + 3.25781223044740741*^11*w^37 + 6.51562446089481481*^11*w^38 + 1.30312489217896296*^12*w^39 + 2.60624978435792593*^12*w^40 + 5.21249956871585185*^12*w^41 + 1.04249991374317037*^13*w^42 + 2.08499982748634074*^13*w^43 + 4.16999965497268148*^13*w^44 + 8.33999930994536296*^13*w^45 + 1.66799986198907259*^14*w^46 + 3.33599972397814519*^14*w^47 + 6.67199944795629037*^14*w^48 + 1.33439988959125807*^15*w^49 + 2.66879977918251615*^15*w^50 + 5.337599558365032*^15*w^51 + 1.06751991167300646*^16*w^52 + 2.13503982334601292*^16*w^53 + 4.27007964669202584*^16*w^54 + 8.54015929338405167*^16*w^55 + 1.70803185867681033*^17*w^56 + 3.41606371735362067*^17*w^57 + 6.83212743470724134*^17*w^58 + 1.36642548694144827*^18*w^59 + 2.73285097388289654*^18*w^60 + 5.46570194776579307*^18*w^61 + 1.09314038955315861*^19*w^62 + 2.18628077910631723*^19*w^63 + 4.37256155821263446*^19*w^64 + 8.74512311642526891*^19*w^65 + 1.74902462328505378*^20*w^66 + 3.49804924657010757*^20*w^67 + 6.99609849314021513*^20*w^68 + 1.39921969862804303*^21*w^69 + 2.79843939725608605*^21*w^70 + 5.59687879451217211*^21*w^71 + 1.11937575890243442*^22*w^72 + 2.23875151780486884*^22*w^73 + 4.47750303560973768*^22*w^74 + 8.95500607121947537*^22*w^75 + 1.79100121424389507*^23*w^76 + 3.58200242848779015*^23*w^77 + 7.16400485697558029*^23*w^78 + 1.43280097139511606*^24*w^79 + 2.86560194279023212*^24*w^80 + 5.73120388558046424*^24*w^81 + 1.14624077711609285*^25*w^82 + 2.29248155423218569*^25*w^83 + 4.58496310846437139*^25*w^84 + 9.16992621692874278*^25*w^85 + 1.83398524338574856*^26*w^86 + 3.66797048677149711*^26*w^87 + 7.33594097354299422*^26*w^88 + 1.46718819470859884*^27*w^89 + 2.93437638941719769*^27*w^90 + 5.86875277883439538*^27*w^91 + 1.17375055576687908*^28*w^92 + 2.34750111153375815*^28*w^93 + 4.695002223067516*^28*w^94 + 9.390004446135032*^28*w^95 + 1.87800088922700652*^29*w^96 + 3.75600177845401304*^29*w^97 + 7.51200355690802608*^29*w^98 + 1.50240071138160522*^30*w^99 + 3.00480142276321043*^30*w^100 + 6.00960284552642087*^30*w^101 + 1.20192056910528417*^31*w^102 + 2.40384113821056835*^31*w^103 + 4.80768227642113669*^31*w^104 + 9.61536455284227339*^31*w^105 + 1.92307291056845468*^32*w^106 + 3.84614582113690935*^32*w^107 + 7.69229164227381871*^32*w^108 + 1.53845832845476374*^33*w^109 + 3.07691665690952748*^33*w^110 + 6.15383331381905497*^33*w^111 + 1.23076666276381099*^34*w^112 + 2.46153332552762199*^34*w^113 + 4.92306665105524397*^34*w^114 + 9.84613330211048795*^34*w^115 + 1.96922666042209759*^35*w^116 + 3.93845332084419518*^35*w^117 + 7.87690664168839036*^35*w^118 + 1.57538132833767807*^36*w^119 + 3.15076265667535614*^36*w^120 + 6.30152531335071229*^36*w^121 + 1.26030506267014246*^37*w^122 + 2.52061012534028491*^37*w^123 + 5.04122025068056983*^37*w^124 + 1.00824405013611397*^38*w^125 + 2.01648810027222793*^38*w^126 + 4.03297620054445586*^38*w^127 + 8.06595240108891173*^38*w^128 + 1.61319048021778235*^39*w^129 + 3.22638096043556469*^39*w^130 + 6.45276192087112938*^39*w^131 + 1.29055238417422588*^40*w^132 + 2.58110476834845175*^40*w^133 + 5.162209536696903*^40*w^134 + 1.0324419073393806*^41*w^135 + 2.0648838146787613*^41*w^136 + 4.1297676293575226*^41*w^137 + 8.25953525871504561*^41*w^138 + 1.65190705174300912*^42*w^139 + 3.30381410348601824*^42*w^140 + 6.60762820697203649*^42*w^141 + 1.3215256413944072*^43*w^142 + 2.64305128278881459*^43*w^143 + 5.28610256557762919*^43*w^144 + 1.05722051311552584*^44*w^145 + 2.11444102623105168*^44*w^146 + 4.22888205246210335*^44*w^147 + 8.457764104924206*^44*w^148 + 1.69155282098484134*^45*w^149 + 3.38310564196968268*^45*w^150 + 6.76621128393936536*^45*w^151 + 1.35324225678787307*^46*w^152 + 2.70648451357574614*^46*w^153 + 5.41296902715149229*^46*w^154 + 1.08259380543029846*^47*w^155 + 2.16518761086059692*^47*w^156 + 4.33037522172119383*^47*w^157 + 8.66075044344238766*^47*w^158 + 1.73215008868847753*^48*w^159 + 3.46430017737695507*^48*w^160 + 6.92860035475391013*^48*w^161 + 1.38572007095078203*^49*w^162 + 2.77144014190156405*^49*w^163 + 5.542880283803128*^49*w^164 + 1.10857605676062562*^50*w^165 + 2.21715211352125124*^50*w^166 + 4.43430422704250248*^50*w^167 + 8.86860845408500497*^50*w^168 + 1.77372169081700099*^51*w^169 + 3.54744338163400199*^51*w^170 + 7.09488676326800397*^51*w^171 + 1.41897735265360079*^52*w^172 + 2.83795470530720159*^52*w^173 + 5.67590941061440318*^52*w^174 + 1.13518188212288064*^53*w^175 + 2.27036376424576127*^53*w^176 + 4.54072752849152254*^53*w^177 + 9.08145505698304509*^53*w^178 + 1.81629101139660902*^54*w^179 + 3.63258202279321803*^54*w^180 + 7.26516404558643607*^54*w^181 + 1.45303280911728721*^55*w^182 + 2.90606561823457443*^55*w^183 + 5.81213123646914886*^55*w^184 + 1.16242624729382977*^56*w^185 + 2.32485249458765954*^56*w^186 + 4.64970498917531908*^56*w^187 + 9.29940997835063817*^56*w^188 + 1.85988199567012763*^57*w^189 + 3.71976399134025527*^57*w^190 + 7.43952798268051053*^57*w^191 + 1.48790559653610211*^58*w^192 + 2.97581119307220421*^58*w^193 + 5.95162238614440843*^58*w^194 + 1.19032447722888169*^59*w^195 + 2.38064895445776337*^59*w^196 + 4.76129790891552674*^59*w^197 + 9.52259581783105348*^59*w^198 + 1.9045191635662106*^60*w^199 + 3.80903832713242139*^60*w^200 + ALARM*w^201, ALARM*w^201, ALARM*w^201}, {-391.707700263661496 + 301.477891301060417*w + 1401.09954033632699*w^2 - 2443.22207576532543*w^3 + 11117.4124476545431*w^4 - 10178.5004689891442*w^5 + 39714.5648186635871*w^6 - 34249.8301956740144*w^7 + 144741.035237213821*w^8 - 113848.140875137944*w^9 + 538317.445894177642*w^10 - 377287.98745135625*w^11 + 2.03433409456864463*^6*w^12 - 1.24143366994533548*^6*w^13 + 7.78453572470893693*^6*w^14 - 4.02753786337642798*^6*w^15 + 3.00838205507108592*^7*w^16 - 1.275791729810414*^7*w^17 + 1.17183349853950116*^8*w^18 - 3.88628940343274823*^7*w^19 + 4.59383816629724102*^8*w^20 - 1.10711271212023117*^8*w^21 + 1.81030768398290166*^9*w^22 - 2.7664443441525304*^8*w^23 + 7.16462518363748896*^9*w^24 - 4.83957598319647536*^8*w^25 + 2.84562072332150018*^10*w^26 + 4.12865180241505463*^8*w^27 + 1.13355534405237129*^11*w^28 + 1.05627016988719788*^10*w^29 + 4.52666346219063024*^11*w^30 + 7.62256449206534825*^10*w^31 + 1.81137659124416409*^12*w^32 + 4.34968761912154481*^11*w^33 + 7.26088751086818259*^12*w^34 + 2.23956528766660781*^12*w^35 + 2.9147453834535523*^13*w^36 + 1.08838179299659706*^13*w^37 + 1.17149565716581409*^14*w^38 + 5.09750112415603129*^13*w^39 + 4.71330071887725722*^14*w^40 + 2.32711261861598295*^14*w^41 + 1.89794018702028165*^15*w^42 + 1.04264665731243489*^15*w^43 + 7.64807719355058833*^15*w^44 + 4.60521309609136207*^15*w^45 + 3.08377700467473095*^16*w^46 + 2.01131641754171719*^16*w^47 + 1.24403001760276944*^17*w^48 + 8.70514980173216563*^16*w^49 + 5.02063429700493787*^17*w^50 + 3.73970117600209787*^17*w^51 + 2.02690878007210197*^18*w^52 + 1.59658973526242589*^18*w^53 + 8.18521956973560074*^18*w^54 + 6.78043745663004619*^18*w^55 + 3.30615713282943823*^19*w^56 + 2.86652774536619726*^19*w^57 + 1.33565253540639909*^20*w^58 + 1.20712127548066485*^20*w^59 + 5.39663421731342656*^20*w^60 + 5.06589190217971813*^20*w^61 + 2.180705494476854*^21*w^62 + 2.11957064195787409*^21*w^63 + 8.81257302509507126*^21*w^64 + 8.84452264292156935*^21*w^65 + 3.56146784784090549*^22*w^66 + 3.68179722459899503*^22*w^67 + 1.43934983727432563*^23*w^68 + 1.52936154120981681*^23*w^69 + 5.81709969156392453*^23*w^70 + 6.34039148659499081*^23*w^71 + 2.35094450399544542*^24*w^72 + 2.62395267599078444*^24*w^73 + 9.50096867023070305*^24*w^74 + 1.0841717732418658*^25*w^75 + 3.83952769125720162*^25*w^76 + 4.47303170894673319*^25*w^77 + 1.55155669973760923*^26*w^78 + 1.84297760528183189*^26*w^79 + 6.26950994805284455*^26*w^80 + 7.58400598587106983*^26*w^81 + 2.53321688457635085*^27*w^82 + 3.11730245411680885*^27*w^83 + 1.02348436881316921*^28*w^84 + 1.2799634488001373*^28*w^85 + 4.13483111157871292*^28*w^86 + 5.25033962043430483*^28*w^87 + 1.67032157858912836*^29*w^88 + 2.15168134137025014*^29*w^89 + 6.74693499368361331*^29*w^90 + 8.81040493988806212*^29*w^91 + 2.72505785136459795*^30*w^92 + 3.60466777015300241*^30*w^93 + 1.10054192981344134*^31*w^94 + 1.47369615468681439*^31*w^95 + 4.44424758602672949*^31*w^96 + 6.02065726021264771*^31*w^97 + 1.79452697757603993*^32*w^98 + 2.45805324240179566*^32*w^99 + 7.24538236870463062*^32*w^100 + 1.00292101354992513*^33*w^101 + 2.92504009606119252*^33*w^102 + 4.08964400085287419*^33*w^103 + 1.18075905309150618*^34*w^104 + 1.66671615121609007*^34*w^105 + 4.765950787080997*^34*w^106 + 6.78903557469734763*^34*w^107 + 1.92351949239407399*^35*w^108 + 2.76399194207532301*^35*w^109 + 7.76251482468787029*^35*w^110 + 1.12475715097646761*^36*w^111 + 3.13232793569831965*^36*w^112 + 4.57492842501087572*^36*w^113 + 1.26383714764536333*^37*w^114 + 1.86004269585925047*^37*w^115 + 5.09887489666275159*^37*w^116 + 7.55933245526364087*^37*w^117 + 2.0569191801777316*^38*w^118 + 3.07095995179819193*^38*w^119 + 8.29698022362600113*^38*w^120 + 1.2471041814815614*^39*w^121 + 3.34644118823474333*^39*w^122 + 5.06263236702485072*^39*w^123 + 1.34960613201897762*^40*w^124 + 2.05447971891316873*^40*w^125 + 5.44241940702317187*^40*w^126 + 8.33461324277741115*^40*w^127 + 2.19451484594796908*^41*w^128 + 3.38012762576313235*^41*w^129 + 8.848039341833049*^41*w^130 + 1.37040952585226437*^42*w^131 + 3.56712262089608248*^42*w^132 + 5.55446843619510156*^42*w^133 + 1.43797714004517107*^43*w^134 + 2.250683558336838*^43*w^135 + 5.79628007317679022*^43*w^136 + 9.11739624231816013*^43*w^137 + 2.33620351467271786*^44*w^138 + 3.69246231909993639*^44*w^139 + 9.41534878979082733*^44*w^140 + 1.49504518681141386*^45*w^141 + 3.79425997184262562*^45*w^142 + 6.05186873883380239*^45*w^143 + 1.52891446708537877*^46*w^144 + 2.44920611397428088*^46*w^145 + 6.16034783724881501*^46*w^146 + 9.909810517129019*^46*w^147 + 2.48195396287814169*^47*w^148 + 4.00878617601064183*^47*w^149 + 9.998829253702438*^47*w^150 + 1.62132894458947426*^48*w^151 + 4.02783828396489285*^48*w^152 + 6.55606273348760566*^48*w^153 + 1.62241830401159127*^49*w^154 + 2.65052348575064275*^49*w^155 + 6.53464620985343829*^49*w^156 + 1.07137013756416754*^50*w^157 + 2.63178398204927358*^50*w^158 + 4.32981503688806126*^50*w^159 + 1.05985828460432309*^51*w^160 + 1.74953872563555241*^51*w^161 + 4.26790982824314637*^51*w^162 + 7.06813036196513605*^51*w^163 + 1.71851378058366679*^52*w^164 + 2.85505564365766269*^52*w^165 + 6.91929131558262548*^52*w^166 + 1.15307032785737313*^53*w^167 + 2.78574579448597405*^53*w^168 + 4.65618549227119799*^53*w^169 + 1.1214839820328533*^54*w^170 + 1.87992265277463728*^54*w^171 + 4.51457461747184203*^54*w^172 + 7.58903942446127391*^54*w^173 + 1.81724383310053317*^55*w^174 + 3.06318034160394798*^55*w^175 + 7.31446576512654014*^55*w^176 + 1.23622916896335851*^56*w^177 + 2.94391647408439047*^56*w^178 + 4.98847422447114311*^56*w^179 + 1.18479234233968514*^57*w^180 + 2.01270626710152072*^57*w^181 + 4.76796750023840725*^57*w^182 + 8.11967257051975563*^57*w^183 + 1.91866446194520042*^58*w^184 + 3.27524321423428625*^58*w^185 + 7.72040121644724874*^58*w^186 + 1.32098208797145306*^59*w^187 + 3.10639152948097627*^59*w^188 + 5.32721217448464657*^59*w^189 + 1.24982262685321883*^60*w^190 + 2.14809784149003903*^60*w^191 + 5.02824945614885346*^60*w^192 + 8.66084724476764005*^60*w^193 + 2.0228415226261227*^61*w^194 + 3.49156527022500875*^61*w^195 + 8.137366538518798*^61*w^196 + 1.40745521004772943*^62*w^197 + 3.27328053590726954*^62*w^198 + 5.67289514307671561*^62*w^199 + 1.31661942067291179*^63*w^200 + ALARM*w^201 + 174.157504374732443*Log[MH2/muf2] + 654.697036304776075*w*Log[MH2/muf2] - 681.901689179195588*w^2*Log[MH2/muf2] + 2717.0635592829713*w^3*Log[MH2/muf2] - 2997.72229408589633*w^4*Log[MH2/muf2] + 6446.43512812625698*w^5*Log[MH2/muf2] - 8506.31980799209761*w^6*Log[MH2/muf2] + 19628.6402252974158*w^7*Log[MH2/muf2] - 25293.132823494336*w^8*Log[MH2/muf2] + 67266.8412872928008*w^9*Log[MH2/muf2] - 74859.2494085932127*w^10*Log[MH2/muf2] + 247857.187526172767*w^11*Log[MH2/muf2] - 212685.2551970627*w^12*Log[MH2/muf2] + 956850.637719230005*w^13*Log[MH2/muf2] - 550306.307750323107*w^14*Log[MH2/muf2] + 3.80609021277761272*^6*w^15*Log[MH2/muf2] - 1.12930159981753929*^6*w^16*Log[MH2/muf2] + 1.54286951760289789*^7*w^17*Log[MH2/muf2] - 617113.635533524407*w^18*Log[MH2/muf2] + 6.32786224363072023*^7*w^19*Log[MH2/muf2] + 1.1917115685586056*^7*w^20*Log[MH2/muf2] + 2.61345838049610137*^8*w^21*Log[MH2/muf2] + 1.01265824644538886*^8*w^22*Log[MH2/muf2] + 1.08361935784264219*^9*w^23*Log[MH2/muf2] + 6.06294118081464764*^8*w^24*Log[MH2/muf2] + 4.501764310149326*^9*w^25*Log[MH2/muf2] + 3.18528596747922245*^9*w^26*Log[MH2/muf2] + 1.87146964655743098*^10*w^27*Log[MH2/muf2] + 1.56264214007086243*^10*w^28*Log[MH2/muf2] + 7.77904785405298137*^10*w^29*Log[MH2/muf2] + 7.35023441817928837*^10*w^30*Log[MH2/muf2] + 3.23142731357245278*^11*w^31*Log[MH2/muf2] + 3.36064357743059954*^11*w^32*Log[MH2/muf2] + 1.34107560803040764*^12*w^33*Log[MH2/muf2] + 1.50556041189702469*^12*w^34*Log[MH2/muf2] + 5.55937723657816111*^12*w^35*Log[MH2/muf2] + 6.64248980815892776*^12*w^36*Log[MH2/muf2] + 2.30182964376502727*^13*w^37*Log[MH2/muf2] + 2.89602453266840193*^13*w^38*Log[MH2/muf2] + 9.518724209904644*^13*w^39*Log[MH2/muf2] + 1.2507060094559456*^14*w^40*Log[MH2/muf2] + 3.93136099669704975*^14*w^41*Log[MH2/muf2] + 5.35982932999012859*^14*w^42*Log[MH2/muf2] + 1.62171979431862842*^15*w^43*Log[MH2/muf2] + 2.2822389423753025*^15*w^44*Log[MH2/muf2] + 6.68180377613290818*^15*w^45*Log[MH2/muf2] + 9.66552843575348758*^15*w^46*Log[MH2/muf2] + 2.74989783845987518*^16*w^47*Log[MH2/muf2] + 4.07464585852554604*^16*w^48*Log[MH2/muf2] + 1.13048865180164834*^17*w^49*Log[MH2/muf2] + 1.71092072717085268*^17*w^50*Log[MH2/muf2] + 4.64264324095211724*^17*w^51*Log[MH2/muf2] + 7.159282004066849*^17*w^52*Log[MH2/muf2] + 1.90474378119932149*^18*w^53*Log[MH2/muf2] + 2.98670619204441534*^18*w^54*Log[MH2/muf2] + 7.80732406250799024*^18*w^55*Log[MH2/muf2] + 1.24265857266113545*^19*w^56*Log[MH2/muf2] + 3.19730250509729983*^19*w^57*Log[MH2/muf2] + 5.15793365824844339*^19*w^58*Log[MH2/muf2] + 1.30828296557767666*^20*w^59*Log[MH2/muf2] + 2.13635311193471217*^20*w^60*Log[MH2/muf2] + 5.34903709712301716*^20*w^61*Log[MH2/muf2] + 8.83154281475906299*^20*w^62*Log[MH2/muf2] + 2.18536485517327985*^21*w^63*Log[MH2/muf2] + 3.64457033640975225*^21*w^64*Log[MH2/muf2] + 8.92203875175639446*^21*w^65*Log[MH2/muf2] + 1.50165995213915727*^22*w^66*Log[MH2/muf2] + 3.64009230119518681*^22*w^67*Log[MH2/muf2] + 6.17835386437361105*^22*w^68*Log[MH2/muf2] + 1.48417170895357959*^23*w^69*Log[MH2/muf2] + 2.53865010554941084*^23*w^70*Log[MH2/muf2] + 6.04774846403919661*^23*w^71*Log[MH2/muf2] + 1.04185790897244663*^24*w^72*Log[MH2/muf2] + 2.46294408441211737*^24*w^73*Log[MH2/muf2] + 4.27101467250859343*^24*w^74*Log[MH2/muf2] + 1.00248811088675782*^25*w^75*Log[MH2/muf2] + 1.74907060563749177*^25*w^76*Log[MH2/muf2] + 4.07830343931106313*^25*w^77*Log[MH2/muf2] + 7.15599752987006773*^25*w^78*Log[MH2/muf2] + 1.65831296471362112*^26*w^79*Log[MH2/muf2] + 2.92515609804512784*^26*w^80*Log[MH2/muf2] + 6.73985326842136983*^26*w^81*Log[MH2/muf2] + 1.19473186653308212*^27*w^82*Log[MH2/muf2] + 2.73804796034725226*^27*w^83*Log[MH2/muf2] + 4.87593966614709469*^27*w^84*Log[MH2/muf2] + 1.11185306486841841*^28*w^85*Log[MH2/muf2] + 1.98854011399066601*^28*w^86*Log[MH2/muf2] + 4.51313154935179629*^28*w^87*Log[MH2/muf2] + 8.10435105494929225*^28*w^88*Log[MH2/muf2] + 1.83122127658294673*^29*w^89*Log[MH2/muf2] + 3.30086630257332775*^29*w^90*Log[MH2/muf2] + 7.42751267909966423*^29*w^91*Log[MH2/muf2] + 1.34363037737733088*^30*w^92*Log[MH2/muf2] + 3.01156870934693933*^30*w^93*Log[MH2/muf2] + 5.466242476068604*^30*w^94*Log[MH2/muf2] + 1.22066245163653816*^31*w^95*Log[MH2/muf2] + 2.22263907040186936*^31*w^96*Log[MH2/muf2] + 4.94604517958004691*^31*w^97*Log[MH2/muf2] + 9.03301308837128836*^31*w^98*Log[MH2/muf2] + 2.00348522671746113*^32*w^99*Log[MH2/muf2] + 3.669371283059967*^32*w^100*Log[MH2/muf2] + 8.113072061053576*^32*w^101*Log[MH2/muf2] + 1.48989885686506342*^33*w^102*Log[MH2/muf2] + 3.28443662042646835*^33*w^103*Log[MH2/muf2] + 6.04697273025315744*^33*w^104*Log[MH2/muf2] + 1.32928391518453957*^34*w^105*Log[MH2/muf2] + 2.45326567630419657*^34*w^106*Log[MH2/muf2] + 5.37849293366095235*^34*w^107*Log[MH2/muf2] + 9.94912987659773963*^34*w^108*Log[MH2/muf2] + 2.17567423155106315*^35*w^109*Log[MH2/muf2] + 4.03336531095253895*^35*w^110*Log[MH2/muf2] + 8.79876532552501001*^35*w^111*Log[MH2/muf2] + 1.63455451137855167*^36*w^112*Log[MH2/muf2] + 3.55752671224797517*^36*w^113*Log[MH2/muf2] + 6.62197598807459074*^36*w^114*Log[MH2/muf2] + 1.43805976212173445*^37*w^115*Log[MH2/muf2] + 2.68187563383410106*^37*w^116*Log[MH2/muf2] + 5.81181254059775751*^37*w^117*Log[MH2/muf2] + 1.0858218753425846*^38*w^118*Log[MH2/muf2] + 2.34831064647393978*^38*w^119*Log[MH2/muf2] + 4.39494207518656078*^38*w^120*Log[MH2/muf2] + 9.48663085034368169*^38*w^121*Log[MH2/muf2] + 1.77839277601672598*^39*w^122*Log[MH2/muf2] + 3.83163402244439006*^39*w^123*Log[MH2/muf2] + 7.19427771077249067*^39*w^124*Log[MH2/muf2] + 1.54729996916500608*^40*w^125*Log[MH2/muf2] + 2.90962095810040762*^40*w^126*Log[MH2/muf2] + 6.24721224484133633*^40*w^127*Log[MH2/muf2] + 1.17646709958864351*^41*w^128*Log[MH2/muf2] + 2.52186534489243039*^41*w^129*Log[MH2/muf2] + 4.75577720024929025*^41*w^130*Log[MH2/muf2] + 1.0178503528779509*^42*w^131*Log[MH2/muf2] + 1.92205368559531398*^42*w^132*Log[MH2/muf2] + 4.10747354715221882*^42*w^133*Log[MH2/muf2] + 7.76632504519100614*^42*w^134*Log[MH2/muf2] + 1.65728315342259808*^43*w^135*Log[MH2/muf2] + 3.13743820799130689*^43*w^136*Log[MH2/muf2] + 6.68577783333345*^43*w^137*Log[MH2/muf2] + 1.26720743230292741*^44*w^138*Log[MH2/muf2] + 2.69676151430974804*^44*w^139*Log[MH2/muf2] + 5.11724631158571978*^44*w^140*Log[MH2/muf2] + 1.08760329985377231*^45*w^141*Log[MH2/muf2] + 2.06606516366871336*^45*w^142*Log[MH2/muf2] + 4.38568845641346884*^45*w^143*Log[MH2/muf2] + 8.340145776784259*^45*w^144*Log[MH2/muf2] + 1.76826013170030552*^46*w^145*Log[MH2/muf2] + 3.36610693453728971*^46*w^146*Log[MH2/muf2] + 7.12848764992968853*^46*w^147*Log[MH2/muf2] + 1.35834281080295035*^47*w^148*Log[MH2/muf2] + 2.87338086998759428*^47*w^149*Log[MH2/muf2] + 5.48050438270858508*^47*w^150*Log[MH2/muf2] + 1.15807089926407982*^48*w^151*Log[MH2/muf2] + 2.21087231433029326*^48*w^152*Log[MH2/muf2] + 4.66686032424450595*^48*w^153*Log[MH2/muf2] + 8.91745659586153835*^48*w^154*Log[MH2/muf2] + 1.88045801330018984*^49*w^155*Log[MH2/muf2] + 3.59628974494275003*^49*w^156*Log[MH2/muf2] + 7.57622885702690317*^49*w^157*Log[MH2/muf2] + 1.45012918056309131*^50*w^158*Log[MH2/muf2] + 3.052070079919994*^50*w^159*Log[MH2/muf2] + 5.84654078503259846*^50*w^160*Log[MH2/muf2] + 1.22938866077120593*^51*w^161*Log[MH2/muf2] + 2.35685786147113571*^51*w^162*Log[MH2/muf2] + 4.95151902823493808*^51*w^163*Log[MH2/muf2] + 9.49973906500995387*^51*w^164*Log[MH2/muf2] + 1.99408406608210652*^52*w^165*Log[MH2/muf2] + 3.82856056630271719*^52*w^166*Log[MH2/muf2] + 8.02981249293866383*^52*w^167*Log[MH2/muf2] + 1.54278902108298612*^53*w^168*Log[MH2/muf2] + 3.23314661595882569*^53*w^169*Log[MH2/muf2] + 6.21621852535840386*^53*w^170*Log[MH2/muf2] + 1.30168089967912707*^54*w^171*Log[MH2/muf2] + 2.50435678898849526*^54*w^172*Log[MH2/muf2] + 5.24015153614727063*^54*w^173*Log[MH2/muf2] + 1.00882942936355869*^55*w^174*Log[MH2/muf2] + 2.10932911382523962*^55*w^175*Log[MH2/muf2] + 4.06342508199381486*^55*w^176*Log[MH2/muf2] + 8.48998659208826632*^55*w^177*Log[MH2/muf2] + 1.6365189911834259*^56*w^178*Log[MH2/muf2] + 3.41690381546553542*^56*w^179*Log[MH2/muf2] + 6.59030287089009037*^56*w^180*Log[MH2/muf2] + 1.37506268796002157*^57*w^181*Log[MH2/muf2] + 2.65366706707105177*^57*w^182*Log[MH2/muf2] + 5.53320942057767284*^57*w^183*Log[MH2/muf2] + 1.06842831629771444*^58*w^184*Log[MH2/muf2] + 2.22637042877078017*^58*w^185*Log[MH2/muf2] + 4.30133582823001466*^58*w^186*Log[MH2/muf2] + 8.957447313005577*^58*w^187*Log[MH2/muf2] + 1.73149559904829803*^59*w^188*Log[MH2/muf2] + 3.60361516046917432*^59*w^189*Log[MH2/muf2] + 6.96948266071644999*^59*w^190*Log[MH2/muf2] + 1.4496414991429597*^60*w^191*Log[MH2/muf2] + 2.80505766810361363*^60*w^192*Log[MH2/muf2] + 5.83111517987761816*^60*w^193*Log[MH2/muf2] + 1.12887564975352173*^61*w^194*Log[MH2/muf2] + 2.34537415999548418*^61*w^195*Log[MH2/muf2] + 4.54270355820935528*^61*w^196*Log[MH2/muf2] + 9.43284826580809474*^61*w^197*Log[MH2/muf2] + 1.82787948542950448*^62*w^198*Log[MH2/muf2] + 3.79353785984411478*^62*w^199*Log[MH2/muf2] + 7.35438646001913414*^62*w^200*Log[MH2/muf2] - 29.4169297427021804*Log[MH2/muf2]^2 - 211.678224121145894*w*Log[MH2/muf2]^2 - 90.5511285276987622*w^2*Log[MH2/muf2]^2 - 558.363887113639609*w^3*Log[MH2/muf2]^2 - 418.*w^4*Log[MH2/muf2]^2 - 1275.05554845455844*w^5*Log[MH2/muf2]^2 - 1112.35555555555556*w^6*Log[MH2/muf2]^2 - 3265.65711445315438*w^7*Log[MH2/muf2]^2 - 2532.01269841269841*w^8*Log[MH2/muf2]^2 - 7995.65702924118897*w^9*Log[MH2/muf2]^2 - 3657.88783068783069*w^10*Log[MH2/muf2]^2 - 16321.5602958969348*w^11*Log[MH2/muf2]^2 + 7573.90591630591631*w^12*Log[MH2/muf2]^2 - 14018.7701657167213*w^13*Log[MH2/muf2]^2 + 107850.376112776113*w^14*Log[MH2/muf2]^2 + 117826.830403844181*w^15*Log[MH2/muf2]^2 + 706338.1276501276*w^16*Log[MH2/muf2]^2 + 1.07577807395323495*^6*w^17*Log[MH2/muf2]^2 + 3.81211294832226597*^6*w^18*Log[MH2/muf2]^2 + 6.44220177490937368*^6*w^19*Log[MH2/muf2]^2 + 1.88263363962474402*^7*w^20*Log[MH2/muf2]^2 + 3.34434294348218609*^7*w^21*Log[MH2/muf2]^2 + 8.83896181884377748*^7*w^22*Log[MH2/muf2]^2 + 1.61610975215372914*^8*w^23*Log[MH2/muf2]^2 + 4.01754194006627691*^8*w^24*Log[MH2/muf2]^2 + 7.48316169004105371*^8*w^25*Log[MH2/muf2]^2 + 1.7856440175225358*^9*w^26*Log[MH2/muf2]^2 + 3.3688359877558393*^9*w^27*Log[MH2/muf2]^2 + 7.80815770445078937*^9*w^28*Log[MH2/muf2]^2 + 1.4868620675705902*^10*w^29*Log[MH2/muf2]^2 + 3.37241941715839368*^10*w^30*Log[MH2/muf2]^2 + 6.46708702607838149*^10*w^31*Log[MH2/muf2]^2 + 1.44261930096853847*^11*w^32*Log[MH2/muf2]^2 + 2.78153869759590886*^11*w^33*Log[MH2/muf2]^2 + 6.12376359845705981*^11*w^34*Log[MH2/muf2]^2 + 1.18586508132353549*^12*w^35*Log[MH2/muf2]^2 + 2.58320726820443757*^12*w^36*Log[MH2/muf2]^2 + 5.02001873112862364*^12*w^37*Log[MH2/muf2]^2 + 1.08402889205541936*^13*w^38*Log[MH2/muf2]^2 + 2.11275590234877375*^13*w^39*Log[MH2/muf2]^2 + 4.52922190137218752*^13*w^40*Log[MH2/muf2]^2 + 8.84889463257117746*^13*w^41*Log[MH2/muf2]^2 + 1.88534603889517223*^14*w^42*Log[MH2/muf2]^2 + 3.69107038430558292*^14*w^43*Log[MH2/muf2]^2 + 7.82294168752495678*^14*w^44*Log[MH2/muf2]^2 + 1.53425917065741724*^15*w^45*Log[MH2/muf2]^2 + 3.23701441204788326*^15*w^46*Log[MH2/muf2]^2 + 6.35823823284924469*^15*w^47*Log[MH2/muf2]^2 + 1.33618249686126292*^16*w^48*Log[MH2/muf2]^2 + 2.62806710238728109*^16*w^49*Log[MH2/muf2]^2 + 5.50375352378048501*^16*w^50*Log[MH2/muf2]^2 + 1.08377162914424211*^17*w^51*Log[MH2/muf2]^2 + 2.2627126929317126*^17*w^52*Log[MH2/muf2]^2 + 4.46023258521748732*^17*w^53*Log[MH2/muf2]^2 + 9.28679943311617802*^17*w^54*Log[MH2/muf2]^2 + 1.83228834704534747*^18*w^55*Log[MH2/muf2]^2 + 3.80578986750836868*^18*w^56*Log[MH2/muf2]^2 + 7.51501781263730437*^18*w^57*Log[MH2/muf2]^2 + 1.55750981925503921*^19*w^58*Log[MH2/muf2]^2 + 3.07777808785166839*^19*w^59*Log[MH2/muf2]^2 + 6.36620129304630109*^19*w^60*Log[MH2/muf2]^2 + 1.25885873668369509*^20*w^61*Log[MH2/muf2]^2 + 2.59921693098129969*^20*w^62*Log[MH2/muf2]^2 + 5.14283067566103048*^20*w^63*Log[MH2/muf2]^2 + 1.06013247012222682*^21*w^64*Log[MH2/muf2]^2 + 2.09874314890809095*^21*w^65*Log[MH2/muf2]^2 + 4.31987197129030317*^21*w^66*Log[MH2/muf2]^2 + 8.55635462315843252*^21*w^67*Log[MH2/muf2]^2 + 1.75876588080596437*^22*w^68*Log[MH2/muf2]^2 + 3.48518968503804542*^22*w^69*Log[MH2/muf2]^2 + 7.15485998519566403*^22*w^70*Log[MH2/muf2]^2 + 1.41841674332344709*^23*w^71*Log[MH2/muf2]^2 + 2.90854984746250683*^23*w^72*Log[MH2/muf2]^2 + 5.76831764325776718*^23*w^73*Log[MH2/muf2]^2 + 1.18156517117872613*^24*w^74*Log[MH2/muf2]^2 + 2.34416108144749274*^24*w^75*Log[MH2/muf2]^2 + 4.79695640094885807*^24*w^76*Log[MH2/muf2]^2 + 9.52009228583906*^24*w^77*Log[MH2/muf2]^2 + 1.94634491973983074*^25*w^78*Log[MH2/muf2]^2 + 3.86394087852495738*^25*w^79*Log[MH2/muf2]^2 + 7.89290674719079696*^25*w^80*Log[MH2/muf2]^2 + 1.56737745211837764*^26*w^81*Log[MH2/muf2]^2 + 3.19913703190175333*^26*w^82*Log[MH2/muf2]^2 + 6.35458198480417031*^26*w^83*Log[MH2/muf2]^2 + 1.296049450132742*^27*w^84*Log[MH2/muf2]^2 + 2.57504951266987562*^27*w^85*Log[MH2/muf2]^2 + 5.24826859947551044*^27*w^86*Log[MH2/muf2]^2 + 1.04299678635538216*^28*w^87*Log[MH2/muf2]^2 + 2.12435975537031371*^28*w^88*Log[MH2/muf2]^2 + 4.222712716270636*^28*w^89*Log[MH2/muf2]^2 + 8.59544551227333682*^28*w^90*Log[MH2/muf2]^2 + 1.70892345041506351*^29*w^91*Log[MH2/muf2]^2 + 3.47653757961048146*^29*w^92*Log[MH2/muf2]^2 + 6.91331859253461414*^29*w^93*Log[MH2/muf2]^2 + 1.40563569139808022*^30*w^94*Log[MH2/muf2]^2 + 2.79571538666181734*^30*w^95*Log[MH2/muf2]^2 + 5.68138632505247395*^30*w^96*Log[MH2/muf2]^2 + 1.13018760783124589*^31*w^97*Log[MH2/muf2]^2 + 2.29561634439135461*^31*w^98*Log[MH2/muf2]^2 + 4.5673828607637935*^31*w^99*Log[MH2/muf2]^2 + 9.27288553062563079*^31*w^100*Log[MH2/muf2]^2 + 1.84523237285590651*^32*w^101*Log[MH2/muf2]^2 + 3.74461981054739847*^32*w^102*Log[MH2/muf2]^2 + 7.45261019010228434*^32*w^103*Log[MH2/muf2]^2 + 1.51176388154593823*^33*w^104*Log[MH2/muf2]^2 + 3.009164012768504*^33*w^105*Log[MH2/muf2]^2 + 6.101678640553849*^33*w^106*Log[MH2/muf2]^2 + 1.21470099745595405*^34*w^107*Log[MH2/muf2]^2 + 2.46211969172820889*^34*w^108*Log[MH2/muf2]^2 + 4.90212678770093185*^34*w^109*Log[MH2/muf2]^2 + 9.93272546924090845*^34*w^110*Log[MH2/muf2]^2 + 1.97786425859265419*^35*w^111*Log[MH2/muf2]^2 + 4.00619226602402575*^35*w^112*Log[MH2/muf2]^2 + 7.97829407477250064*^35*w^113*Log[MH2/muf2]^2 + 1.6154873972449805*^36*w^114*Log[MH2/muf2]^2 + 3.21758270711875068*^36*w^115*Log[MH2/muf2]^2 + 6.51310169031705734*^36*w^116*Log[MH2/muf2]^2 + 1.29735770909024005*^37*w^117*Log[MH2/muf2]^2 + 2.62535753671795588*^37*w^118*Log[MH2/muf2]^2 + 5.230028363540526*^37*w^119*Log[MH2/muf2]^2 + 1.05805671562428033*^38*w^120*Log[MH2/muf2]^2 + 2.10797932765149964*^38*w^121*Log[MH2/muf2]^2 + 4.26336680039803083*^38*w^122*Log[MH2/muf2]^2 + 8.49474072943501531*^38*w^123*Log[MH2/muf2]^2 + 1.71760333968172219*^39*w^124*Log[MH2/muf2]^2 + 3.42261980657338476*^39*w^125*Log[MH2/muf2]^2 + 6.91866753179293728*^39*w^126*Log[MH2/muf2]^2 + 1.37878014937108634*^40*w^127*Log[MH2/muf2]^2 + 2.78646933971243566*^40*w^128*Log[MH2/muf2]^2 + 5.55344046574940097*^40*w^129*Log[MH2/muf2]^2 + 1.12207258621804405*^41*w^130*Log[MH2/muf2]^2 + 2.23646802538762795*^41*w^131*Log[MH2/muf2]^2 + 4.517779390325246*^41*w^132*Log[MH2/muf2]^2 + 9.00532368672191711*^41*w^133*Log[MH2/muf2]^2 + 1.81873257009342248*^42*w^134*Log[MH2/muf2]^2 + 3.62555475073741611*^42*w^135*Log[MH2/muf2]^2 + 7.32073473682587597*^42*w^136*Log[MH2/muf2]^2 + 1.45945405412020722*^43*w^137*Log[MH2/muf2]^2 + 2.94635197203368887*^43*w^138*Log[MH2/muf2]^2 + 5.874209022561528*^43*w^139*Log[MH2/muf2]^2 + 1.18566153041284107*^44*w^140*Log[MH2/muf2]^2 + 2.36403253961253432*^44*w^141*Log[MH2/muf2]^2 + 4.77073059965645814*^44*w^142*Log[MH2/muf2]^2 + 9.51271660281165387*^44*w^143*Log[MH2/muf2]^2 + 1.91937103344343678*^45*w^144*Log[MH2/muf2]^2 + 3.827406511340019*^45*w^145*Log[MH2/muf2]^2 + 7.721196190578781*^45*w^146*Log[MH2/muf2]^2 + 1.53976812285045179*^46*w^147*Log[MH2/muf2]^2 + 3.10572852935861422*^46*w^148*Log[MH2/muf2]^2 + 6.19381809772883763*^46*w^149*Log[MH2/muf2]^2 + 1.24910001317005283*^47*w^150*Log[MH2/muf2]^2 + 2.49123998337439294*^47*w^151*Log[MH2/muf2]^2 + 5.02327834086828088*^47*w^152*Log[MH2/muf2]^2 + 1.00190884671569905*^48*w^153*Log[MH2/muf2]^2 + 2.01992388127214693*^48*w^154*Log[MH2/muf2]^2 + 4.02900533765948961*^48*w^155*Log[MH2/muf2]^2 + 8.12160476796860774*^48*w^156*Log[MH2/muf2]^2 + 1.62004042043769158*^49*w^157*Log[MH2/muf2]^2 + 3.26519467393652558*^49*w^158*Log[MH2/muf2]^2 + 6.51348716437066453*^49*w^159*Log[MH2/muf2]^2 + 1.31261670068288245*^50*w^160*Log[MH2/muf2]^2 + 2.61855827657813253*^50*w^161*Log[MH2/muf2]^2 + 5.27630110236949795*^50*w^162*Log[MH2/muf2]^2 + 1.05262361110128319*^51*w^163*Log[MH2/muf2]^2 + 2.12072886441598971*^51*w^164*Log[MH2/muf2]^2 + 4.23104174531799053*^51*w^165*Log[MH2/muf2]^2 + 8.52325997263703232*^51*w^166*Log[MH2/muf2]^2 + 1.70053650791348608*^52*w^167*Log[MH2/muf2]^2 + 3.42525075562536332*^52*w^168*Log[MH2/muf2]^2 + 6.83423827732418756*^52*w^169*Log[MH2/muf2]^2 + 1.37640438095087973*^53*w^170*Log[MH2/muf2]^2 + 2.746381057791771*^53*w^171*Log[MH2/muf2]^2 + 5.53054223021590923*^53*w^172*Log[MH2/muf2]^2 + 1.10356766875980015*^54*w^173*Log[MH2/muf2]^2 + 2.22207279794199329*^54*w^174*Log[MH2/muf2]^2 + 4.43410088069453791*^54*w^175*Log[MH2/muf2]^2 + 8.92726921333394404*^54*w^176*Log[MH2/muf2]^2 + 1.78148222376622136*^55*w^177*Log[MH2/muf2]^2 + 3.58632463703115421*^55*w^178*Log[MH2/muf2]^2 + 7.15694365444078119*^55*w^179*Log[MH2/muf2]^2 + 1.44062847341694933*^56*w^180*Log[MH2/muf2]^2 + 2.87504541316575837*^56*w^181*Log[MH2/muf2]^2 + 5.78664168049888579*^56*w^182*Log[MH2/muf2]^2 + 1.15487137875821937*^57*w^183*Log[MH2/muf2]^2 + 2.32420341884643697*^57*w^184*Log[MH2/muf2]^2 + 4.63868719777012518*^57*w^185*Log[MH2/muf2]^2 + 9.33459212132020167*^57*w^186*Log[MH2/muf2]^2 + 1.86307290185199806*^58*w^187*Log[MH2/muf2]^2 + 3.74878826988666272*^58*w^188*Log[MH2/muf2]^2 + 7.482360137208033*^58*w^189*Log[MH2/muf2]^2 + 1.50543323391897233*^59*w^190*Log[MH2/muf2]^2 + 3.00484476940685582*^59*w^191*Log[MH2/muf2]^2 + 6.04515926344633802*^59*w^192*Log[MH2/muf2]^2 + 1.2066485713215614*^60*w^193*Log[MH2/muf2]^2 + 2.42733809980791164*^60*w^194*Log[MH2/muf2]^2 + 4.84524254649839942*^60*w^195*Log[MH2/muf2]^2 + 9.74607323989935447*^60*w^196*Log[MH2/muf2]^2 + 1.94548015406450145*^61*w^197*Log[MH2/muf2]^2 + 3.91296996707532044*^61*w^198*Log[MH2/muf2]^2 + 7.81115464211085739*^61*w^199*Log[MH2/muf2]^2 + 1.57094636490372571*^62*w^200*Log[MH2/muf2]^2, -19.1186042825926417 + 44.4098267034093059*w + 169.119615240264704*w^2 + 557.812685379188532*w^3 + 542.379177686172709*w^4 + 2389.93233166873079*w^5 + 2246.94885562041352*w^6 + 10006.7282736817889*w^7 + 10123.2810583897016*w^8 + 41833.6400149610303*w^9 + 46072.3941573550862*w^10 + 175130.772945103045*w^11 + 208169.948524902825*w^12 + 733779.520977579071*w^13 + 930315.088530984985*w^14 + 3.0742734736579717*^6*w^15 + 4.11253847841142305*^6*w^16 + 1.28703555562893153*^7*w^17 + 1.8002666771116994*^7*w^18 + 5.38163751898223936*^7*w^19 + 7.81379982407399797*^7*w^20 + 2.24699236345317441*^8*w^21 + 3.36663981755355912*^8*w^22 + 9.36690534527447498*^8*w^23 + 1.44138790830370183*^9*w^24 + 3.898334849179585*^9*w^25 + 6.13742813507091899*^9*w^26 + 1.61977617300958771*^10*w^27 + 2.600900797337012*^10*w^28 + 6.71958237902482534*^10*w^29 + 1.09762100405001073*^11*w^30 + 2.78334933765849715*^11*w^31 + 4.61519185424793645*^11*w^32 + 1.15123076813733936*^12*w^33 + 1.93427874219318813*^12*w^34 + 4.75509523260937497*^12*w^35 + 8.083427743335383*^12*w^36 + 1.96151405509440282*^13*w^37 + 3.36939256646496613*^13*w^38 + 8.08149186813870967*^13*w^39 + 1.40120190860065297*^14*w^40 + 3.325759604805391*^14*w^41 + 5.81488045287384785*^14*w^42 + 1.36715918999762225*^15*w^43 + 2.40855604514843979*^15*w^44 + 5.61441147510513182*^15*w^45 + 9.95915943268488196*^15*w^46 + 2.30341689621090786*^16*w^47 + 4.11153028406490592*^16*w^48 + 9.44166326876616157*^16*w^49 + 1.69494789103773181*^17*w^50 + 3.86682862554627349*^17*w^51 + 6.97801385768137445*^17*w^52 + 1.58238810232867464*^18*w^53 + 2.86929264706027593*^18*w^54 + 6.47056886483890952*^18*w^55 + 1.17848882095388059*^19*w^56 + 2.64400084801364872*^19*w^57 + 4.83525692707182365*^19*w^58 + 1.07966093092260525*^20*w^59 + 1.98193463529836481*^20*w^60 + 4.40591023021676803*^20*w^61 + 8.11640702193695646*^20*w^62 + 1.79688815073637357*^21*w^63 + 3.32100309468840801*^21*w^64 + 7.32415022287019463*^21*w^65 + 1.3577803530954032*^22*w^66 + 2.98371235048455848*^22*w^67 + 5.54710242952685323*^22*w^68 + 1.21487617363995353*^23*w^69 + 2.26463916293213537*^23*w^70 + 4.9441709324469196*^23*w^71 + 9.23944842377012133*^23*w^72 + 2.01118327853440637*^24*w^73 + 3.76724453724065861*^24*w^74 + 8.17741740855907712*^24*w^75 + 1.53513824787425031*^25*w^76 + 3.32350272331940827*^25*w^77 + 6.25217401408085873*^25*w^78 + 1.35020497533533835*^26*w^79 + 2.54499767247212235*^26*w^80 + 5.48321239409290464*^26*w^81 + 1.03544823895842668*^27*w^82 + 2.22592000001843043*^27*w^83 + 4.21080461470203039*^27*w^84 + 9.03296066928516084*^27*w^85 + 1.71162136436550667*^28*w^86 + 3.66440376215446055*^28*w^87 + 6.95449682751045711*^28*w^88 + 1.48605648382876059*^29*w^89 + 2.8245415541867745*^29*w^90 + 6.02465125991254623*^29*w^91 + 1.1467340199399641*^30*w^92 + 2.44173528193029756*^30*w^93 + 4.65390574073943215*^30*w^94 + 9.89328402692609708*^30*w^95 + 1.88807746624101301*^31*w^96 + 4.00739807164519014*^31*w^97 + 7.65730767816328845*^31*w^98 + 1.62281573392034807*^32*w^99 + 3.10450776002824226*^32*w^100 + 6.569994597103231*^32*w^101 + 1.25827531712559835*^33*w^102 + 2.65921848897159197*^33*w^103 + 5.098359269966426*^33*w^104 + 1.07606907427131381*^34*w^105 + 2.06520064132280237*^34*w^106 + 4.35338532246605752*^34*w^107 + 8.36326858885031366*^34*w^108 + 1.76083401644765739*^35*w^109 + 3.38591815074337178*^35*w^110 + 7.12061374421495417*^35*w^111 + 1.37046473022174083*^36*w^112 + 2.87890487614262909*^36*w^113 + 5.54567487186426619*^36*w^114 + 1.16372698809856398*^37*w^115 + 2.24357189811219337*^37*w^116 + 4.70318087417361246*^37*w^117 + 9.07461749030603*^37*w^118 + 1.90042958939515042*^38*w^119 + 3.66963544462853971*^38*w^120 + 7.67775111083939333*^38*w^121 + 1.48363510584184996*^39*w^122 + 3.10127953622808384*^39*w^123 + 5.99713773398324013*^39*w^124 + 1.25249158591927895*^40*w^125 + 2.42368786383112177*^40*w^126 + 5.05752472600666064*^40*w^127 + 9.79327495435590313*^40*w^128 + 2.04189158954118987*^41*w^129 + 3.95640293626862138*^41*w^130 + 8.24253675780905802*^41*w^131 + 1.59807432705771185*^42*w^132 + 3.32678427877887595*^42*w^133 + 6.45386366671854215*^42*w^134 + 1.34253565438096664*^43*w^135 + 2.60598132944479088*^43*w^136 + 5.417092856458583*^43*w^137 + 1.05209208441232465*^44*w^138 + 2.18548456702065172*^44*w^139 + 4.24687311285044383*^44*w^140 + 8.81600639801785473*^44*w^141 + 1.71403600420616049*^45*w^142 + 3.55582473387255135*^45*w^143 + 6.91683907065077*^45*w^144 + 1.43401811499137009*^46*w^145 + 2.79083620163474438*^46*w^146 + 5.78250813742233632*^46*w^147 + 1.12590502884878409*^47*w^148 + 2.33145274089217633*^47*w^149 + 4.54162862319557026*^47*w^150 + 9.39911794406911747*^47*w^151 + 1.83174733561025153*^48*w^152 + 3.78877677185949424*^48*w^153 + 7.38695042417233364*^48*w^154 + 1.52708650988297367*^49*w^155 + 2.97859857179496752*^49*w^156 + 6.15434994353442204*^49*w^157 + 1.20090152602124311*^50*w^158 + 2.48002370875440855*^50*w^159 + 4.84119790588601374*^50*w^160 + 9.99276581230728182*^50*w^161 + 1.95141498559885225*^51*w^162 + 4.02599201348226961*^51*w^163 + 7.86500640597886524*^51*w^164 + 1.62187912263400468*^52*w^165 + 3.16958504732732266*^52*w^166 + 6.53316230945628266*^52*w^167 + 1.27720559711305022*^53*w^168 + 2.63141158245216462*^53*w^169 + 5.14606702736955778*^53*w^170 + 1.05977929708805185*^54*w^171 + 2.07322955099675236*^54*w^172 + 4.26780245718866234*^54*w^173 + 8.351754757186907*^54*w^174 + 1.71852675492496002*^55*w^175 + 3.36408912129690742*^55*w^176 + 6.91946074964976721*^55*w^177 + 1.35493249475943902*^56*w^178 + 2.78581960538112958*^56*w^179 + 5.45668878704548105*^56*w^180 + 1.12150009830934004*^57*w^181 + 2.19736900653977131*^57*w^182 + 4.51452433270287538*^57*w^183 + 8.84789532632003057*^57*w^184 + 1.817154205054813*^58*w^185 + 3.56238611425299127*^58*w^186 + 7.31373793098347444*^58*w^187 + 1.43419057618019264*^59*w^188 + 2.94344232893025408*^59*w^189 + 5.77348982097294242*^59*w^190 + 1.18451583582881102*^60*w^191 + 2.3240014003400957*^60*w^192 + 4.76646130544484106*^60*w^193 + 9.35409030250926625*^60*w^194 + 1.91788149766722967*^61*w^195 + 3.76473706123720629*^61*w^196 + 7.71646839247963376*^61*w^197 + 1.51508278039191296*^62*w^198 + 3.10446742419055396*^62*w^199 + 6.09687621869920468*^62*w^200 + ALARM*w^201 + 46.1294564810594002*Log[MH2/muf2] + 52.1486881946191671*w*Log[MH2/muf2] + 112.307217223682936*w^2*Log[MH2/muf2] - 39.8456967908022204*w^3*Log[MH2/muf2] + 295.0318030091373*w^4*Log[MH2/muf2] - 94.7354335211474418*w^5*Log[MH2/muf2] + 1161.075738411937*w^6*Log[MH2/muf2] + 258.78660706856687*w^7*Log[MH2/muf2] + 5251.30345959323257*w^8*Log[MH2/muf2] + 3843.85283003948156*w^9*Log[MH2/muf2] + 24497.3761962993581*w^10*Log[MH2/muf2] + 26585.7350466336077*w^11*Log[MH2/muf2] + 113672.520634664897*w^12*Log[MH2/muf2] + 149770.4818733801*w^13*Log[MH2/muf2] + 519800.107275412916*w^14*Log[MH2/muf2] + 765549.266774206602*w^15*Log[MH2/muf2] + 2.34058670490265199*^6*w^16*Log[MH2/muf2] + 3.69810842197451441*^6*w^17*Log[MH2/muf2] + 1.03946074186913305*^7*w^18*Log[MH2/muf2] + 1.72204940402818506*^7*w^19*Log[MH2/muf2] + 4.56201978815893594*^7*w^20*Log[MH2/muf2] + 7.81607356348540792*^7*w^21*Log[MH2/muf2] + 1.98233747666508656*^8*w^22*Log[MH2/muf2] + 3.48152108955812691*^8*w^23*Log[MH2/muf2] + 8.54185530510366475*^8*w^24*Log[MH2/muf2] + 1.52872535715607432*^9*w^25*Log[MH2/muf2] + 3.65462352082138723*^9*w^26*Log[MH2/muf2] + 6.63757567949565105*^9*w^27*Log[MH2/muf2] + 1.55419965554324053*^10*w^28*Log[MH2/muf2] + 2.85607213196182043*^10*w^29*Log[MH2/muf2] + 6.57534006962766104*^10*w^30*Log[MH2/muf2] + 1.21988380780125735*^11*w^31*Log[MH2/muf2] + 2.76938263250404878*^11*w^32*Log[MH2/muf2] + 5.1784050346918896*^11*w^33*Log[MH2/muf2] + 1.16185922067745785*^12*w^34*Log[MH2/muf2] + 2.18685217388772703*^12*w^35*Log[MH2/muf2] + 4.85779969480955574*^12*w^36*Log[MH2/muf2] + 9.19429604346690768*^12*w^37*Log[MH2/muf2] + 2.02496167165505553*^13*w^38*Log[MH2/muf2] + 3.85086055490057927*^13*w^39*Log[MH2/muf2] + 8.41846943282603811*^13*w^40*Log[MH2/muf2] + 1.60750610078498123*^14*w^41*Log[MH2/muf2] + 3.49151791025305215*^14*w^42*Log[MH2/muf2] + 6.690834523480848*^14*w^43*Log[MH2/muf2] + 1.44499927530305813*^15*w^44*Log[MH2/muf2] + 2.77771941913069195*^15*w^45*Log[MH2/muf2] + 5.96878033092432999*^15*w^46*Log[MH2/muf2] + 1.15053800975116086*^16*w^47*Log[MH2/muf2] + 2.46120682871578489*^16*w^48*Log[MH2/muf2] + 4.75579689979276264*^16*w^49*Log[MH2/muf2] + 1.01326892230707443*^17*w^50*Log[MH2/muf2] + 1.96220914566052841*^17*w^51*Log[MH2/muf2] + 4.16558740499876291*^17*w^52*Log[MH2/muf2] + 8.08247517087674315*^17*w^53*Log[MH2/muf2] + 1.71023641120920709*^18*w^54*Log[MH2/muf2] + 3.32420373775429935*^18*w^55*Log[MH2/muf2] + 7.013125340543837*^18*w^56*Log[MH2/muf2] + 1.36531711537824017*^19*w^57*Log[MH2/muf2] + 2.87266144586999218*^19*w^58*Log[MH2/muf2] + 5.60058427291714962*^19*w^59*Log[MH2/muf2] + 1.1754710178853311*^20*w^60*Log[MH2/muf2] + 2.29473316842229969*^20*w^61*Log[MH2/muf2] + 4.805375379073794*^20*w^62*Log[MH2/muf2] + 9.39225922622591822*^20*w^63*Log[MH2/muf2] + 1.96272957612694569*^21*w^64*Log[MH2/muf2] + 3.84045339714341747*^21*w^65*Log[MH2/muf2] + 8.01010519328587675*^21*w^66*Log[MH2/muf2] + 1.56892142894481471*^22*w^67*Log[MH2/muf2] + 3.26651616373268677*^22*w^68*Log[MH2/muf2] + 6.40404793874610425*^22*w^69*Log[MH2/muf2] + 1.33113524482272444*^23*w^70*Log[MH2/muf2] + 2.61197003968252265*^23*w^71*Log[MH2/muf2] + 5.42088570367790741*^23*w^72*Log[MH2/muf2] + 1.06454763592816535*^24*w^73*Log[MH2/muf2] + 2.20621151471003352*^24*w^74*Log[MH2/muf2] + 4.33576929649711751*^24*w^75*Log[MH2/muf2] + 8.973656032475492*^24*w^76*Log[MH2/muf2] + 1.76477900266435562*^25*w^77*Log[MH2/muf2] + 3.64797793662092653*^25*w^78*Log[MH2/muf2] + 7.17884912345142618*^25*w^79*Log[MH2/muf2] + 1.48220877341145045*^26*w^80*Log[MH2/muf2] + 2.91860547409484831*^26*w^81*Log[MH2/muf2] + 6.01940691160803594*^26*w^82*Log[MH2/muf2] + 1.1859501162899832*^27*w^83*Log[MH2/muf2] + 2.44341320386021761*^27*w^84*Log[MH2/muf2] + 4.81660590430048439*^27*w^85*Log[MH2/muf2] + 9.91402151343590042*^27*w^86*Log[MH2/muf2] + 1.95529189263680203*^28*w^87*Log[MH2/muf2] + 4.02089322984320266*^28*w^88*Log[MH2/muf2] + 7.93394258544680546*^28*w^89*Log[MH2/muf2] + 1.63013752519664205*^29*w^90*Log[MH2/muf2] + 3.21798331106504806*^29*w^91*Log[MH2/muf2] + 6.60638034664089791*^29*w^92*Log[MH2/muf2] + 1.30468400270540658*^30*w^93*Log[MH2/muf2] + 2.67638460582208024*^30*w^94*Log[MH2/muf2] + 5.28764800014408832*^30*w^95*Log[MH2/muf2] + 1.08389330957195325*^31*w^96*Log[MH2/muf2] + 2.14221759338861241*^31*w^97*Log[MH2/muf2] + 4.38818114465272985*^31*w^98*Log[MH2/muf2] + 8.67593107228711999*^31*w^99*Log[MH2/muf2] + 1.77602482615669022*^32*w^100*Log[MH2/muf2] + 3.5125876032234796*^32*w^101*Log[MH2/muf2] + 7.185980654925734*^32*w^102*Log[MH2/muf2] + 1.42168509493114987*^33*w^103*Log[MH2/muf2] + 2.90670693282129884*^33*w^104*Log[MH2/muf2] + 5.75242556876255317*^33*w^105*Log[MH2/muf2] + 1.17543860450525685*^34*w^106*Log[MH2/muf2] + 2.32688935996789742*^34*w^107*Log[MH2/muf2] + 4.75211713122268303*^34*w^108*Log[MH2/muf2] + 9.40985640996457815*^34*w^109*Log[MH2/muf2] + 1.92073516539288895*^35*w^110*Log[MH2/muf2] + 3.80432724214617221*^35*w^111*Log[MH2/muf2] + 7.761495426229048*^35*w^112*Log[MH2/muf2] + 1.53767696017871618*^36*w^113*Log[MH2/muf2] + 3.13563163692293171*^36*w^114*Log[MH2/muf2] + 6.21368439747751862*^36*w^115*Log[MH2/muf2] + 1.26651486437303243*^37*w^116*Log[MH2/muf2] + 2.51035030745903126*^37*w^117*Log[MH2/muf2] + 5.11451969060346257*^37*w^118*Log[MH2/muf2] + 1.01396856008226567*^38*w^119*Log[MH2/muf2] + 2.06496270650334162*^38*w^120*Log[MH2/muf2] + 4.09471246726131761*^38*w^121*Log[MH2/muf2] + 8.33557682071685243*^38*w^122*Log[MH2/muf2] + 1.65323513255704291*^39*w^123*Log[MH2/muf2] + 3.36417291060456117*^39*w^124*Log[MH2/muf2] + 6.67361995670413463*^39*w^125*Log[MH2/muf2] + 1.35751025472469526*^40*w^126*Log[MH2/muf2] + 2.69343874696990981*^40*w^127*Log[MH2/muf2] + 5.47687572687580031*^40*w^128*Log[MH2/muf2] + 1.08686226579630945*^41*w^129*Log[MH2/muf2] + 2.209277498022697*^41*w^130*Log[MH2/muf2] + 4.38496898238119127*^41*w^131*Log[MH2/muf2] + 8.91041208291665046*^41*w^132*Log[MH2/muf2] + 1.76882893324090745*^42*w^133*Log[MH2/muf2] + 3.593170664989117*^42*w^134*Log[MH2/muf2] + 7.13403086747146632*^42*w^135*Log[MH2/muf2] + 1.44874756092214388*^43*w^136*Log[MH2/muf2] + 2.87684457825288515*^43*w^137*Log[MH2/muf2] + 5.84042670080246906*^43*w^138*Log[MH2/muf2] + 1.15993160897116121*^44*w^139*Log[MH2/muf2] + 2.35415738284976057*^44*w^140*Log[MH2/muf2] + 4.67611439022284339*^44*w^141*Log[MH2/muf2] + 9.48784183516283425*^44*w^142*Log[MH2/muf2] + 1.88484966196055817*^45*w^143*Log[MH2/muf2] + 3.82333442265838018*^45*w^144*Log[MH2/muf2] + 7.59642300258321336*^45*w^145*Log[MH2/muf2] + 1.54050048903929144*^46*w^146*Log[MH2/muf2] + 3.06114777434176598*^46*w^147*Log[MH2/muf2] + 6.206229220977301*^46*w^148*Log[MH2/muf2] + 1.23340013289122506*^47*w^149*Log[MH2/muf2] + 2.50001053960785587*^47*w^150*Log[MH2/muf2] + 4.96901096127659186*^47*w^151*Log[MH2/muf2] + 1.00694440077629467*^48*w^152*Log[MH2/muf2] + 2.00163016785518943*^48*w^153*Log[MH2/muf2] + 4.05527459404888571*^48*w^154*Log[MH2/muf2] + 8.06208214451201908*^48*w^155*Log[MH2/muf2] + 1.63300533045450565*^49*w^156*Log[MH2/muf2] + 3.24684538286942272*^49*w^157*Log[MH2/muf2] + 6.57519858200582378*^49*w^158*Log[MH2/muf2] + 1.30746011724766834*^50*w^159*Log[MH2/muf2] + 2.64719174608611743*^50*w^160*Log[MH2/muf2] + 5.264403030327719*^50*w^161*Log[MH2/muf2] + 1.065659463706213*^51*w^162*Log[MH2/muf2] + 2.11945878597472831*^51*w^163*Log[MH2/muf2] + 4.28952522297601671*^51*w^164*Log[MH2/muf2] + 8.53212596851800397*^51*w^165*Log[MH2/muf2] + 1.72646947763919427*^52*w^166*Log[MH2/muf2] + 3.43437093256523337*^52*w^167*Log[MH2/muf2] + 6.94814067036601702*^52*w^168*Log[MH2/muf2] + 1.38227982915561587*^53*w^169*Log[MH2/muf2] + 2.79601434187273993*^53*w^170*Log[MH2/muf2] + 5.56294411139952648*^53*w^171*Log[MH2/muf2] + 1.12505127490776072*^54*w^172*Log[MH2/muf2] + 2.23858948498491786*^54*w^173*Log[MH2/muf2] + 4.52656083851781057*^54*w^174*Log[MH2/muf2] + 9.00754205004206598*^54*w^175*Log[MH2/muf2] + 1.82107775559846926*^55*w^176*Log[MH2/muf2] + 3.62410867953556436*^55*w^177*Log[MH2/muf2] + 7.325775768128841*^55*w^178*Log[MH2/muf2] + 1.45800886707984663*^56*w^179*Log[MH2/muf2] + 2.94675918344728948*^56*w^180*Log[MH2/muf2] + 5.86521695805674756*^56*w^181*Log[MH2/muf2] + 1.18522940706091064*^57*w^182*Log[MH2/muf2] + 2.359249402903432*^57*w^183*Log[MH2/muf2] + 4.76680915340895418*^57*w^184*Log[MH2/muf2] + 9.48921619285277111*^57*w^185*Log[MH2/muf2] + 1.91699720808837362*^58*w^186*Log[MH2/muf2] + 3.81640426361208169*^58*w^187*Log[MH2/muf2] + 7.70875660386975412*^58*w^188*Log[MH2/muf2] + 1.53478217218068831*^59*w^189*Log[MH2/muf2] + 3.09968145601986923*^59*w^190*Log[MH2/muf2] + 6.17174867315361673*^59*w^191*Log[MH2/muf2] + 1.24629367499916407*^60*w^192*Log[MH2/muf2] + 2.481644542233379*^60*w^193*Log[MH2/muf2] + 5.01066078149862884*^60*w^194*Log[MH2/muf2] + 9.977953908565625*^60*w^195*Log[MH2/muf2] + 2.01438077100677127*^61*w^196*Log[MH2/muf2] + 4.0115728144854776*^61*w^197*Log[MH2/muf2] + 8.09768224653228541*^61*w^198*Log[MH2/muf2] + 1.61272308933514159*^62*w^199*Log[MH2/muf2] + 3.25501593148006099*^62*w^200*Log[MH2/muf2] - 12.1992812121384371*Log[MH2/muf2]^2 - 20.1677099213240981*w*Log[MH2/muf2]^2 - 39.4846021728707222*w^2*Log[MH2/muf2]^2 - 27.1173524938895925*w^3*Log[MH2/muf2]^2 - 39.3458160988902962*w^4*Log[MH2/muf2]^2 + 38.4639233577749631*w^5*Log[MH2/muf2]^2 + 121.075994863698074*w^6*Log[MH2/muf2]^2 + 576.509661685068107*w^7*Log[MH2/muf2]^2 + 1293.29445564526849*w^8*Log[MH2/muf2]^2 + 3631.47074550570452*w^9*Log[MH2/muf2]^2 + 7727.06000952992757*w^10*Log[MH2/muf2]^2 + 18887.4506587904949*w^11*Log[MH2/muf2]^2 + 39355.7228664025386*w^12*Log[MH2/muf2]^2 + 90368.7614541207984*w^13*Log[MH2/muf2]^2 + 186239.699546418235*w^14*Log[MH2/muf2]^2 + 412991.956520593898*w^15*Log[MH2/muf2]^2 + 845456.167009441764*w^16*Log[MH2/muf2]^2 + 1.83418131179666131*^6*w^17*Log[MH2/muf2]^2 + 3.73818797145098419*^6*w^18*Log[MH2/muf2]^2 + 7.98995294125842598*^6*w^19*Log[MH2/muf2]^2 + 1.62329710812173068*^7*w^20*Log[MH2/muf2]^2 + 3.43270696620725975*^7*w^21*Log[MH2/muf2]^2 + 6.95793979446358154*^7*w^22*Log[MH2/muf2]^2 + 1.45963520598224514*^8*w^23*Log[MH2/muf2]^2 + 2.953349515720895*^8*w^24*Log[MH2/muf2]^2 + 6.15734955782375437*^8*w^25*Log[MH2/muf2]^2 + 1.24410062190093321*^9*w^26*Log[MH2/muf2]^2 + 2.581110162613744*^9*w^27*Log[MH2/muf2]^2 + 5.20928575358836089*^9*w^28*Log[MH2/muf2]^2 + 1.07648210847496708*^10*w^29*Log[MH2/muf2]^2 + 2.17058418119097046*^10*w^30*Log[MH2/muf2]^2 + 4.47081274557601499*^10*w^31*Log[MH2/muf2]^2 + 9.00786041654079939*^10*w^32*Log[MH2/muf2]^2 + 1.85031351290272054*^11*w^33*Log[MH2/muf2]^2 + 3.72561560744033116*^11*w^34*Log[MH2/muf2]^2 + 7.63514520705006321*^11*w^35*Log[MH2/muf2]^2 + 1.53648697022263802*^12*w^36*Log[MH2/muf2]^2 + 3.14259323320012246*^12*w^37*Log[MH2/muf2]^2 + 6.32108730326660069*^12*w^38*Log[MH2/muf2]^2 + 1.29064741593970474*^13*w^39*Log[MH2/muf2]^2 + 2.59495773531070831*^13*w^40*Log[MH2/muf2]^2 + 5.29051379371350491*^13*w^41*Log[MH2/muf2]^2 + 1.06331476169369878*^14*w^42*Log[MH2/muf2]^2 + 2.16500959254438669*^14*w^43*Log[MH2/muf2]^2 + 4.34994413589506078*^14*w^44*Log[MH2/muf2]^2 + 8.84662849154624435*^14*w^45*Log[MH2/muf2]^2 + 1.77695773510366064*^15*w^46*Log[MH2/muf2]^2 + 3.61012897503815619*^15*w^47*Log[MH2/muf2]^2 + 7.24954420531388755*^15*w^48*Log[MH2/muf2]^2 + 1.47148181053813465*^16*w^49*Log[MH2/muf2]^2 + 2.95422017346122451*^16*w^50*Log[MH2/muf2]^2 + 5.99136717271411391*^16*w^51*Log[MH2/muf2]^2 + 1.2026066491164178*^17*w^52*Log[MH2/muf2]^2 + 2.43713905483315446*^17*w^53*Log[MH2/muf2]^2 + 4.89098245177717045*^17*w^54*Log[MH2/muf2]^2 + 9.90504835226116544*^17*w^55*Log[MH2/muf2]^2 + 1.98745758507024539*^18*w^56*Log[MH2/muf2]^2 + 4.02242974808198095*^18*w^57*Log[MH2/muf2]^2 + 8.06977907678294659*^18*w^58*Log[MH2/muf2]^2 + 1.63232051384754599*^19*w^59*Log[MH2/muf2]^2 + 3.27428283509370166*^19*w^60*Log[MH2/muf2]^2 + 6.61962731768256258*^19*w^61*Log[MH2/muf2]^2 + 1.32766003319472595*^20*w^62*Log[MH2/muf2]^2 + 2.68284647229261246*^20*w^63*Log[MH2/muf2]^2 + 5.38017259772818688*^20*w^64*Log[MH2/muf2]^2 + 1.08670779478032882*^21*w^65*Log[MH2/muf2]^2 + 2.17903492479361386*^21*w^66*Log[MH2/muf2]^2 + 4.39949400588870783*^21*w^67*Log[MH2/muf2]^2 + 8.82081515661579068*^21*w^68*Log[MH2/muf2]^2 + 1.78025441921920731*^22*w^69*Log[MH2/muf2]^2 + 3.56899423587149081*^22*w^70*Log[MH2/muf2]^2 + 7.20054827177671665*^22*w^71*Log[MH2/muf2]^2 + 1.44341099698453107*^23*w^72*Log[MH2/muf2]^2 + 2.91116303658191838*^23*w^73*Log[MH2/muf2]^2 + 5.83517993637163397*^23*w^74*Log[MH2/muf2]^2 + 1.17651376586190077*^24*w^75*Log[MH2/muf2]^2 + 2.35803576297084679*^24*w^76*Log[MH2/muf2]^2 + 4.753001629734298*^24*w^77*Log[MH2/muf2]^2 + 9.52552987468236915*^24*w^78*Log[MH2/muf2]^2 + 1.91950540874790055*^25*w^79*Log[MH2/muf2]^2 + 3.84662892159868976*^25*w^80*Log[MH2/muf2]^2 + 7.74943848861735774*^25*w^81*Log[MH2/muf2]^2 + 1.55286162733116803*^26*w^82*Log[MH2/muf2]^2 + 3.12765589985817963*^26*w^83*Log[MH2/muf2]^2 + 6.266928045176302*^26*w^84*Log[MH2/muf2]^2 + 1.26195294503298014*^27*w^85*Log[MH2/muf2]^2 + 2.52844572988410995*^27*w^86*Log[MH2/muf2]^2 + 5.09037562443086988*^27*w^87*Log[MH2/muf2]^2 + 1.01985031170462657*^28*w^88*Log[MH2/muf2]^2 + 2.05279428752639671*^28*w^89*Log[MH2/muf2]^2 + 4.11253347893180748*^28*w^90*Log[MH2/muf2]^2 + 8.276294188145161*^28*w^91*Log[MH2/muf2]^2 + 1.65797713877821611*^29*w^92*Log[MH2/muf2]^2 + 3.33600587875902074*^29*w^93*Log[MH2/muf2]^2 + 6.68265635322784274*^29*w^94*Log[MH2/muf2]^2 + 1.34438357091631876*^30*w^95*Log[MH2/muf2]^2 + 2.69293730183972134*^30*w^96*Log[MH2/muf2]^2 + 5.41663812889002712*^30*w^97*Log[MH2/muf2]^2 + 1.08496203345197472*^31*w^98*Log[MH2/muf2]^2 + 2.18198161141639946*^31*w^99*Log[MH2/muf2]^2 + 4.37037155244411554*^31*w^100*Log[MH2/muf2]^2 + 8.78802097434884826*^31*w^101*Log[MH2/muf2]^2 + 1.760117812105387*^32*w^102*Log[MH2/muf2]^2 + 3.53878060025798638*^32*w^103*Log[MH2/muf2]^2 + 7.08742437653878658*^32*w^104*Log[MH2/muf2]^2 + 1.42476196145054147*^33*w^105*Log[MH2/muf2]^2 + 2.85339553290346634*^33*w^106*Log[MH2/muf2]^2 + 5.73535680620174612*^33*w^107*Log[MH2/muf2]^2 + 1.14859162097153128*^34*w^108*Log[MH2/muf2]^2 + 2.30840044015042064*^34*w^109*Log[MH2/muf2]^2 + 4.62277246855177632*^34*w^110*Log[MH2/muf2]^2 + 9.28960739989453051*^34*w^111*Log[MH2/muf2]^2 + 1.86026788289827368*^35*w^112*Log[MH2/muf2]^2 + 3.73784960674711181*^35*w^113*Log[MH2/muf2]^2 + 7.48492176458966146*^35*w^114*Log[MH2/muf2]^2 + 1.50378974970644413*^36*w^115*Log[MH2/muf2]^2 + 3.01120552296115603*^36*w^116*Log[MH2/muf2]^2 + 6.04916846342706487*^36*w^117*Log[MH2/muf2]^2 + 1.21125974942102631*^37*w^118*Log[MH2/muf2]^2 + 2.43304302374194055*^37*w^119*Log[MH2/muf2]^2 + 4.87169608036999858*^37*w^120*Log[MH2/muf2]^2 + 9.78479216303990193*^37*w^121*Log[MH2/muf2]^2 + 1.95916599212182185*^38*w^122*Log[MH2/muf2]^2 + 3.93462335389353439*^38*w^123*Log[MH2/muf2]^2 + 7.87793579247762778*^38*w^124*Log[MH2/muf2]^2 + 1.58199968435921297*^39*w^125*Log[MH2/muf2]^2 + 3.1674203177427035*^39*w^126*Log[MH2/muf2]^2 + 6.360087726188055*^39*w^127*Log[MH2/muf2]^2 + 1.27336472848998176*^40*w^128*Log[MH2/muf2]^2 + 2.55667207553706927*^40*w^129*Log[MH2/muf2]^2 + 5.118650684986184*^40*w^130*Log[MH2/muf2]^2 + 1.02764660111069191*^41*w^131*Log[MH2/muf2]^2 + 2.05738392405923948*^41*w^132*Log[MH2/muf2]^2 + 4.13019864366170602*^41*w^133*Log[MH2/muf2]^2 + 8.26863638397008038*^41*w^134*Log[MH2/muf2]^2 + 1.65980835056851869*^42*w^135*Log[MH2/muf2]^2 + 3.32286426791040821*^42*w^136*Log[MH2/muf2]^2 + 6.66969848686650151*^42*w^137*Log[MH2/muf2]^2 + 1.33522004817300697*^43*w^138*Log[MH2/muf2]^2 + 2.67989040940869239*^43*w^139*Log[MH2/muf2]^2 + 5.364829635747039*^43*w^140*Log[MH2/muf2]^2 + 1.0766925443992493*^44*w^141*Log[MH2/muf2]^2 + 2.15537639250849657*^44*w^142*Log[MH2/muf2]^2 + 4.32545119686753743*^44*w^143*Log[MH2/muf2]^2 + 8.65875782792977522*^44*w^144*Log[MH2/muf2]^2 + 1.73754999867222944*^45*w^145*Log[MH2/muf2]^2 + 3.47819945265063483*^45*w^146*Log[MH2/muf2]^2 + 6.97927770251452399*^45*w^147*Log[MH2/muf2]^2 + 1.39707869361841452*^46*w^148*Log[MH2/muf2]^2 + 2.80318630733010873*^46*w^149*Log[MH2/muf2]^2 + 5.61120047167752228*^46*w^150*Log[MH2/muf2]^2 + 1.12580391941656972*^47*w^151*Log[MH2/muf2]^2 + 2.25351375610271*^47*w^152*Log[MH2/muf2]^2 + 4.52109682394964065*^47*w^153*Log[MH2/muf2]^2 + 9.04971901671069369*^47*w^154*Log[MH2/muf2]^2 + 1.81549904888998575*^48*w^155*Log[MH2/muf2]^2 + 3.63396992621056786*^48*w^156*Log[MH2/muf2]^2 + 7.28987829074729804*^48*w^157*Log[MH2/muf2]^2 + 1.45914944719220276*^49*w^158*Log[MH2/muf2]^2 + 2.92696409017860649*^49*w^159*Log[MH2/muf2]^2 + 5.85856505105245703*^49*w^160*Log[MH2/muf2]^2 + 1.17513610968798529*^50*w^161*Log[MH2/muf2]^2 + 2.35210422517031781*^50*w^162*Log[MH2/muf2]^2 + 4.71773314414449154*^50*w^163*Log[MH2/muf2]^2 + 9.44270554526620002*^50*w^164*Log[MH2/muf2]^2 + 1.89388552828716759*^51*w^165*Log[MH2/muf2]^2 + 3.790632102733367*^51*w^166*Log[MH2/muf2]^2 + 7.60238630977978047*^51*w^167*Log[MH2/muf2]^2 + 1.52160814564653331*^52*w^168*Log[MH2/muf2]^2 + 3.05156531942596597*^52*w^169*Log[MH2/muf2]^2 + 6.10760130005751539*^52*w^170*Log[MH2/muf2]^2 + 1.22482087816677929*^53*w^171*Log[MH2/muf2]^2 + 2.45140936006377722*^53*w^172*Log[MH2/muf2]^2 + 4.91586882058832434*^53*w^173*Log[MH2/muf2]^2 + 9.83872730080360011*^53*w^174*Log[MH2/muf2]^2 + 1.97290594228062492*^54*w^175*Log[MH2/muf2]^2 + 3.94857617580247189*^54*w^176*Log[MH2/muf2]^2 + 7.91756142275200579*^54*w^177*Log[MH2/muf2]^2 + 1.58460565403211473*^55*w^178*Log[MH2/muf2]^2 + 3.17728387161085739*^55*w^179*Log[MH2/muf2]^2 + 6.35889292383575168*^55*w^180*Log[MH2/muf2]^2 + 1.27497198791957202*^56*w^181*Log[MH2/muf2]^2 + 2.55165515116315581*^56*w^182*Log[MH2/muf2]^2 + 5.11594453542978341*^56*w^183*Log[MH2/muf2]^2 + 1.02386598177741652*^57*w^184*Log[MH2/muf2]^2 + 2.05273110854030848*^57*w^185*Log[MH2/muf2]^2 + 4.10814156646772862*^57*w^186*Log[MH2/muf2]^2 + 8.23606617981399985*^57*w^187*Log[MH2/muf2]^2 + 1.64827364089086458*^58*w^188*Log[MH2/muf2]^2 + 3.30437689220875536*^58*w^189*Log[MH2/muf2]^2 + 6.61295101376570048*^58*w^190*Log[MH2/muf2]^2 + 1.32568930290968382*^59*w^191*Log[MH2/muf2]^2 + 2.65304010919750589*^59*w^192*Log[MH2/muf2]^2 + 5.31834835339547115*^59*w^193*Log[MH2/muf2]^2 + 1.06432745927598719*^60*w^194*Log[MH2/muf2]^2 + 2.13351191716496561*^60*w^195*Log[MH2/muf2]^2 + 4.26962829069993003*^60*w^196*Log[MH2/muf2]^2 + 8.55848762992035657*^60*w^197*Log[MH2/muf2]^2 + 1.71272884385977201*^61*w^198*Log[MH2/muf2]^2 + 3.4330729099206926*^61*w^199*Log[MH2/muf2]^2 + 6.87023006519346568*^61*w^200*Log[MH2/muf2]^2, 11.676435609379308 + 52.3570389334326803*w + 100.661363718793063*w^2 + 105.572208190924268*w^3 + 104.688358304677854*w^4 + 143.654532011678647*w^5 + 159.187270110595809*w^6 + 222.848077156763916*w^7 + 246.170756179966709*w^8 + 415.952251278632049*w^9 + 619.732705420093893*w^10 + 1602.74090972922903*w^11 + 3673.7724538430075*w^12 + 10407.5402882298637*w^13 + 25930.5564523984889*w^14 + 68184.44358074633*w^15 + 165258.627062167593*w^16 + 406553.958553438987*w^17 + 951341.429463791892*w^18 + 2.23566701176957682*^6*w^19 + 5.08658753589265583*^6*w^20 + 1.1583117408588724*^7*w^21 + 2.58004325373432163*^7*w^22 + 5.74506418218668198*^7*w^23 + 1.25920066305869432*^8*w^24 + 2.75793165314387614*^8*w^25 + 5.96990685583432417*^8*w^26 + 1.29118998454296014*^9*w^27 + 2.76757809089418556*^9*w^28 + 5.92719201987099743*^9*w^29 + 1.26043814142711153*^10*w^30 + 2.67826814487970697*^10*w^31 + 5.65868853244412249*^10*w^32 + 1.19471617639826528*^11*w^33 + 2.51069319364278365*^11*w^34 + 5.27275988530559881*^11*w^35 + 1.10307592731180308*^12*w^36 + 2.30629633057673532*^12*w^37 + 4.80633744815690339*^12*w^38 + 1.00110643817899824*^13*w^39 + 2.07943852185997927*^13*w^40 + 4.31718647868360221*^13*w^41 + 8.94178110281722718*^13*w^42 + 1.85121034339288881*^14*w^43 + 3.82466172231984462*^14*w^44 + 7.89871023128633964*^14*w^45 + 1.62831152672177336*^15*w^46 + 3.35552200635478615*^15*w^47 + 6.90389881061726172*^15*w^48 + 1.41998465729764661*^16*w^49 + 2.91650743319103482*^16*w^50 + 5.98838239322555265*^16*w^51 + 1.22804006466867674*^17*w^52 + 2.51763809625702304*^17*w^53 + 5.15569504010546631*^17*w^54 + 1.05552489683938051*^18*w^55 + 2.15879533560212874*^18*w^56 + 4.41418338891501918*^18*w^57 + 9.01764174447359548*^18*w^58 + 1.8417860438004206*^19*w^59 + 3.75859535097289377*^19*w^60 + 7.66871272523786644*^19*w^61 + 1.56347685663732957*^20*w^62 + 3.18696412623005777*^20*w^63 + 6.49176825858690025*^20*w^64 + 1.3221209938791044*^21*w^65 + 2.69094145309695025*^21*w^66 + 5.47601664884625752*^21*w^67 + 1.11370984821937046*^22*w^68 + 2.2647040746387646*^22*w^69 + 4.60274782189664*^22*w^70 + 9.35317860088658244*^22*w^71 + 1.89970010017480257*^23*w^72 + 3.85790073517925165*^23*w^73 + 7.83098657844375133*^23*w^74 + 1.589372253753556*^24*w^75 + 3.2243953905326657*^24*w^76 + 6.54060485919073349*^24*w^77 + 1.32621449924528205*^25*w^78 + 2.68880659888496428*^25*w^79 + 5.44933009738470306*^25*w^80 + 1.10428035303588027*^26*w^81 + 2.23698871388289144*^26*w^82 + 4.53109794591129027*^26*w^83 + 9.17488968569801531*^26*w^84 + 1.85761539979208099*^27*w^85 + 3.75990778302127874*^27*w^86 + 7.60953822127296573*^27*w^87 + 1.53962093469228837*^28*w^88 + 3.11480629131580105*^28*w^89 + 6.29984655307188757*^28*w^90 + 1.27406768291241515*^29*w^91 + 2.57598558107583541*^29*w^92 + 5.20786474422495364*^29*w^93 + 1.05261739231398457*^30*w^94 + 2.12739605704444756*^30*w^95 + 4.29859406762788129*^30*w^96 + 8.68506350105451643*^30*w^97 + 1.75438581794341729*^31*w^98 + 3.54361973848889335*^31*w^99 + 7.15615179190153*^31*w^100 + 1.44505107052952051*^32*w^101 + 2.91743913530693203*^32*w^102 + 5.88969595609024556*^32*w^103 + 1.18878443939298751*^33*w^104 + 2.39931338736008373*^33*w^105 + 4.84165594083764018*^33*w^106 + 9.76957332639591108*^33*w^107 + 1.9709880998997074*^34*w^108 + 3.97619948132262013*^34*w^109 + 8.02014956628924814*^34*w^110 + 1.61760879167183264*^35*w^111 + 3.26210440592750043*^35*w^112 + 6.57809072284744177*^35*w^113 + 1.32628900717871088*^36*w^114 + 2.67396051122556948*^36*w^115 + 5.39027488023905611*^36*w^116 + 1.08654110570505927*^37*w^117 + 2.18989421438022867*^37*w^118 + 4.413470299163704*^37*w^119 + 8.89367942988763934*^37*w^120 + 1.79210545771546876*^38*w^121 + 3.610706286033617*^38*w^122 + 7.27448549557527806*^38*w^123 + 1.465416554251592*^39*w^124 + 2.951902995527469*^39*w^125 + 5.94557439872741598*^39*w^126 + 1.19748023797091494*^40*w^127 + 2.41154616767995606*^40*w^128 + 4.85630773500955521*^40*w^129 + 9.77847973080004937*^40*w^130 + 1.96888539018111435*^41*w^131 + 3.96392827703875387*^41*w^132 + 7.98023408628258641*^41*w^133 + 1.60643578074382069*^42*w^134 + 3.23367305833148196*^42*w^135 + 6.50861070384775172*^42*w^136 + 1.30998393992706678*^43*w^137 + 2.63635911171062415*^43*w^138 + 5.30553414891067778*^43*w^139 + 1.06761822487876351*^44*w^140 + 2.14827184345158929*^44*w^141 + 4.3224117810741335*^44*w^142 + 8.69660720756620261*^44*w^143 + 1.74959881920196168*^45*w^144 + 3.51977025677999006*^45*w^145 + 7.08037501627400156*^45*w^146 + 1.42424862467457388*^46*w^147 + 2.8647227786230233*^46*w^148 + 5.76192189064795233*^46*w^149 + 1.15883195757650538*^47*w^150 + 2.33056857382696887*^47*w^151 + 4.68675957956627711*^47*w^152 + 9.42479970662714521*^47*w^153 + 1.89514279261873298*^48*w^154 + 3.81066468221365998*^48*w^155 + 7.66180032031697402*^48*w^156 + 1.54045927909884162*^49*w^157 + 3.09700433855585488*^49*w^158 + 6.22619906447087718*^49*w^159 + 1.251633700960454*^50*w^160 + 2.51606222637991046*^50*w^161 + 5.05754071973299558*^50*w^162 + 1.01659403323931971*^51*w^163 + 2.04329180182642412*^51*w^164 + 4.10680092006699064*^51*w^165 + 8.25376938194265257*^51*w^166 + 1.65879105742989349*^52*w^167 + 3.33355161335346454*^52*w^168 + 6.69905590315383649*^52*w^169 + 1.34616053659397857*^53*w^170 + 2.70502487174282662*^53*w^171 + 5.43529559931454027*^53*w^172 + 1.09211017893749842*^54*w^173 + 2.19425893594578794*^54*w^174 + 4.40860202040359098*^54*w^175 + 8.857122672635565*^54*w^176 + 1.77941084462734727*^55*w^177 + 3.57469619118701622*^55*w^178 + 7.18115090807810909*^55*w^179 + 1.44254331924342406*^56*w^180 + 2.8977164123097426*^56*w^181 + 5.82054074698412875*^56*w^182 + 1.16913101494535577*^57*w^183 + 2.34824814013110464*^57*w^184 + 4.716473173330124*^57*w^185 + 9.47266565601283902*^57*w^186 + 1.90247868965602151*^58*w^187 + 3.82075626562453098*^58*w^188 + 7.67311643167181354*^58*w^189 + 1.54090778182889542*^59*w^190 + 3.094386754235454*^59*w^191 + 6.21377311860792128*^59*w^192 + 1.24775532948937993*^60*w^193 + 2.50545588464151113*^60*w^194 + 5.03080498836838342*^60*w^195 + 1.01011752673743711*^61*w^196 + 2.02814907836120007*^61*w^197 + 4.072039149504055*^61*w^198 + 8.17556361510054093*^61*w^199 + 1.64137551020797659*^62*w^200 + ALARM*w^201 - 6.34109612288253681*Log[MH2/muf2] - 33.73622613296445*w*Log[MH2/muf2] - 90.9175502079143479*w^2*Log[MH2/muf2] - 179.280133518776989*w^3*Log[MH2/muf2] - 319.895003473874624*w^4*Log[MH2/muf2] - 587.207690865621613*w^5*Log[MH2/muf2] - 1063.85377886734745*w^6*Log[MH2/muf2] - 1932.08320828995303*w^7*Log[MH2/muf2] - 3471.65909017048974*w^8*Log[MH2/muf2] - 6223.14544853155678*w^9*Log[MH2/muf2] - 11024.3889070022541*w^10*Log[MH2/muf2] - 19397.9950509215155*w^11*Log[MH2/muf2] - 33593.2831427521647*w^12*Log[MH2/muf2] - 57388.6580508019369*w^13*Log[MH2/muf2] - 95586.7330781574625*w^14*Log[MH2/muf2] - 154766.413591609214*w^15*Log[MH2/muf2] - 238256.213387592408*w^16*Log[MH2/muf2] - 340521.811084712642*w^17*Log[MH2/muf2] - 414730.586051637877*w^18*Log[MH2/muf2] - 319042.121912701754*w^19*Log[MH2/muf2] + 362085.208571643207*w^20*Log[MH2/muf2] + 2.64826851432513273*^6*w^21*Log[MH2/muf2] + 9.06961801936121524*^6*w^22*Log[MH2/muf2] + 2.54204629514708549*^7*w^23*Log[MH2/muf2] + 6.51303315340581831*^7*w^24*Log[MH2/muf2] + 1.57909301784372918*^8*w^25*Log[MH2/muf2] + 3.70121408006165824*^8*w^26*Log[MH2/muf2] + 8.45553507640256742*^8*w^27*Log[MH2/muf2] + 1.89809642182888483*^9*w^28*Log[MH2/muf2] + 4.19840947532900775*^9*w^29*Log[MH2/muf2] + 9.18794640354028557*^9*w^30*Log[MH2/muf2] + 1.991587217269191*^10*w^31*Log[MH2/muf2] + 4.28628004435058042*^10*w^32*Log[MH2/muf2] + 9.16348463259239203*^10*w^33*Log[MH2/muf2] + 1.94907880672350914*^11*w^34*Log[MH2/muf2] + 4.125363889329921*^11*w^35*Log[MH2/muf2] + 8.6984721272877*^11*w^36*Log[MH2/muf2] + 1.82721305936808864*^12*w^37*Log[MH2/muf2] + 3.82698999974401346*^12*w^38*Log[MH2/muf2] + 7.99165848610270928*^12*w^39*Log[MH2/muf2] + 1.66494739666445813*^13*w^40*Log[MH2/muf2] + 3.46038205752879891*^13*w^41*Log[MH2/muf2] + 7.17830760129267186*^13*w^42*Log[MH2/muf2] + 1.48615567926352415*^14*w^43*Log[MH2/muf2] + 3.07201692157186574*^14*w^44*Log[MH2/muf2] + 6.33968165840109932*^14*w^45*Log[MH2/muf2] + 1.30658519224849545*^15*w^46*Log[MH2/muf2] + 2.68906789403104175*^15*w^47*Log[MH2/muf2] + 5.52812544628752747*^15*w^48*Log[MH2/muf2] + 1.13510058132870134*^16*w^49*Log[MH2/muf2] + 2.32847270797750138*^16*w^50*Log[MH2/muf2] + 4.77153414111123452*^16*w^51*Log[MH2/muf2] + 9.76968371050092834*^16*w^52*Log[MH2/muf2] + 1.99852696733918123*^17*w^53*Log[MH2/muf2] + 4.08526652481268811*^17*w^54*Log[MH2/muf2] + 8.34420394096359783*^17*w^55*Log[MH2/muf2] + 1.70320870218565835*^18*w^56*Log[MH2/muf2] + 3.47411593121099072*^18*w^57*Log[MH2/muf2] + 7.08224060607499535*^18*w^58*Log[MH2/muf2] + 1.44285844530988205*^19*w^59*Log[MH2/muf2] + 2.9380104916385903*^19*w^60*Log[MH2/muf2] + 5.97912844394842802*^19*w^61*Log[MH2/muf2] + 1.21624680405864322*^20*w^62*Log[MH2/muf2] + 2.47277547599993691*^20*w^63*Log[MH2/muf2] + 5.02535182345290026*^20*w^64*Log[MH2/muf2] + 1.02081799248133349*^21*w^65*Log[MH2/muf2] + 2.07284042499682386*^21*w^66*Log[MH2/muf2] + 4.20728230975857916*^21*w^67*Log[MH2/muf2] + 8.53665752179733119*^21*w^68*Log[MH2/muf2] + 1.73144292156782138*^22*w^69*Log[MH2/muf2] + 3.51068449106689139*^22*w^70*Log[MH2/muf2] + 7.11579616261173488*^22*w^71*Log[MH2/muf2] + 1.44188238526051702*^23*w^72*Log[MH2/muf2] + 2.92076475566387855*^23*w^73*Log[MH2/muf2] + 5.91490795753289195*^23*w^74*Log[MH2/muf2] + 1.19748683179978199*^24*w^75*Log[MH2/muf2] + 2.42374586446846153*^24*w^76*Log[MH2/muf2] + 4.90438443482528673*^24*w^77*Log[MH2/muf2] + 9.92163987117662*^24*w^78*Log[MH2/muf2] + 2.00665273009049387*^25*w^79*Log[MH2/muf2] + 4.05760373424986046*^25*w^80*Log[MH2/muf2] + 8.20284823637009616*^25*w^81*Log[MH2/muf2] + 1.65796276494707785*^26*w^82*Log[MH2/muf2] + 3.35034517890170175*^26*w^83*Log[MH2/muf2] + 6.76901005592867549*^26*w^84*Log[MH2/muf2] + 1.36732521369749696*^27*w^85*Log[MH2/muf2] + 2.76149673344186051*^27*w^86*Log[MH2/muf2] + 5.57614527904693213*^27*w^87*Log[MH2/muf2] + 1.12578229912549563*^28*w^88*Log[MH2/muf2] + 2.27246309465165942*^28*w^89*Log[MH2/muf2] + 4.58642573701567818*^28*w^90*Log[MH2/muf2] + 9.25504997720346439*^28*w^91*Log[MH2/muf2] + 1.86733488965841939*^29*w^92*Log[MH2/muf2] + 3.76701115893110676*^29*w^93*Log[MH2/muf2] + 7.59826164421149845*^29*w^94*Log[MH2/muf2] + 1.53238129600818077*^30*w^95*Log[MH2/muf2] + 3.09004913833268491*^30*w^96*Log[MH2/muf2] + 6.23021265484632828*^30*w^97*Log[MH2/muf2] + 1.25599912196026721*^31*w^98*Log[MH2/muf2] + 2.53173432666536572*^31*w^99*Log[MH2/muf2] + 5.10268430247541926*^31*w^100*Log[MH2/muf2] + 1.02831156988097325*^32*w^101*Log[MH2/muf2] + 2.07207322931527701*^32*w^102*Log[MH2/muf2] + 4.17478212973095811*^32*w^103*Log[MH2/muf2] + 8.41045075331804455*^32*w^104*Log[MH2/muf2] + 1.69416512839148843*^33*w^105*Log[MH2/muf2] + 3.41233102073268288*^33*w^106*Log[MH2/muf2] + 6.87226751543718654*^33*w^107*Log[MH2/muf2] + 1.38391673072660055*^34*w^108*Log[MH2/muf2] + 2.7866065265781036*^34*w^109*Log[MH2/muf2] + 5.61053461645983486*^34*w^110*Log[MH2/muf2] + 1.12951179503611086*^35*w^111*Log[MH2/muf2] + 2.27374614134815452*^35*w^112*Log[MH2/muf2] + 4.57670691763595319*^35*w^113*Log[MH2/muf2] + 9.211504400946506*^35*w^114*Log[MH2/muf2] + 1.85382958814887474*^36*w^115*Log[MH2/muf2] + 3.73058495832828139*^36*w^116*Log[MH2/muf2] + 7.50667447539523904*^36*w^117*Log[MH2/muf2] + 1.51038462537588711*^37*w^118*Log[MH2/muf2] + 3.03873396311286444*^37*w^119*Log[MH2/muf2] + 6.11319826112395232*^37*w^120*Log[MH2/muf2] + 1.22973336921705962*^38*w^121*Log[MH2/muf2] + 2.47357669569788878*^38*w^122*Log[MH2/muf2] + 4.97516983138330401*^38*w^123*Log[MH2/muf2] + 1.00060709134769999*^39*w^124*Log[MH2/muf2] + 2.0122813108300624*^39*w^125*Log[MH2/muf2] + 4.04657940158484901*^39*w^126*Log[MH2/muf2] + 8.13688456042555897*^39*w^127*Log[MH2/muf2] + 1.63607629184685033*^40*w^128*Log[MH2/muf2] + 3.28943155080532286*^40*w^129*Log[MH2/muf2] + 6.61324263038439211*^40*w^130*Log[MH2/muf2] + 1.32947779135755425*^41*w^131*Log[MH2/muf2] + 2.67254455012617749*^41*w^132*Log[MH2/muf2] + 5.37208537143337332*^41*w^133*Log[MH2/muf2] + 1.0797891950231321*^42*w^134*Log[MH2/muf2] + 2.17025184680065253*^42*w^135*Log[MH2/muf2] + 4.361744734525649*^42*w^136*Log[MH2/muf2] + 8.76569563757180367*^42*w^137*Log[MH2/muf2] + 1.76153903666177673*^43*w^138*Log[MH2/muf2] + 3.53977030383324112*^43*w^139*Log[MH2/muf2] + 7.112763716108763*^43*w^140*Log[MH2/muf2] + 1.42915539809596604*^44*w^141*Log[MH2/muf2] + 2.871453085300427*^44*w^142*Log[MH2/muf2] + 5.76902699267565564*^44*w^143*Log[MH2/muf2] + 1.15900494084125591*^45*w^144*Log[MH2/muf2] + 2.32834504674058961*^45*w^145*Log[MH2/muf2] + 4.67726419598762416*^45*w^146*Log[MH2/muf2] + 9.39542701653893781*^45*w^147*Log[MH2/muf2] + 1.88722750960772936*^46*w^148*Log[MH2/muf2] + 3.79064174982914878*^46*w^149*Log[MH2/muf2] + 7.61350985460180178*^46*w^150*Log[MH2/muf2] + 1.52910915536209142*^47*w^151*Log[MH2/muf2] + 3.07097513801126973*^47*w^152*Log[MH2/muf2] + 6.167315080598879*^47*w^153*Log[MH2/muf2] + 1.23851346307961132*^48*w^154*Log[MH2/muf2] + 2.48706962948688294*^48*w^155*Log[MH2/muf2] + 4.99413655303188977*^48*w^156*Log[MH2/muf2] + 1.00280401423873694*^49*w^157*Log[MH2/muf2] + 2.01352694220721199*^49*w^158*Log[MH2/muf2] + 4.04280270403846216*^49*w^159*Log[MH2/muf2] + 8.11696798065184068*^49*w^160*Log[MH2/muf2] + 1.62963128543304544*^50*w^161*Log[MH2/muf2] + 3.27168504810496866*^50*w^162*Log[MH2/muf2] + 6.568078757537788*^50*w^163*Log[MH2/muf2] + 1.31853675893013059*^51*w^164*Log[MH2/muf2] + 2.64686217879226274*^51*w^165*Log[MH2/muf2] + 5.31322046770225066*^51*w^166*Log[MH2/muf2] + 1.06652242414760467*^52*w^167*Log[MH2/muf2] + 2.14076967872500573*^52*w^168*Log[MH2/muf2] + 4.29690719513786253*^52*w^169*Log[MH2/muf2] + 8.624425277181117*^52*w^170*Log[MH2/muf2] + 1.73097517831052315*^53*w^171*Log[MH2/muf2] + 3.47408166980122483*^53*w^172*Log[MH2/muf2] + 6.97230036184401784*^53*w^173*Log[MH2/muf2] + 1.39926828500978091*^54*w^174*Log[MH2/muf2] + 2.80810376660159012*^54*w^175*Log[MH2/muf2] + 5.63526663832581859*^54*w^176*Log[MH2/muf2] + 1.13084584988803849*^55*w^177*Log[MH2/muf2] + 2.26924720313972393*^55*w^178*Log[MH2/muf2] + 4.55352974057883974*^55*w^179*Log[MH2/muf2] + 9.13701421459939994*^55*w^180*Log[MH2/muf2] + 1.83336411135929407*^56*w^181*Log[MH2/muf2] + 3.67860525131927426*^56*w^182*Log[MH2/muf2] + 7.38084813915395092*^56*w^183*Log[MH2/muf2] + 1.48087928818706549*^57*w^184*Log[MH2/muf2] + 2.97113221863540515*^57*w^185*Log[MH2/muf2] + 5.96094156120377964*^57*w^186*Log[MH2/muf2] + 1.1959058111654766*^58*w^187*Log[MH2/muf2] + 2.39921906410482481*^58*w^188*Log[MH2/muf2] + 4.81318265037570032*^58*w^189*Log[MH2/muf2] + 9.65574609677610985*^58*w^190*Log[MH2/muf2] + 1.93699775545173598*^59*w^191*Log[MH2/muf2] + 3.88565005236238361*^59*w^192*Log[MH2/muf2] + 7.79450072182265331*^59*w^193*Log[MH2/muf2] + 1.563523554526148*^60*w^194*Log[MH2/muf2] + 3.13625133092834168*^60*w^195*Log[MH2/muf2] + 6.29084541635527673*^60*w^196*Log[MH2/muf2] + 1.26182090118141113*^61*w^197*Log[MH2/muf2] + 2.53091961551896959*^61*w^198*Log[MH2/muf2] + 5.0763291172073275*^61*w^199*Log[MH2/muf2] + 1.01815364801436153*^62*w^200*Log[MH2/muf2] + 0.7397065586663628*Log[MH2/muf2]^2 + 4.17653675928852429*w*Log[MH2/muf2]^2 + 12.9692043457414444*w^2*Log[MH2/muf2]^2 + 33.6421123951865925*w^3*Log[MH2/muf2]^2 + 79.4323729385213332*w^4*Log[MH2/muf2]^2 + 179.012894025190814*w^5*Log[MH2/muf2]^2 + 392.396158420751999*w^6*Log[MH2/muf2]^2 + 844.661099910287067*w^7*Log[MH2/muf2]^2 + 1795.31161780999212*w^8*Log[MH2/muf2]^2 + 3780.70436436777966*w^9*Log[MH2/muf2]^2 + 7905.90255589605315*w^10*Log[MH2/muf2]^2 + 16441.6053362589974*w^11*Log[MH2/muf2]^2 + 34043.0544435617659*w^12*Log[MH2/muf2]^2 + 70235.4215004361452*w^13*Log[MH2/muf2]^2 + 144475.153949183239*w^14*Log[MH2/muf2]^2 + 296445.471105529684*w^15*Log[MH2/muf2]^2 + 606977.714697831856*w^16*Log[MH2/muf2]^2 + 1.24052677928673125*^6*w^17*Log[MH2/muf2]^2 + 2.53133589989517637*^6*w^18*Log[MH2/muf2]^2 + 5.15809890891392419*^6*w^19*Log[MH2/muf2]^2 + 1.04977738438187516*^7*w^20*Log[MH2/muf2]^2 + 2.13418610087179821*^7*w^21*Log[MH2/muf2]^2 + 4.33456513788597257*^7*w^22*Log[MH2/muf2]^2 + 8.79589707713547693*^7*w^23*Log[MH2/muf2]^2 + 1.78350036132667085*^8*w^24*Log[MH2/muf2]^2 + 3.61373918268554782*^8*w^25*Log[MH2/muf2]^2 + 7.31743483406625234*^8*w^26*Log[MH2/muf2]^2 + 1.48082522906150624*^9*w^27*Log[MH2/muf2]^2 + 2.99511232826564352*^9*w^28*Log[MH2/muf2]^2 + 6.05488337834182445*^9*w^29*Log[MH2/muf2]^2 + 1.22348505287369239*^10*w^30*Log[MH2/muf2]^2 + 2.47119377084120919*^10*w^31*Log[MH2/muf2]^2 + 4.98934610735448528*^10*w^32*Log[MH2/muf2]^2 + 1.00698092438271632*^11*w^33*Log[MH2/muf2]^2 + 2.03165764143230529*^11*w^34*Log[MH2/muf2]^2 + 4.09771099187233036*^11*w^35*Log[MH2/muf2]^2 + 8.26233061422161477*^11*w^36*Log[MH2/muf2]^2 + 1.66549134460384583*^12*w^37*Log[MH2/muf2]^2 + 3.35635711131139424*^12*w^38*Log[MH2/muf2]^2 + 6.76217939054350829*^12*w^39*Log[MH2/muf2]^2 + 1.36208483867484207*^13*w^40*Log[MH2/muf2]^2 + 2.74300294927288503*^13*w^41*Log[MH2/muf2]^2 + 5.52278682565276382*^13*w^42*Log[MH2/muf2]^2 + 1.11174456193682139*^14*w^43*Log[MH2/muf2]^2 + 2.23754071446954113*^14*w^44*Log[MH2/muf2]^2 + 4.50256735425473861*^14*w^45*Log[MH2/muf2]^2 + 9.05892509437504626*^14*w^46*Log[MH2/muf2]^2 + 1.82231674325800455*^15*w^47*Log[MH2/muf2]^2 + 3.66526288177952306*^15*w^48*Log[MH2/muf2]^2 + 7.37095149295411075*^15*w^49*Log[MH2/muf2]^2 + 1.48211542548611462*^16*w^50*Log[MH2/muf2]^2 + 2.97977348594072765*^16*w^51*Log[MH2/muf2]^2 + 5.99004042456203563*^16*w^52*Log[MH2/muf2]^2 + 1.20399283367019358*^17*w^53*Log[MH2/muf2]^2 + 2.41973563830819988*^17*w^54*Log[MH2/muf2]^2 + 4.8625479768225197*^17*w^55*Log[MH2/muf2]^2 + 9.77043281569471621*^17*w^56*Log[MH2/muf2]^2 + 1.962996304684728*^18*w^57*Log[MH2/muf2]^2 + 3.94350760257932061*^18*w^58*Log[MH2/muf2]^2 + 7.92145667011170394*^18*w^59*Log[MH2/muf2]^2 + 1.59106581163832296*^19*w^60*Log[MH2/muf2]^2 + 3.19546034646390301*^19*w^61*Log[MH2/muf2]^2 + 6.41715176284204887*^19*w^62*Log[MH2/muf2]^2 + 1.28859397576344058*^20*w^63*Log[MH2/muf2]^2 + 2.58735513579163535*^20*w^64*Log[MH2/muf2]^2 + 5.19473428610230049*^20*w^65*Log[MH2/muf2]^2 + 1.04289145527170497*^21*w^66*Log[MH2/muf2]^2 + 2.09355526307624996*^21*w^67*Log[MH2/muf2]^2 + 4.20242836416765678*^21*w^68*Log[MH2/muf2]^2 + 8.43505172198681781*^21*w^69*Log[MH2/muf2]^2 + 1.69296370597817444*^22*w^70*Log[MH2/muf2]^2 + 3.39766764984845475*^22*w^71*Log[MH2/muf2]^2 + 6.81849198687059066*^22*w^72*Log[MH2/muf2]^2 + 1.36826673855525363*^23*w^73*Log[MH2/muf2]^2 + 2.74554754810803992*^23*w^74*Log[MH2/muf2]^2 + 5.50888450919308355*^23*w^75*Log[MH2/muf2]^2 + 1.10528828646496037*^24*w^76*Log[MH2/muf2]^2 + 2.2175087453501586*^24*w^77*Log[MH2/muf2]^2 + 4.44870525679575548*^24*w^78*Log[MH2/muf2]^2 + 8.92444176998360552*^24*w^79*Log[MH2/muf2]^2 + 1.79022746028200209*^25*w^80*Log[MH2/muf2]^2 + 3.5910021376303057*^25*w^81*Log[MH2/muf2]^2 + 7.20284306784395821*^25*w^82*Log[MH2/muf2]^2 + 1.44468646806005155*^26*w^83*Log[MH2/muf2]^2 + 2.89751119872168102*^26*w^84*Log[MH2/muf2]^2 + 5.81110858755351739*^26*w^85*Log[MH2/muf2]^2 + 1.16540176844526168*^27*w^86*Log[MH2/muf2]^2 + 2.3370909641297618*^27*w^87*Log[MH2/muf2]^2 + 4.68661471738406048*^27*w^88*Log[MH2/muf2]^2 + 9.39781723004378831*^27*w^89*Log[MH2/muf2]^2 + 1.8844266759453065*^28*w^90*Log[MH2/muf2]^2 + 3.7784735280139827*^28*w^91*Log[MH2/muf2]^2 + 7.57597943577701082*^28*w^92*Log[MH2/muf2]^2 + 1.51896165812831201*^29*w^93*Log[MH2/muf2]^2 + 3.0453751708330285*^29*w^94*Log[MH2/muf2]^2 + 6.10549801305498214*^29*w^95*Log[MH2/muf2]^2 + 1.22401857598885104*^30*w^96*Log[MH2/muf2]^2 + 2.45381523045627748*^30*w^97*Log[MH2/muf2]^2 + 4.91906931202495117*^30*w^98*Log[MH2/muf2]^2 + 9.86078642946782094*^30*w^99*Log[MH2/muf2]^2 + 1.97664178245109528*^31*w^100*Log[MH2/muf2]^2 + 3.96216420457068947*^31*w^101*Log[MH2/muf2]^2 + 7.94191642888450539*^31*w^102*Log[MH2/muf2]^2 + 1.59186690728717073*^32*w^103*Log[MH2/muf2]^2 + 3.19063439324920136*^32*w^104*Log[MH2/muf2]^2 + 6.39493914227245374*^32*w^105*Log[MH2/muf2]^2 + 1.28169623048333325*^33*w^106*Log[MH2/muf2]^2 + 2.56875888174177189*^33*w^107*Log[MH2/muf2]^2 + 5.14815169560972233*^33*w^108*Log[MH2/muf2]^2 + 1.03173770491671115*^34*w^109*Log[MH2/muf2]^2 + 2.06765200305928737*^34*w^110*Log[MH2/muf2]^2 + 4.14358228382141851*^34*w^111*Log[MH2/muf2]^2 + 8.30357396856391345*^34*w^112*Log[MH2/muf2]^2 + 1.66396776152796898*^35*w^113*Log[MH2/muf2]^2 + 3.33438464383770025*^35*w^114*Log[MH2/muf2]^2 + 6.68155586686910667*^35*w^115*Log[MH2/muf2]^2 + 1.33884654007387481*^36*w^116*Log[MH2/muf2]^2 + 2.68272066237017477*^36*w^117*Log[MH2/muf2]^2 + 5.37541164320843567*^36*w^118*Log[MH2/muf2]^2 + 1.07705970710464882*^37*w^119*Log[MH2/muf2]^2 + 2.15804135446652806*^37*w^120*Log[MH2/muf2]^2 + 4.32386203635242275*^37*w^121*Log[MH2/muf2]^2 + 8.66315572893735387*^37*w^122*Log[MH2/muf2]^2 + 1.73569248859199821*^38*w^123*Log[MH2/muf2]^2 + 3.47745848865029316*^38*w^124*Log[MH2/muf2]^2 + 6.96696721905833526*^38*w^125*Log[MH2/muf2]^2 + 1.39578444191865747*^39*w^126*Log[MH2/muf2]^2 + 2.79631337714575634*^39*w^127*Log[MH2/muf2]^2 + 5.60204190236614347*^39*w^128*Log[MH2/muf2]^2 + 1.12227687042611453*^40*w^129*Log[MH2/muf2]^2 + 2.24826208704345113*^40*w^130*Log[MH2/muf2]^2 + 4.50388446993037634*^40*w^131*Log[MH2/muf2]^2 + 9.02237844081933096*^40*w^132*Log[MH2/muf2]^2 + 1.80737570302992951*^41*w^133*Log[MH2/muf2]^2 + 3.62050831593586907*^41*w^134*Log[MH2/muf2]^2 + 7.25244548468848323*^41*w^135*Log[MH2/muf2]^2 + 1.45275812307553882*^42*w^136*Log[MH2/muf2]^2 + 2.91002129663656116*^42*w^137*Log[MH2/muf2]^2 + 5.82898764368806374*^42*w^138*Log[MH2/muf2]^2 + 1.16757371521578859*^43*w^139*Log[MH2/muf2]^2 + 2.33867452122745117*^43*w^140*Log[MH2/muf2]^2 + 4.68435337434688028*^43*w^141*Log[MH2/muf2]^2 + 9.38261711223507931*^43*w^142*Log[MH2/muf2]^2 + 1.87928610908873644*^44*w^143*Log[MH2/muf2]^2 + 3.764059355916795*^44*w^144*Log[MH2/muf2]^2 + 7.53901756727725936*^44*w^145*Log[MH2/muf2]^2 + 1.50996840644370884*^45*w^146*Log[MH2/muf2]^2 + 3.02423724610115274*^45*w^147*Log[MH2/muf2]^2 + 6.057017443681951*^45*w^148*Log[MH2/muf2]^2 + 1.21310065098578155*^46*w^149*Log[MH2/muf2]^2 + 2.42957307408690025*^46*w^150*Log[MH2/muf2]^2 + 4.86584518303009642*^46*w^151*Log[MH2/muf2]^2 + 9.74500058438638155*^46*w^152*Log[MH2/muf2]^2 + 1.95164481917522547*^47*w^153*Log[MH2/muf2]^2 + 3.90854480914301139*^47*w^154*Log[MH2/muf2]^2 + 7.82753237280669396*^47*w^155*Log[MH2/muf2]^2 + 1.56758168078550404*^48*w^156*Log[MH2/muf2]^2 + 3.13928742354562671*^48*w^157*Log[MH2/muf2]^2 + 6.28677093503833848*^48*w^158*Log[MH2/muf2]^2 + 1.25898312788460121*^49*w^159*Log[MH2/muf2]^2 + 2.52120384019643153*^49*w^160*Log[MH2/muf2]^2 + 5.04884275727715716*^49*w^161*Log[MH2/muf2]^2 + 1.01104764711900059*^50*w^162*Log[MH2/muf2]^2 + 2.02463783987908471*^50*w^163*Log[MH2/muf2]^2 + 4.05432986008342646*^50*w^164*Log[MH2/muf2]^2 + 8.11870700594375841*^50*w^165*Log[MH2/muf2]^2 + 1.62573879008566719*^51*w^166*Log[MH2/muf2]^2 + 3.25544850962572215*^51*w^167*Log[MH2/muf2]^2 + 6.51879174757572878*^51*w^168*Log[MH2/muf2]^2 + 1.30532798027828948*^52*w^169*Log[MH2/muf2]^2 + 2.61377681079642649*^52*w^170*Log[MH2/muf2]^2 + 5.23375892888940219*^52*w^171*Log[MH2/muf2]^2 + 1.04798565298510779*^53*w^172*Log[MH2/muf2]^2 + 2.09842481773165098*^53*w^173*Log[MH2/muf2]^2 + 4.20172853968028995*^53*w^174*Log[MH2/muf2]^2 + 8.41315929003872979*^53*w^175*Log[MH2/muf2]^2 + 1.68456130658503169*^54*w^176*Log[MH2/muf2]^2 + 3.37295977093502422*^54*w^177*Log[MH2/muf2]^2 + 6.75355086574861712*^54*w^178*Log[MH2/muf2]^2 + 1.35222793539258776*^55*w^179*Log[MH2/muf2]^2 + 2.70747457861589764*^55*w^180*Log[MH2/muf2]^2 + 5.42095331017664494*^55*w^181*Log[MH2/muf2]^2 + 1.08538491298136854*^56*w^182*Log[MH2/muf2]^2 + 2.17314531198625072*^56*w^183*Log[MH2/muf2]^2 + 4.35101584645336385*^56*w^184*Log[MH2/muf2]^2 + 8.71143119395191355*^56*w^185*Log[MH2/muf2]^2 + 1.74415605947318529*^57*w^186*Log[MH2/muf2]^2 + 3.49203181627768238*^57*w^187*Log[MH2/muf2]^2 + 6.99146356234216876*^57*w^188*Log[MH2/muf2]^2 + 1.39976488874935564*^58*w^189*Log[MH2/muf2]^2 + 2.80245867468173122*^58*w^190*Log[MH2/muf2]^2 + 5.61074455578275437*^58*w^191*Log[MH2/muf2]^2 + 1.12330829840714556*^59*w^192*Log[MH2/muf2]^2 + 2.24892338839052874*^59*w^193*Log[MH2/muf2]^2 + 4.50243664050663419*^59*w^194*Log[MH2/muf2]^2 + 9.01400605489428863*^59*w^195*Log[MH2/muf2]^2 + 1.8046184706160843*^60*w^196*Log[MH2/muf2]^2 + 3.61285305847541045*^60*w^197*Log[MH2/muf2]^2 + 7.23290191817866227*^60*w^198*Log[MH2/muf2]^2 + 1.448012330275201*^61*w^199*Log[MH2/muf2]^2 + 2.89887427052263183*^61*w^200*Log[MH2/muf2]^2, 3.29129237184031681 + 5.22907045255610234*w + 5.23348475866170876*w^2 + 4.12694947574107647*w^3 - 4.47420799514525196*w^4 + 10.9338911929766905*w^5 + 44.1739108690896072*w^6 + 220.532392968818935*w^7 + 650.047858999095009*w^8 + 1920.17878364236157*w^9 + 4900.63220130728892*w^10 + 12438.5601283512109*w^11 + 29557.0104478515338*w^12 + 69888.9842791418244*w^13 + 159329.188099756532*w^14 + 361832.646670146789*w^15 + 803195.727073681208*w^16 + 1.77761101957332497*^6*w^17 + 3.87409672435455625*^6*w^18 + 8.42331318986326452*^6*w^19 + 1.81144918046575346*^7*w^20 + 3.88822560157939013*^7*w^21 + 8.27802414043017014*^7*w^22 + 1.75968677837871211*^8*w^23 + 3.71718151853188495*^8*w^24 + 7.84224424225395494*^8*w^25 + 1.64630935261003933*^9*w^26 + 3.45238583441248372*^9*w^27 + 7.21088457996753065*^9*w^28 + 1.504749312790229*^10*w^29 + 3.12976683023033923*^10*w^30 + 6.50461682405854898*^10*w^31 + 1.34815873368596217*^11*w^32 + 2.79233261755644157*^11*w^33 + 5.77015826318319189*^11*w^34 + 1.19165869943497058*^12*w^35 + 2.45616203685774808*^12*w^36 + 5.05983310211971636*^12*w^37 + 1.04057692697664494*^13*w^38 + 2.13900466770031254*^13*w^39 + 4.39040078570466142*^13*w^40 + 9.00777783698021004*^13*w^41 + 1.84571777855675935*^14*w^42 + 3.78052674060101651*^14*w^43 + 7.73462920120358357*^14*w^44 + 1.58191008070709025*^15*w^45 + 3.23206292225953232*^15*w^46 + 6.60155904336903923*^15*w^47 + 1.34715034600655926*^16*w^48 + 2.74831253400318294*^16*w^49 + 5.60220911990893353*^16*w^50 + 1.14167721063980527*^17*w^51 + 2.32490487118518011*^17*w^52 + 4.73333163984221389*^17*w^53 + 9.63022829002708646*^17*w^54 + 1.95890844022582464*^18*w^55 + 3.98222501517096869*^18*w^56 + 8.09380012061884288*^18*w^57 + 1.6441302519667649*^19*w^58 + 3.33919149859299565*^19*w^59 + 6.77834582960070413*^19*w^60 + 1.37572982566968903*^20*w^61 + 2.79085819518186472*^20*w^62 + 5.66075705969091072*^20*w^63 + 1.147684074518843*^21*w^64 + 2.32652066975305117*^21*w^65 + 4.71429504076700871*^21*w^66 + 9.55140976297288252*^21*w^67 + 1.93444412466505721*^22*w^68 + 3.917324453970118*^22*w^69 + 7.92998411865562661*^22*w^70 + 1.60510393225592881*^23*w^71 + 3.24783324949134256*^23*w^72 + 6.571060728857376*^23*w^73 + 1.32906518863992771*^24*w^74 + 2.68788779615646391*^24*w^75 + 5.43442362491557684*^24*w^76 + 1.09863268170377045*^25*w^77 + 2.22042820029770483*^25*w^78 + 4.48724758386508*^25*w^79 + 9.06599645172404069*^25*w^80 + 1.83152289324397166*^26*w^81 + 3.69919981671370797*^26*w^82 + 7.47079071215126109*^26*w^83 + 1.50844633804832763*^27*w^84 + 3.04549850842152525*^27*w^85 + 6.14747593347197541*^27*w^86 + 1.24080137607788009*^28*w^87 + 2.50393234929043242*^28*w^88 + 5.05256052387027546*^28*w^89 + 1.01934205673766493*^29*w^90 + 2.05635684807204702*^29*w^91 + 4.14763706899610944*^29*w^92 + 8.36516555177031136*^29*w^93 + 1.68684814466618264*^30*w^94 + 3.40134179156197113*^30*w^95 + 6.85734279417823072*^30*w^96 + 1.38240568355248842*^31*w^97 + 2.78644094784406551*^31*w^98 + 5.61615892229468747*^31*w^99 + 1.13179238104514186*^32*w^100 + 2.28071190377225049*^32*w^101 + 4.59531049142884733*^32*w^102 + 9.25841374843107878*^32*w^103 + 1.86509869327801895*^33*w^104 + 3.75703541772080612*^33*w^105 + 7.56719334337602048*^33*w^106 + 1.52406503403971721*^34*w^107 + 3.06916781698994794*^34*w^108 + 6.18041640229663175*^34*w^109 + 1.2444158998346026*^35*w^110 + 2.50549834243599061*^35*w^111 + 5.04400502589989082*^35*w^112 + 1.01540289880754148*^36*w^113 + 2.04388327839731025*^36*w^114 + 4.11392132867767252*^36*w^115 + 8.27966071722681339*^36*w^116 + 1.66629527724197509*^37*w^117 + 3.35312549064210758*^37*w^118 + 6.74731745739282688*^37*w^119 + 1.35760227053381451*^38*w^120 + 2.73148019350563944*^38*w^121 + 5.49522135922503207*^38*w^122 + 1.10549550214456222*^39*w^123 + 2.22378029865447492*^39*w^124 + 4.47313458458445487*^39*w^125 + 8.996975870044383*^39*w^126 + 1.80953439873065404*^40*w^127 + 3.63917511386776024*^40*w^128 + 7.31855338441390147*^40*w^129 + 1.47168413740787951*^41*w^130 + 2.95931103113334359*^41*w^131 + 5.9502453629990655*^41*w^132 + 1.19637192876526016*^42*w^133 + 2.40528717570243169*^42*w^134 + 4.8356532624663626*^42*w^135 + 9.721064361196439*^42*w^136 + 1.95416116155064171*^43*w^137 + 3.92806260256078459*^43*w^138 + 7.89559195991534623*^43*w^139 + 1.58695064771435435*^44*w^140 + 3.18956003015123542*^44*w^141 + 6.4101986426149104*^44*w^142 + 1.28825304035995711*^45*w^143 + 2.588839269426008*^45*w^144 + 5.20233495213343644*^45*w^145 + 1.04536171748831408*^46*w^146 + 2.10050877637124027*^46*w^147 + 4.22044517407241965*^46*w^148 + 8.479728673113258*^46*w^149 + 1.70365739644520843*^47*w^150 + 3.42273117818921494*^47*w^151 + 6.87607583604680444*^47*w^152 + 1.38133502504086099*^48*w^153 + 2.77482387550337897*^48*w^154 + 5.573943819766603*^48*w^155 + 1.11961432815822592*^49*w^156 + 2.24887506798416514*^49*w^157 + 4.51691109595191508*^49*w^158 + 9.07212493892593508*^49*w^159 + 1.82203385084345424*^50*w^160 + 3.65927764728800563*^50*w^161 + 7.34877254267571932*^50*w^162 + 1.47579480553497396*^51*w^163 + 2.96359073755600947*^51*w^164 + 5.95117097131812271*^51*w^165 + 1.19500092278388227*^52*w^166 + 2.39953014712218691*^52*w^167 + 4.81799460446694933*^52*w^168 + 9.67383701771796234*^52*w^169 + 1.94228897533371439*^53*w^170 + 3.89961270168634845*^53*w^171 + 7.82910654377009021*^53*w^172 + 1.57179415563374065*^54*w^173 + 3.15546005724187904*^54*w^174 + 6.33464999607627389*^54*w^175 + 1.27164693888012885*^55*w^176 + 2.55272228288768325*^55*w^177 + 5.124187336686606*^55*w^178 + 1.02858382137026729*^56*w^179 + 2.06461555393017372*^56*w^180 + 4.14411809358220668*^56*w^181 + 8.31783415408975961*^56*w^182 + 1.66948287728874362*^57*w^183 + 3.35072868334242821*^57*w^184 + 6.72496899567419868*^57*w^185 + 1.34966894062902031*^58*w^186 + 2.70868245951296527*^58*w^187 + 5.435947211105286*^58*w^188 + 1.09090361455171216*^59*w^189 + 2.189193556816856*^59*w^190 + 4.393150612195716*^59*w^191 + 8.81566299085284652*^59*w^192 + 1.76900128529367014*^60*w^193 + 3.54967495729289417*^60*w^194 + 7.12268001555744836*^60*w^195 + 1.42917645856354638*^61*w^196 + 2.86762795816704225*^61*w^197 + 5.75370541573891444*^61*w^198 + 1.15442863555623041*^62*w^199 + 2.31619279609070137*^62*w^200 + ALARM*w^201 - 3.47928010091732077*Log[MH2/muf2] - 13.049631126071054*w*Log[MH2/muf2] - 27.2685943340036319*w^2*Log[MH2/muf2] - 50.9945674499679027*w^3*Log[MH2/muf2] - 79.1263404720589211*w^4*Log[MH2/muf2] - 115.783945108903787*w^5*Log[MH2/muf2] - 135.333859370372702*w^6*Log[MH2/muf2] - 92.3809354335696711*w^7*Log[MH2/muf2] + 181.016707746862516*w^8*Log[MH2/muf2] + 1043.67822255300075*w^9*Log[MH2/muf2] + 3446.65055744787218*w^10*Log[MH2/muf2] + 9446.01279679654464*w^11*Log[MH2/muf2] + 23929.646232693933*w^12*Log[MH2/muf2] + 57385.6192445088008*w^13*Log[MH2/muf2] + 133493.020190329358*w^14*Log[MH2/muf2] + 302596.454008992157*w^15*Log[MH2/muf2] + 675068.2908273126*w^16*Log[MH2/muf2] + 1.48369041942207647*^6*w^17*Log[MH2/muf2] + 3.22934490325210416*^6*w^18*Log[MH2/muf2] + 6.96141376851682107*^6*w^19*Log[MH2/muf2] + 1.49091030802204811*^7*w^20*Log[MH2/muf2] + 3.17173868292370292*^7*w^21*Log[MH2/muf2] + 6.71624369729000195*^7*w^22*Log[MH2/muf2] + 1.41523765008230236*^8*w^23*Log[MH2/muf2] + 2.97185674710439294*^8*w^24*Log[MH2/muf2] + 6.21743339680065897*^8*w^25*Log[MH2/muf2] + 1.29727786149072821*^9*w^26*Log[MH2/muf2] + 2.69892376060751595*^9*w^27*Log[MH2/muf2] + 5.60308369490828515*^9*w^28*Log[MH2/muf2] + 1.16051334904468926*^10*w^29*Log[MH2/muf2] + 2.39953190364733913*^10*w^30*Log[MH2/muf2] + 4.95192930078349292*^10*w^31*Log[MH2/muf2] + 1.02048385213621858*^11*w^32*Log[MH2/muf2] + 2.09966208776341177*^11*w^33*Log[MH2/muf2] + 4.31495601405795312*^11*w^34*Log[MH2/muf2] + 8.85570799567394035*^11*w^35*Log[MH2/muf2] + 1.81564941198256182*^12*w^36*Log[MH2/muf2] + 3.718314320851665*^12*w^37*Log[MH2/muf2] + 7.60823847487470765*^12*w^38*Log[MH2/muf2] + 1.55523493034574047*^13*w^39*Log[MH2/muf2] + 3.17674215723405889*^13*w^40*Log[MH2/muf2] + 6.48331960874070638*^13*w^41*Log[MH2/muf2] + 1.32229400800812514*^14*w^42*Log[MH2/muf2] + 2.69484564639645431*^14*w^43*Log[MH2/muf2] + 5.48894504520704766*^14*w^44*Log[MH2/muf2] + 1.11726758902389107*^15*w^45*Log[MH2/muf2] + 2.27301904613652667*^15*w^46*Log[MH2/muf2] + 4.62162014084029776*^15*w^47*Log[MH2/muf2] + 9.39262502064269777*^15*w^48*Log[MH2/muf2] + 1.90788461257927589*^16*w^49*Log[MH2/muf2] + 3.87381817735768451*^16*w^50*Log[MH2/muf2] + 7.86179790103539709*^16*w^51*Log[MH2/muf2] + 1.59493894039882185*^17*w^52*Log[MH2/muf2] + 3.23431013046702432*^17*w^53*Log[MH2/muf2] + 6.55652848930497797*^17*w^54*Log[MH2/muf2] + 1.32861419241990603*^18*w^55*Log[MH2/muf2] + 2.69148325625668107*^18*w^56*Log[MH2/muf2] + 5.45044710865336447*^18*w^57*Log[MH2/muf2] + 1.10344819950700445*^19*w^58*Log[MH2/muf2] + 2.23322546081409906*^19*w^59*Log[MH2/muf2] + 4.51858736884129*^19*w^60*Log[MH2/muf2] + 9.13997846387492943*^19*w^61*Log[MH2/muf2] + 1.84835800439563646*^20*w^62*Log[MH2/muf2] + 3.73688409677389183*^20*w^63*Log[MH2/muf2] + 7.55334855909575905*^20*w^64*Log[MH2/muf2] + 1.5263746283858934*^21*w^65*Log[MH2/muf2] + 3.08387084269383359*^21*w^66*Log[MH2/muf2] + 6.22918249995183764*^21*w^67*Log[MH2/muf2] + 1.25801459899112476*^22*w^68*Log[MH2/muf2] + 2.54008008221640488*^22*w^69*Log[MH2/muf2] + 5.12784118000873319*^22*w^70*Log[MH2/muf2] + 1.03498810498322418*^23*w^71*Log[MH2/muf2] + 2.08865492489746647*^23*w^72*Log[MH2/muf2] + 4.21422344668704217*^23*w^73*Log[MH2/muf2] + 8.50165720028490145*^23*w^74*Log[MH2/muf2] + 1.7148039679992388*^24*w^75*Log[MH2/muf2] + 3.45831642223504006*^24*w^76*Log[MH2/muf2] + 6.97340149832628835*^24*w^77*Log[MH2/muf2] + 1.40594322139040745*^25*w^78*Log[MH2/muf2] + 2.83416409026934351*^25*w^79*Log[MH2/muf2] + 5.71253457819377375*^25*w^80*Log[MH2/muf2] + 1.15125307961477311*^26*w^81*Log[MH2/muf2] + 2.31986431961500313*^26*w^82*Log[MH2/muf2] + 4.67408009006547935*^26*w^83*Log[MH2/muf2] + 9.41634670964206385*^26*w^84*Log[MH2/muf2] + 1.89676654890164329*^27*w^85*Log[MH2/muf2] + 3.82032861467091297*^27*w^86*Log[MH2/muf2] + 7.69370984013960712*^27*w^87*Log[MH2/muf2] + 1.54927581936464149*^28*w^88*Log[MH2/muf2] + 3.11941223797911273*^28*w^89*Log[MH2/muf2] + 6.28024990411673546*^28*w^90*Log[MH2/muf2] + 1.26425533860375376*^29*w^91*Log[MH2/muf2] + 2.54480721296130884*^29*w^92*Log[MH2/muf2] + 5.12190032872933435*^29*w^93*Log[MH2/muf2] + 1.0307931378078092*^30*w^94*Log[MH2/muf2] + 2.07429398640471139*^30*w^95*Log[MH2/muf2] + 4.17383288734345974*^30*w^96*Log[MH2/muf2] + 8.39769863356720613*^30*w^97*Log[MH2/muf2] + 1.68948034484316957*^31*w^98*Log[MH2/muf2] + 3.39866548219454892*^31*w^99*Log[MH2/muf2] + 6.83648527828424493*^31*w^100*Log[MH2/muf2] + 1.37505974463500656*^32*w^101*Log[MH2/muf2] + 2.76554600703947579*^32*w^102*Log[MH2/muf2] + 5.56168147079623136*^32*w^103*Log[MH2/muf2] + 1.11841587754454975*^33*w^104*Log[MH2/muf2] + 2.24888895128290071*^33*w^105*Log[MH2/muf2] + 4.52174377122266909*^33*w^106*Log[MH2/muf2] + 9.09102454920182942*^33*w^107*Log[MH2/muf2] + 1.82765469642259939*^34*w^108*Log[MH2/muf2] + 3.67405607610731395*^34*w^109*Log[MH2/muf2] + 7.38538190669175406*^34*w^110*Log[MH2/muf2] + 1.48447108061648293*^35*w^111*Log[MH2/muf2] + 2.98364472922785834*^35*w^112*Log[MH2/muf2] + 5.99646484388048356*^35*w^113*Log[MH2/muf2] + 1.2050943125433666*^36*w^114*Log[MH2/muf2] + 2.42170217932056279*^36*w^115*Log[MH2/muf2] + 4.86630035347058465*^36*w^116*Log[MH2/muf2] + 9.77804672308124512*^36*w^117*Log[MH2/muf2] + 1.9646475639874694*^37*w^118*Log[MH2/muf2] + 3.94723721042396478*^37*w^119*Log[MH2/muf2] + 7.93016024705611182*^37*w^120*Log[MH2/muf2] + 1.59311701367717254*^38*w^121*Log[MH2/muf2] + 3.20032676494438243*^38*w^122*Log[MH2/muf2] + 6.42863609753704061*^38*w^123*Log[MH2/muf2] + 1.29129367892839778*^39*w^124*Log[MH2/muf2] + 2.5936413706217002*^39*w^125*Log[MH2/muf2] + 5.2092737051106784*^39*w^126*Log[MH2/muf2] + 1.04622223583282349*^40*w^127*Log[MH2/muf2] + 2.10113384774610567*^40*w^128*Log[MH2/muf2] + 4.21952696913523539*^40*w^129*Log[MH2/muf2] + 8.47339468369289737*^40*w^130*Log[MH2/muf2] + 1.70150056516273022*^41*w^131*Log[MH2/muf2] + 3.41657505455329743*^41*w^132*Log[MH2/muf2] + 6.86011675158109483*^41*w^133*Log[MH2/muf2] + 1.377389633420258*^42*w^134*Log[MH2/muf2] + 2.76544122326733721*^42*w^135*Log[MH2/muf2] + 5.55210082378670471*^42*w^136*Log[MH2/muf2] + 1.11463631578875958*^43*w^137*Log[MH2/muf2] + 2.23766373805185029*^43*w^138*Log[MH2/muf2] + 4.49200235738215635*^43*w^139*Log[MH2/muf2] + 9.01719361864046427*^43*w^140*Log[MH2/muf2] + 1.8100346357805226*^44*w^141*Log[MH2/muf2] + 3.63319826428626204*^44*w^142*Log[MH2/muf2] + 7.29249113380178876*^44*w^143*Log[MH2/muf2] + 1.46369259826552157*^45*w^144*Log[MH2/muf2] + 2.9377101641402363*^45*w^145*Log[MH2/muf2] + 5.895974314301233*^45*w^146*Log[MH2/muf2] + 1.18328075732970251*^46*w^147*Log[MH2/muf2] + 2.37469579186114032*^46*w^148*Log[MH2/muf2] + 4.76556286848087337*^46*w^149*Log[MH2/muf2] + 9.56332161069300707*^46*w^150*Log[MH2/muf2] + 1.91906549190298331*^47*w^151*Log[MH2/muf2] + 3.8508759394917345*^47*w^152*Log[MH2/muf2] + 7.72709325383627846*^47*w^153*Log[MH2/muf2] + 1.55046447243862446*^48*w^154*Log[MH2/muf2] + 3.11096251817070784*^48*w^155*Log[MH2/muf2] + 6.24190430367450172*^48*w^156*Log[MH2/muf2] + 1.25235400539851331*^49*w^157*Log[MH2/muf2] + 2.5126198964009635*^49*w^158*Log[MH2/muf2] + 5.04097473468620121*^49*w^159*Log[MH2/muf2] + 1.01132846323133617*^50*w^160*Log[MH2/muf2] + 2.02888920258487014*^50*w^161*Log[MH2/muf2] + 4.07019018928875261*^50*w^162*Log[MH2/muf2] + 8.16506791853857726*^50*w^163*Log[MH2/muf2] + 1.63793041821346277*^51*w^164*Log[MH2/muf2] + 3.28564125362546914*^51*w^165*Log[MH2/muf2] + 6.59076232794030472*^51*w^166*Log[MH2/muf2] + 1.32202757768370973*^52*w^167*Log[MH2/muf2] + 2.65177362517461375*^52*w^168*Log[MH2/muf2] + 5.31890251870220405*^52*w^169*Log[MH2/muf2] + 1.06683910805089009*^53*w^170*Log[MH2/muf2] + 2.139763428849942*^53*w^171*Log[MH2/muf2] + 4.29164846448091614*^53*w^172*Log[MH2/muf2] + 8.60741476481456019*^53*w^173*Log[MH2/muf2] + 1.72628737230454536*^54*w^174*Log[MH2/muf2] + 3.46213444205399517*^54*w^175*Log[MH2/muf2] + 6.94331316090156006*^54*w^176*Log[MH2/muf2] + 1.3924522225371474*^55*w^177*Log[MH2/muf2] + 2.79245415040332084*^55*w^178*Log[MH2/muf2] + 5.59993216970811421*^55*w^179*Log[MH2/muf2] + 1.12297963961330378*^56*w^180*Log[MH2/muf2] + 2.25191606285843771*^56*w^181*Log[MH2/muf2] + 4.51570028299579557*^56*w^182*Log[MH2/muf2] + 9.05502065539098209*^56*w^183*Log[MH2/muf2] + 1.81571032005237737*^57*w^184*Log[MH2/muf2] + 3.640787415278466*^57*w^185*Log[MH2/muf2] + 7.30023836759277355*^57*w^186*Log[MH2/muf2] + 1.46376248436407944*^58*w^187*Log[MH2/muf2] + 2.93492709138306791*^58*w^188*Log[MH2/muf2] + 5.88458818017766273*^58*w^189*Log[MH2/muf2] + 1.17985363278554746*^59*w^190*Log[MH2/muf2] + 2.36555167993128234*^59*w^191*Log[MH2/muf2] + 4.74274974349235756*^59*w^192*Log[MH2/muf2] + 9.50868395883564316*^59*w^193*Log[MH2/muf2] + 1.906357006081833*^60*w^194*Log[MH2/muf2] + 3.82191190841474926*^60*w^195*Log[MH2/muf2] + 7.66215404883983733*^60*w^196*Log[MH2/muf2] + 1.53608014880397265*^61*w^197*Log[MH2/muf2] + 3.07943320296591046*^61*w^198*Log[MH2/muf2] + 6.17334657591028707*^61*w^199*Log[MH2/muf2] + 1.23755521590007927*^62*w^200*Log[MH2/muf2] + 0.7397065586663628*Log[MH2/muf2]^2 + 4.17653675928852429*w*Log[MH2/muf2]^2 + 12.9692043457414444*w^2*Log[MH2/muf2]^2 + 33.6421123951865925*w^3*Log[MH2/muf2]^2 + 79.4323729385213332*w^4*Log[MH2/muf2]^2 + 179.012894025190814*w^5*Log[MH2/muf2]^2 + 392.396158420751999*w^6*Log[MH2/muf2]^2 + 844.661099910287067*w^7*Log[MH2/muf2]^2 + 1795.31161780999212*w^8*Log[MH2/muf2]^2 + 3780.70436436777966*w^9*Log[MH2/muf2]^2 + 7905.90255589605315*w^10*Log[MH2/muf2]^2 + 16441.6053362589974*w^11*Log[MH2/muf2]^2 + 34043.0544435617659*w^12*Log[MH2/muf2]^2 + 70235.4215004361452*w^13*Log[MH2/muf2]^2 + 144475.153949183239*w^14*Log[MH2/muf2]^2 + 296445.471105529684*w^15*Log[MH2/muf2]^2 + 606977.714697831856*w^16*Log[MH2/muf2]^2 + 1.24052677928673125*^6*w^17*Log[MH2/muf2]^2 + 2.53133589989517637*^6*w^18*Log[MH2/muf2]^2 + 5.15809890891392419*^6*w^19*Log[MH2/muf2]^2 + 1.04977738438187516*^7*w^20*Log[MH2/muf2]^2 + 2.13418610087179821*^7*w^21*Log[MH2/muf2]^2 + 4.33456513788597257*^7*w^22*Log[MH2/muf2]^2 + 8.79589707713547693*^7*w^23*Log[MH2/muf2]^2 + 1.78350036132667085*^8*w^24*Log[MH2/muf2]^2 + 3.61373918268554782*^8*w^25*Log[MH2/muf2]^2 + 7.31743483406625234*^8*w^26*Log[MH2/muf2]^2 + 1.48082522906150624*^9*w^27*Log[MH2/muf2]^2 + 2.99511232826564352*^9*w^28*Log[MH2/muf2]^2 + 6.05488337834182445*^9*w^29*Log[MH2/muf2]^2 + 1.22348505287369239*^10*w^30*Log[MH2/muf2]^2 + 2.47119377084120919*^10*w^31*Log[MH2/muf2]^2 + 4.98934610735448528*^10*w^32*Log[MH2/muf2]^2 + 1.00698092438271632*^11*w^33*Log[MH2/muf2]^2 + 2.03165764143230529*^11*w^34*Log[MH2/muf2]^2 + 4.09771099187233036*^11*w^35*Log[MH2/muf2]^2 + 8.26233061422161477*^11*w^36*Log[MH2/muf2]^2 + 1.66549134460384583*^12*w^37*Log[MH2/muf2]^2 + 3.35635711131139424*^12*w^38*Log[MH2/muf2]^2 + 6.76217939054350829*^12*w^39*Log[MH2/muf2]^2 + 1.36208483867484207*^13*w^40*Log[MH2/muf2]^2 + 2.74300294927288503*^13*w^41*Log[MH2/muf2]^2 + 5.52278682565276382*^13*w^42*Log[MH2/muf2]^2 + 1.11174456193682139*^14*w^43*Log[MH2/muf2]^2 + 2.23754071446954113*^14*w^44*Log[MH2/muf2]^2 + 4.50256735425473861*^14*w^45*Log[MH2/muf2]^2 + 9.05892509437504626*^14*w^46*Log[MH2/muf2]^2 + 1.82231674325800455*^15*w^47*Log[MH2/muf2]^2 + 3.66526288177952306*^15*w^48*Log[MH2/muf2]^2 + 7.37095149295411075*^15*w^49*Log[MH2/muf2]^2 + 1.48211542548611462*^16*w^50*Log[MH2/muf2]^2 + 2.97977348594072765*^16*w^51*Log[MH2/muf2]^2 + 5.99004042456203563*^16*w^52*Log[MH2/muf2]^2 + 1.20399283367019358*^17*w^53*Log[MH2/muf2]^2 + 2.41973563830819988*^17*w^54*Log[MH2/muf2]^2 + 4.8625479768225197*^17*w^55*Log[MH2/muf2]^2 + 9.77043281569471621*^17*w^56*Log[MH2/muf2]^2 + 1.962996304684728*^18*w^57*Log[MH2/muf2]^2 + 3.94350760257932061*^18*w^58*Log[MH2/muf2]^2 + 7.92145667011170394*^18*w^59*Log[MH2/muf2]^2 + 1.59106581163832296*^19*w^60*Log[MH2/muf2]^2 + 3.19546034646390301*^19*w^61*Log[MH2/muf2]^2 + 6.41715176284204887*^19*w^62*Log[MH2/muf2]^2 + 1.28859397576344058*^20*w^63*Log[MH2/muf2]^2 + 2.58735513579163535*^20*w^64*Log[MH2/muf2]^2 + 5.19473428610230049*^20*w^65*Log[MH2/muf2]^2 + 1.04289145527170497*^21*w^66*Log[MH2/muf2]^2 + 2.09355526307624996*^21*w^67*Log[MH2/muf2]^2 + 4.20242836416765678*^21*w^68*Log[MH2/muf2]^2 + 8.43505172198681781*^21*w^69*Log[MH2/muf2]^2 + 1.69296370597817444*^22*w^70*Log[MH2/muf2]^2 + 3.39766764984845475*^22*w^71*Log[MH2/muf2]^2 + 6.81849198687059066*^22*w^72*Log[MH2/muf2]^2 + 1.36826673855525363*^23*w^73*Log[MH2/muf2]^2 + 2.74554754810803992*^23*w^74*Log[MH2/muf2]^2 + 5.50888450919308355*^23*w^75*Log[MH2/muf2]^2 + 1.10528828646496037*^24*w^76*Log[MH2/muf2]^2 + 2.2175087453501586*^24*w^77*Log[MH2/muf2]^2 + 4.44870525679575548*^24*w^78*Log[MH2/muf2]^2 + 8.92444176998360552*^24*w^79*Log[MH2/muf2]^2 + 1.79022746028200209*^25*w^80*Log[MH2/muf2]^2 + 3.5910021376303057*^25*w^81*Log[MH2/muf2]^2 + 7.20284306784395821*^25*w^82*Log[MH2/muf2]^2 + 1.44468646806005155*^26*w^83*Log[MH2/muf2]^2 + 2.89751119872168102*^26*w^84*Log[MH2/muf2]^2 + 5.81110858755351739*^26*w^85*Log[MH2/muf2]^2 + 1.16540176844526168*^27*w^86*Log[MH2/muf2]^2 + 2.3370909641297618*^27*w^87*Log[MH2/muf2]^2 + 4.68661471738406048*^27*w^88*Log[MH2/muf2]^2 + 9.39781723004378831*^27*w^89*Log[MH2/muf2]^2 + 1.8844266759453065*^28*w^90*Log[MH2/muf2]^2 + 3.7784735280139827*^28*w^91*Log[MH2/muf2]^2 + 7.57597943577701082*^28*w^92*Log[MH2/muf2]^2 + 1.51896165812831201*^29*w^93*Log[MH2/muf2]^2 + 3.0453751708330285*^29*w^94*Log[MH2/muf2]^2 + 6.10549801305498214*^29*w^95*Log[MH2/muf2]^2 + 1.22401857598885104*^30*w^96*Log[MH2/muf2]^2 + 2.45381523045627748*^30*w^97*Log[MH2/muf2]^2 + 4.91906931202495117*^30*w^98*Log[MH2/muf2]^2 + 9.86078642946782094*^30*w^99*Log[MH2/muf2]^2 + 1.97664178245109528*^31*w^100*Log[MH2/muf2]^2 + 3.96216420457068947*^31*w^101*Log[MH2/muf2]^2 + 7.94191642888450539*^31*w^102*Log[MH2/muf2]^2 + 1.59186690728717073*^32*w^103*Log[MH2/muf2]^2 + 3.19063439324920136*^32*w^104*Log[MH2/muf2]^2 + 6.39493914227245374*^32*w^105*Log[MH2/muf2]^2 + 1.28169623048333325*^33*w^106*Log[MH2/muf2]^2 + 2.56875888174177189*^33*w^107*Log[MH2/muf2]^2 + 5.14815169560972233*^33*w^108*Log[MH2/muf2]^2 + 1.03173770491671115*^34*w^109*Log[MH2/muf2]^2 + 2.06765200305928737*^34*w^110*Log[MH2/muf2]^2 + 4.14358228382141851*^34*w^111*Log[MH2/muf2]^2 + 8.30357396856391345*^34*w^112*Log[MH2/muf2]^2 + 1.66396776152796898*^35*w^113*Log[MH2/muf2]^2 + 3.33438464383770025*^35*w^114*Log[MH2/muf2]^2 + 6.68155586686910667*^35*w^115*Log[MH2/muf2]^2 + 1.33884654007387481*^36*w^116*Log[MH2/muf2]^2 + 2.68272066237017477*^36*w^117*Log[MH2/muf2]^2 + 5.37541164320843567*^36*w^118*Log[MH2/muf2]^2 + 1.07705970710464882*^37*w^119*Log[MH2/muf2]^2 + 2.15804135446652806*^37*w^120*Log[MH2/muf2]^2 + 4.32386203635242275*^37*w^121*Log[MH2/muf2]^2 + 8.66315572893735387*^37*w^122*Log[MH2/muf2]^2 + 1.73569248859199821*^38*w^123*Log[MH2/muf2]^2 + 3.47745848865029316*^38*w^124*Log[MH2/muf2]^2 + 6.96696721905833526*^38*w^125*Log[MH2/muf2]^2 + 1.39578444191865747*^39*w^126*Log[MH2/muf2]^2 + 2.79631337714575634*^39*w^127*Log[MH2/muf2]^2 + 5.60204190236614347*^39*w^128*Log[MH2/muf2]^2 + 1.12227687042611453*^40*w^129*Log[MH2/muf2]^2 + 2.24826208704345113*^40*w^130*Log[MH2/muf2]^2 + 4.50388446993037634*^40*w^131*Log[MH2/muf2]^2 + 9.02237844081933096*^40*w^132*Log[MH2/muf2]^2 + 1.80737570302992951*^41*w^133*Log[MH2/muf2]^2 + 3.62050831593586907*^41*w^134*Log[MH2/muf2]^2 + 7.25244548468848323*^41*w^135*Log[MH2/muf2]^2 + 1.45275812307553882*^42*w^136*Log[MH2/muf2]^2 + 2.91002129663656116*^42*w^137*Log[MH2/muf2]^2 + 5.82898764368806374*^42*w^138*Log[MH2/muf2]^2 + 1.16757371521578859*^43*w^139*Log[MH2/muf2]^2 + 2.33867452122745117*^43*w^140*Log[MH2/muf2]^2 + 4.68435337434688028*^43*w^141*Log[MH2/muf2]^2 + 9.38261711223507931*^43*w^142*Log[MH2/muf2]^2 + 1.87928610908873644*^44*w^143*Log[MH2/muf2]^2 + 3.764059355916795*^44*w^144*Log[MH2/muf2]^2 + 7.53901756727725936*^44*w^145*Log[MH2/muf2]^2 + 1.50996840644370884*^45*w^146*Log[MH2/muf2]^2 + 3.02423724610115274*^45*w^147*Log[MH2/muf2]^2 + 6.057017443681951*^45*w^148*Log[MH2/muf2]^2 + 1.21310065098578155*^46*w^149*Log[MH2/muf2]^2 + 2.42957307408690025*^46*w^150*Log[MH2/muf2]^2 + 4.86584518303009642*^46*w^151*Log[MH2/muf2]^2 + 9.74500058438638155*^46*w^152*Log[MH2/muf2]^2 + 1.95164481917522547*^47*w^153*Log[MH2/muf2]^2 + 3.90854480914301139*^47*w^154*Log[MH2/muf2]^2 + 7.82753237280669396*^47*w^155*Log[MH2/muf2]^2 + 1.56758168078550404*^48*w^156*Log[MH2/muf2]^2 + 3.13928742354562671*^48*w^157*Log[MH2/muf2]^2 + 6.28677093503833848*^48*w^158*Log[MH2/muf2]^2 + 1.25898312788460121*^49*w^159*Log[MH2/muf2]^2 + 2.52120384019643153*^49*w^160*Log[MH2/muf2]^2 + 5.04884275727715716*^49*w^161*Log[MH2/muf2]^2 + 1.01104764711900059*^50*w^162*Log[MH2/muf2]^2 + 2.02463783987908471*^50*w^163*Log[MH2/muf2]^2 + 4.05432986008342646*^50*w^164*Log[MH2/muf2]^2 + 8.11870700594375841*^50*w^165*Log[MH2/muf2]^2 + 1.62573879008566719*^51*w^166*Log[MH2/muf2]^2 + 3.25544850962572215*^51*w^167*Log[MH2/muf2]^2 + 6.51879174757572878*^51*w^168*Log[MH2/muf2]^2 + 1.30532798027828948*^52*w^169*Log[MH2/muf2]^2 + 2.61377681079642649*^52*w^170*Log[MH2/muf2]^2 + 5.23375892888940219*^52*w^171*Log[MH2/muf2]^2 + 1.04798565298510779*^53*w^172*Log[MH2/muf2]^2 + 2.09842481773165098*^53*w^173*Log[MH2/muf2]^2 + 4.20172853968028995*^53*w^174*Log[MH2/muf2]^2 + 8.41315929003872979*^53*w^175*Log[MH2/muf2]^2 + 1.68456130658503169*^54*w^176*Log[MH2/muf2]^2 + 3.37295977093502422*^54*w^177*Log[MH2/muf2]^2 + 6.75355086574861712*^54*w^178*Log[MH2/muf2]^2 + 1.35222793539258776*^55*w^179*Log[MH2/muf2]^2 + 2.70747457861589764*^55*w^180*Log[MH2/muf2]^2 + 5.42095331017664494*^55*w^181*Log[MH2/muf2]^2 + 1.08538491298136854*^56*w^182*Log[MH2/muf2]^2 + 2.17314531198625072*^56*w^183*Log[MH2/muf2]^2 + 4.35101584645336385*^56*w^184*Log[MH2/muf2]^2 + 8.71143119395191355*^56*w^185*Log[MH2/muf2]^2 + 1.74415605947318529*^57*w^186*Log[MH2/muf2]^2 + 3.49203181627768238*^57*w^187*Log[MH2/muf2]^2 + 6.99146356234216876*^57*w^188*Log[MH2/muf2]^2 + 1.39976488874935564*^58*w^189*Log[MH2/muf2]^2 + 2.80245867468173122*^58*w^190*Log[MH2/muf2]^2 + 5.61074455578275437*^58*w^191*Log[MH2/muf2]^2 + 1.12330829840714556*^59*w^192*Log[MH2/muf2]^2 + 2.24892338839052874*^59*w^193*Log[MH2/muf2]^2 + 4.50243664050663419*^59*w^194*Log[MH2/muf2]^2 + 9.01400605489428863*^59*w^195*Log[MH2/muf2]^2 + 1.8046184706160843*^60*w^196*Log[MH2/muf2]^2 + 3.61285305847541045*^60*w^197*Log[MH2/muf2]^2 + 7.23290191817866227*^60*w^198*Log[MH2/muf2]^2 + 1.448012330275201*^61*w^199*Log[MH2/muf2]^2 + 2.89887427052263183*^61*w^200*Log[MH2/muf2]^2, 3.38765214038511657 + 6.00009715889205385*w + 8.18183301127022164*w^2 + 12.1390272923716453*w^3 + 14.4380141483797559*w^4 + 52.9307613423568437*w^5 + 134.458349637286153*w^6 + 410.9217716566249*w^7 + 1046.59524507945084*w^8 + 2739.17785899233724*w^9 + 6581.99021274913868*w^10 + 15874.9937838510997*w^11 + 36556.8640393546216*w^12 + 84109.9013046613546*w^13 + 188160.106143327933*w^14 + 420184.611696084512*w^15 + 921132.817676848464*w^16 + 2.01570310170202737*^6*w^17 + 4.35429314174613404*^6*w^18 + 9.39100222004362024*^6*w^19 + 2.00632002689565373*^7*w^20 + 4.28041318493672454*^7*w^21 + 9.06690447999629812*^7*w^22 + 1.91829561028334269*^8*w^23 + 4.03594351768103308*^8*w^24 + 8.48264073167189297*^8*w^25 + 1.77492441530831825*^9*w^26 + 3.71061780355682205*^9*w^27 + 7.72922635299530848*^9*w^28 + 1.60877042441802943*^10*w^29 + 3.33847308891862171*^10*w^30 + 6.92328175167581413*^10*w^31 + 1.43212835998479008*^11*w^32 + 2.96071976154993012*^11*w^33 + 6.10778163926210055*^11*w^34 + 1.25934458394700557*^12*w^35 + 2.59184031853597088*^12*w^36 + 5.33177323735114029*^12*w^37 + 1.09507620329060736*^13*w^38 + 2.24821555867559849*^13*w^39 + 4.60922832079659082*^13*w^40 + 9.44620910632840107*^13*w^41 + 1.93355267377678405*^14*w^42 + 3.95648146239818671*^14*w^43 + 8.08708535270611917*^14*w^44 + 1.65250630553082399*^15*w^45 + 3.37345718855174602*^15*w^46 + 6.88473582492948273*^15*w^47 + 1.40386045239011458*^16*w^48 + 2.86187677470512806*^16*w^49 + 5.82961531827094509*^16*w^50 + 1.18721203813419768*^17*w^51 + 2.41607799894187918*^17*w^52 + 4.91587782222271817*^17*w^53 + 9.99570719161946736*^17*w^54 + 2.03207899879427985*^18*w^55 + 4.12871088111771569*^18*w^56 + 8.38705220285049006*^18*w^57 + 1.7028349965852834*^19*w^58 + 3.45670632435991077*^19*w^59 + 7.01357982198690776*^19*w^60 + 1.42281628357293708*^20*w^61 + 2.88510812074981243*^20*w^62 + 5.84940651602682183*^20*w^63 + 1.18544304233712469*^21*w^64 + 2.40209514182308515*^21*w^65 + 4.86555396080885728*^21*w^66 + 9.85414161835083*^21*w^67 + 1.99503216013106419*^22*w^68 + 4.038581668303759*^22*w^69 + 8.17265663738509479*^22*w^70 + 1.65366924762237343*^23*w^71 + 3.34502395314373045*^23*w^72 + 6.76555929983059744*^23*w^73 + 1.36798776162123659*^24*w^74 + 2.76577755451073422*^24*w^75 + 5.59029023722829168*^24*w^76 + 1.12982301289245347*^25*w^77 + 2.28284208872586918*^25*w^78 + 4.61214028598717499*^25*w^79 + 9.31590875947920559*^25*w^80 + 1.88153016642877588*^26*w^81 + 3.79926288701181593*^26*w^82 + 7.67101177598985362*^26*w^83 + 1.54850912468791722*^27*w^84 + 3.12566043492582824*^27*w^85 + 6.30787095558607249*^27*w^86 + 1.27289431674203955*^28*w^87 + 2.56814552687036595*^28*w^88 + 5.18104035531932089*^28*w^89 + 1.0450485019873967*^29*w^90 + 2.10779027720782299*^29*w^91 + 4.25054419150267516*^29*w^92 + 8.57105874815924121*^29*w^93 + 1.72804226820198857*^30*w^94 + 3.48376041316939758*^30*w^95 + 7.02223963318815351*^30*w^96 + 1.4153967465241252*^31*w^97 + 2.85244602896454569*^31*w^98 + 5.74821414921826689*^31*w^99 + 1.15821227497569861*^32*w^100 + 2.33356906907508761*^32*w^101 + 4.70105895520231195*^32*w^102 + 9.46997773275661485*^32*w^103 + 1.90742466611537406*^33*w^104 + 3.84171325715748715*^33*w^105 + 7.73659991767677764*^33*w^106 + 1.55795635424771295*^34*w^107 + 3.13697012966088104*^34*w^108 + 6.31605971270711749*^34*w^109 + 1.27155217040991943*^35*w^110 + 2.55978585003732083*^35*w^111 + 5.15260948550218113*^35*w^112 + 1.03712958433708719*^36*w^113 + 2.08734805083015183*^36*w^114 + 4.20087331368641162*^36*w^115 + 8.45360885989570734*^36*w^116 + 1.70109360217987504*^37*w^117 + 3.4227392636565074*^37*w^118 + 6.88657872310475841*^37*w^119 + 1.3854611647623795*^38*w^120 + 2.78721106321598762*^38*w^121 + 5.60670886857961342*^38*w^122 + 1.12779808128365035*^39*w^123 + 2.26839546151353488*^39*w^124 + 4.56238462630523314*^39*w^125 + 9.17551481226937006*^39*w^126 + 1.84524984682883942*^40*w^127 + 3.71062111009436216*^40*w^128 + 7.46147514794636791*^40*w^129 + 1.5002743603922228*^41*w^130 + 3.01650305339033155*^41*w^131 + 6.06465223856415664*^41*w^132 + 1.21925780714518212*^42*w^133 + 2.45106781575570107*^42*w^134 + 4.92723206782238794*^42*w^135 + 9.90425654973181666*^42*w^136 + 1.99080642223153916*^43*w^137 + 4.00136658846990367*^43*w^138 + 8.04222650538331413*^43*w^139 + 1.61628280188006894*^44*w^140 + 3.24823469209632267*^44*w^141 + 6.52756840609207834*^44*w^142 + 1.31173102850003742*^45*w^143 + 2.63580321370479306*^45*w^144 + 5.29627857490869406*^45*w^145 + 1.06415354931047692*^46*w^146 + 2.13809857691553072*^46*w^147 + 4.29563689665146605*^46*w^148 + 8.63013606240021361*^46*w^149 + 1.7337436044820483*^47*w^150 + 3.48291293952062368*^47*w^151 + 6.99645782329587313*^47*w^152 + 1.40541507105543351*^48*w^153 + 2.82299117758253166*^48*w^154 + 5.67029267303694966*^48*w^155 + 1.13888691505582878*^49*w^156 + 2.2874258083160997*^49*w^157 + 4.59402358014515064*^49*w^158 + 9.22637165988316927*^49*w^159 + 1.85288749554958907*^50*w^160 + 3.72099343948446028*^50*w^161 + 7.47222093957157255*^50*w^162 + 1.50048780947062137*^51*w^163 + 3.01298331995888205*^51*w^164 + 6.04996913857758203*^51*w^165 + 1.21476312790356281*^52*w^166 + 2.43905964402630393*^52*w^167 + 4.89706366016896581*^52*w^168 + 9.83199503376392316*^52*w^169 + 1.97392451637061403*^53*w^170 + 3.96289157463861404*^53*w^171 + 7.95567970466330427*^53*w^172 + 1.59711183800131691*^54*w^173 + 3.20610145780309864*^54*w^174 + 6.43594474183239769*^54*w^175 + 1.29190825196239172*^55*w^176 + 2.59324958772128276*^55*w^177 + 5.20525120686851325*^55*w^178 + 1.04479842845075441*^56*w^179 + 2.09704839666042458*^56*w^180 + 4.20899096231562167*^56*w^181 + 8.44759411266643839*^56*w^182 + 1.69543768458834097*^57*w^183 + 3.40264387271505846*^57*w^184 + 6.82881041290048907*^57*w^185 + 1.37043940989510605*^58*w^186 + 2.75022772659782529*^58*w^187 + 5.51904631749915452*^58*w^188 + 1.10752513355317269*^59*w^189 + 2.22243995731885901*^59*w^190 + 4.45965007328138236*^59*w^191 + 8.94867510526783559*^59*w^192 + 1.79560632141656297*^60*w^193 + 3.60289020633622683*^60*w^194 + 7.22912076931677597*^60*w^195 + 1.45046664114824956*^61*w^196 + 2.91021234895335309*^61*w^197 + 5.83888217353564498*^61*w^198 + 1.17146556757185081*^62*w^199 + 2.35026979187603019*^62*w^200 + ALARM*w^201 - 3.47928010091732077*Log[MH2/muf2] - 13.049631126071054*w*Log[MH2/muf2] - 27.2685943340036319*w^2*Log[MH2/muf2] - 50.9945674499679027*w^3*Log[MH2/muf2] - 79.1263404720589211*w^4*Log[MH2/muf2] - 115.783945108903787*w^5*Log[MH2/muf2] - 135.333859370372702*w^6*Log[MH2/muf2] - 92.3809354335696711*w^7*Log[MH2/muf2] + 181.016707746862516*w^8*Log[MH2/muf2] + 1043.67822255300075*w^9*Log[MH2/muf2] + 3446.65055744787218*w^10*Log[MH2/muf2] + 9446.01279679654464*w^11*Log[MH2/muf2] + 23929.646232693933*w^12*Log[MH2/muf2] + 57385.6192445088008*w^13*Log[MH2/muf2] + 133493.020190329358*w^14*Log[MH2/muf2] + 302596.454008992157*w^15*Log[MH2/muf2] + 675068.2908273126*w^16*Log[MH2/muf2] + 1.48369041942207647*^6*w^17*Log[MH2/muf2] + 3.22934490325210416*^6*w^18*Log[MH2/muf2] + 6.96141376851682107*^6*w^19*Log[MH2/muf2] + 1.49091030802204811*^7*w^20*Log[MH2/muf2] + 3.17173868292370292*^7*w^21*Log[MH2/muf2] + 6.71624369729000195*^7*w^22*Log[MH2/muf2] + 1.41523765008230236*^8*w^23*Log[MH2/muf2] + 2.97185674710439294*^8*w^24*Log[MH2/muf2] + 6.21743339680065897*^8*w^25*Log[MH2/muf2] + 1.29727786149072821*^9*w^26*Log[MH2/muf2] + 2.69892376060751595*^9*w^27*Log[MH2/muf2] + 5.60308369490828515*^9*w^28*Log[MH2/muf2] + 1.16051334904468926*^10*w^29*Log[MH2/muf2] + 2.39953190364733913*^10*w^30*Log[MH2/muf2] + 4.95192930078349292*^10*w^31*Log[MH2/muf2] + 1.02048385213621858*^11*w^32*Log[MH2/muf2] + 2.09966208776341177*^11*w^33*Log[MH2/muf2] + 4.31495601405795312*^11*w^34*Log[MH2/muf2] + 8.85570799567394035*^11*w^35*Log[MH2/muf2] + 1.81564941198256182*^12*w^36*Log[MH2/muf2] + 3.718314320851665*^12*w^37*Log[MH2/muf2] + 7.60823847487470765*^12*w^38*Log[MH2/muf2] + 1.55523493034574047*^13*w^39*Log[MH2/muf2] + 3.17674215723405889*^13*w^40*Log[MH2/muf2] + 6.48331960874070638*^13*w^41*Log[MH2/muf2] + 1.32229400800812514*^14*w^42*Log[MH2/muf2] + 2.69484564639645431*^14*w^43*Log[MH2/muf2] + 5.48894504520704766*^14*w^44*Log[MH2/muf2] + 1.11726758902389107*^15*w^45*Log[MH2/muf2] + 2.27301904613652667*^15*w^46*Log[MH2/muf2] + 4.62162014084029776*^15*w^47*Log[MH2/muf2] + 9.39262502064269777*^15*w^48*Log[MH2/muf2] + 1.90788461257927589*^16*w^49*Log[MH2/muf2] + 3.87381817735768451*^16*w^50*Log[MH2/muf2] + 7.86179790103539709*^16*w^51*Log[MH2/muf2] + 1.59493894039882185*^17*w^52*Log[MH2/muf2] + 3.23431013046702432*^17*w^53*Log[MH2/muf2] + 6.55652848930497797*^17*w^54*Log[MH2/muf2] + 1.32861419241990603*^18*w^55*Log[MH2/muf2] + 2.69148325625668107*^18*w^56*Log[MH2/muf2] + 5.45044710865336447*^18*w^57*Log[MH2/muf2] + 1.10344819950700445*^19*w^58*Log[MH2/muf2] + 2.23322546081409906*^19*w^59*Log[MH2/muf2] + 4.51858736884129*^19*w^60*Log[MH2/muf2] + 9.13997846387492943*^19*w^61*Log[MH2/muf2] + 1.84835800439563646*^20*w^62*Log[MH2/muf2] + 3.73688409677389183*^20*w^63*Log[MH2/muf2] + 7.55334855909575905*^20*w^64*Log[MH2/muf2] + 1.5263746283858934*^21*w^65*Log[MH2/muf2] + 3.08387084269383359*^21*w^66*Log[MH2/muf2] + 6.22918249995183764*^21*w^67*Log[MH2/muf2] + 1.25801459899112476*^22*w^68*Log[MH2/muf2] + 2.54008008221640488*^22*w^69*Log[MH2/muf2] + 5.12784118000873319*^22*w^70*Log[MH2/muf2] + 1.03498810498322418*^23*w^71*Log[MH2/muf2] + 2.08865492489746647*^23*w^72*Log[MH2/muf2] + 4.21422344668704217*^23*w^73*Log[MH2/muf2] + 8.50165720028490145*^23*w^74*Log[MH2/muf2] + 1.7148039679992388*^24*w^75*Log[MH2/muf2] + 3.45831642223504006*^24*w^76*Log[MH2/muf2] + 6.97340149832628835*^24*w^77*Log[MH2/muf2] + 1.40594322139040745*^25*w^78*Log[MH2/muf2] + 2.83416409026934351*^25*w^79*Log[MH2/muf2] + 5.71253457819377375*^25*w^80*Log[MH2/muf2] + 1.15125307961477311*^26*w^81*Log[MH2/muf2] + 2.31986431961500313*^26*w^82*Log[MH2/muf2] + 4.67408009006547935*^26*w^83*Log[MH2/muf2] + 9.41634670964206385*^26*w^84*Log[MH2/muf2] + 1.89676654890164329*^27*w^85*Log[MH2/muf2] + 3.82032861467091297*^27*w^86*Log[MH2/muf2] + 7.69370984013960712*^27*w^87*Log[MH2/muf2] + 1.54927581936464149*^28*w^88*Log[MH2/muf2] + 3.11941223797911273*^28*w^89*Log[MH2/muf2] + 6.28024990411673546*^28*w^90*Log[MH2/muf2] + 1.26425533860375376*^29*w^91*Log[MH2/muf2] + 2.54480721296130884*^29*w^92*Log[MH2/muf2] + 5.12190032872933435*^29*w^93*Log[MH2/muf2] + 1.0307931378078092*^30*w^94*Log[MH2/muf2] + 2.07429398640471139*^30*w^95*Log[MH2/muf2] + 4.17383288734345974*^30*w^96*Log[MH2/muf2] + 8.39769863356720613*^30*w^97*Log[MH2/muf2] + 1.68948034484316957*^31*w^98*Log[MH2/muf2] + 3.39866548219454892*^31*w^99*Log[MH2/muf2] + 6.83648527828424493*^31*w^100*Log[MH2/muf2] + 1.37505974463500656*^32*w^101*Log[MH2/muf2] + 2.76554600703947579*^32*w^102*Log[MH2/muf2] + 5.56168147079623136*^32*w^103*Log[MH2/muf2] + 1.11841587754454975*^33*w^104*Log[MH2/muf2] + 2.24888895128290071*^33*w^105*Log[MH2/muf2] + 4.52174377122266909*^33*w^106*Log[MH2/muf2] + 9.09102454920182942*^33*w^107*Log[MH2/muf2] + 1.82765469642259939*^34*w^108*Log[MH2/muf2] + 3.67405607610731395*^34*w^109*Log[MH2/muf2] + 7.38538190669175406*^34*w^110*Log[MH2/muf2] + 1.48447108061648293*^35*w^111*Log[MH2/muf2] + 2.98364472922785834*^35*w^112*Log[MH2/muf2] + 5.99646484388048356*^35*w^113*Log[MH2/muf2] + 1.2050943125433666*^36*w^114*Log[MH2/muf2] + 2.42170217932056279*^36*w^115*Log[MH2/muf2] + 4.86630035347058465*^36*w^116*Log[MH2/muf2] + 9.77804672308124512*^36*w^117*Log[MH2/muf2] + 1.9646475639874694*^37*w^118*Log[MH2/muf2] + 3.94723721042396478*^37*w^119*Log[MH2/muf2] + 7.93016024705611182*^37*w^120*Log[MH2/muf2] + 1.59311701367717254*^38*w^121*Log[MH2/muf2] + 3.20032676494438243*^38*w^122*Log[MH2/muf2] + 6.42863609753704061*^38*w^123*Log[MH2/muf2] + 1.29129367892839778*^39*w^124*Log[MH2/muf2] + 2.5936413706217002*^39*w^125*Log[MH2/muf2] + 5.2092737051106784*^39*w^126*Log[MH2/muf2] + 1.04622223583282349*^40*w^127*Log[MH2/muf2] + 2.10113384774610567*^40*w^128*Log[MH2/muf2] + 4.21952696913523539*^40*w^129*Log[MH2/muf2] + 8.47339468369289737*^40*w^130*Log[MH2/muf2] + 1.70150056516273022*^41*w^131*Log[MH2/muf2] + 3.41657505455329743*^41*w^132*Log[MH2/muf2] + 6.86011675158109483*^41*w^133*Log[MH2/muf2] + 1.377389633420258*^42*w^134*Log[MH2/muf2] + 2.76544122326733721*^42*w^135*Log[MH2/muf2] + 5.55210082378670471*^42*w^136*Log[MH2/muf2] + 1.11463631578875958*^43*w^137*Log[MH2/muf2] + 2.23766373805185029*^43*w^138*Log[MH2/muf2] + 4.49200235738215635*^43*w^139*Log[MH2/muf2] + 9.01719361864046427*^43*w^140*Log[MH2/muf2] + 1.8100346357805226*^44*w^141*Log[MH2/muf2] + 3.63319826428626204*^44*w^142*Log[MH2/muf2] + 7.29249113380178876*^44*w^143*Log[MH2/muf2] + 1.46369259826552157*^45*w^144*Log[MH2/muf2] + 2.9377101641402363*^45*w^145*Log[MH2/muf2] + 5.895974314301233*^45*w^146*Log[MH2/muf2] + 1.18328075732970251*^46*w^147*Log[MH2/muf2] + 2.37469579186114032*^46*w^148*Log[MH2/muf2] + 4.76556286848087337*^46*w^149*Log[MH2/muf2] + 9.56332161069300707*^46*w^150*Log[MH2/muf2] + 1.91906549190298331*^47*w^151*Log[MH2/muf2] + 3.8508759394917345*^47*w^152*Log[MH2/muf2] + 7.72709325383627846*^47*w^153*Log[MH2/muf2] + 1.55046447243862446*^48*w^154*Log[MH2/muf2] + 3.11096251817070784*^48*w^155*Log[MH2/muf2] + 6.24190430367450172*^48*w^156*Log[MH2/muf2] + 1.25235400539851331*^49*w^157*Log[MH2/muf2] + 2.5126198964009635*^49*w^158*Log[MH2/muf2] + 5.04097473468620121*^49*w^159*Log[MH2/muf2] + 1.01132846323133617*^50*w^160*Log[MH2/muf2] + 2.02888920258487014*^50*w^161*Log[MH2/muf2] + 4.07019018928875261*^50*w^162*Log[MH2/muf2] + 8.16506791853857726*^50*w^163*Log[MH2/muf2] + 1.63793041821346277*^51*w^164*Log[MH2/muf2] + 3.28564125362546914*^51*w^165*Log[MH2/muf2] + 6.59076232794030472*^51*w^166*Log[MH2/muf2] + 1.32202757768370973*^52*w^167*Log[MH2/muf2] + 2.65177362517461375*^52*w^168*Log[MH2/muf2] + 5.31890251870220405*^52*w^169*Log[MH2/muf2] + 1.06683910805089009*^53*w^170*Log[MH2/muf2] + 2.139763428849942*^53*w^171*Log[MH2/muf2] + 4.29164846448091614*^53*w^172*Log[MH2/muf2] + 8.60741476481456019*^53*w^173*Log[MH2/muf2] + 1.72628737230454536*^54*w^174*Log[MH2/muf2] + 3.46213444205399517*^54*w^175*Log[MH2/muf2] + 6.94331316090156006*^54*w^176*Log[MH2/muf2] + 1.3924522225371474*^55*w^177*Log[MH2/muf2] + 2.79245415040332084*^55*w^178*Log[MH2/muf2] + 5.59993216970811421*^55*w^179*Log[MH2/muf2] + 1.12297963961330378*^56*w^180*Log[MH2/muf2] + 2.25191606285843771*^56*w^181*Log[MH2/muf2] + 4.51570028299579557*^56*w^182*Log[MH2/muf2] + 9.05502065539098209*^56*w^183*Log[MH2/muf2] + 1.81571032005237737*^57*w^184*Log[MH2/muf2] + 3.640787415278466*^57*w^185*Log[MH2/muf2] + 7.30023836759277355*^57*w^186*Log[MH2/muf2] + 1.46376248436407944*^58*w^187*Log[MH2/muf2] + 2.93492709138306791*^58*w^188*Log[MH2/muf2] + 5.88458818017766273*^58*w^189*Log[MH2/muf2] + 1.17985363278554746*^59*w^190*Log[MH2/muf2] + 2.36555167993128234*^59*w^191*Log[MH2/muf2] + 4.74274974349235756*^59*w^192*Log[MH2/muf2] + 9.50868395883564316*^59*w^193*Log[MH2/muf2] + 1.906357006081833*^60*w^194*Log[MH2/muf2] + 3.82191190841474926*^60*w^195*Log[MH2/muf2] + 7.66215404883983733*^60*w^196*Log[MH2/muf2] + 1.53608014880397265*^61*w^197*Log[MH2/muf2] + 3.07943320296591046*^61*w^198*Log[MH2/muf2] + 6.17334657591028707*^61*w^199*Log[MH2/muf2] + 1.23755521590007927*^62*w^200*Log[MH2/muf2] + 0.7397065586663628*Log[MH2/muf2]^2 + 4.17653675928852429*w*Log[MH2/muf2]^2 + 12.9692043457414444*w^2*Log[MH2/muf2]^2 + 33.6421123951865925*w^3*Log[MH2/muf2]^2 + 79.4323729385213332*w^4*Log[MH2/muf2]^2 + 179.012894025190814*w^5*Log[MH2/muf2]^2 + 392.396158420751999*w^6*Log[MH2/muf2]^2 + 844.661099910287067*w^7*Log[MH2/muf2]^2 + 1795.31161780999212*w^8*Log[MH2/muf2]^2 + 3780.70436436777966*w^9*Log[MH2/muf2]^2 + 7905.90255589605315*w^10*Log[MH2/muf2]^2 + 16441.6053362589974*w^11*Log[MH2/muf2]^2 + 34043.0544435617659*w^12*Log[MH2/muf2]^2 + 70235.4215004361452*w^13*Log[MH2/muf2]^2 + 144475.153949183239*w^14*Log[MH2/muf2]^2 + 296445.471105529684*w^15*Log[MH2/muf2]^2 + 606977.714697831856*w^16*Log[MH2/muf2]^2 + 1.24052677928673125*^6*w^17*Log[MH2/muf2]^2 + 2.53133589989517637*^6*w^18*Log[MH2/muf2]^2 + 5.15809890891392419*^6*w^19*Log[MH2/muf2]^2 + 1.04977738438187516*^7*w^20*Log[MH2/muf2]^2 + 2.13418610087179821*^7*w^21*Log[MH2/muf2]^2 + 4.33456513788597257*^7*w^22*Log[MH2/muf2]^2 + 8.79589707713547693*^7*w^23*Log[MH2/muf2]^2 + 1.78350036132667085*^8*w^24*Log[MH2/muf2]^2 + 3.61373918268554782*^8*w^25*Log[MH2/muf2]^2 + 7.31743483406625234*^8*w^26*Log[MH2/muf2]^2 + 1.48082522906150624*^9*w^27*Log[MH2/muf2]^2 + 2.99511232826564352*^9*w^28*Log[MH2/muf2]^2 + 6.05488337834182445*^9*w^29*Log[MH2/muf2]^2 + 1.22348505287369239*^10*w^30*Log[MH2/muf2]^2 + 2.47119377084120919*^10*w^31*Log[MH2/muf2]^2 + 4.98934610735448528*^10*w^32*Log[MH2/muf2]^2 + 1.00698092438271632*^11*w^33*Log[MH2/muf2]^2 + 2.03165764143230529*^11*w^34*Log[MH2/muf2]^2 + 4.09771099187233036*^11*w^35*Log[MH2/muf2]^2 + 8.26233061422161477*^11*w^36*Log[MH2/muf2]^2 + 1.66549134460384583*^12*w^37*Log[MH2/muf2]^2 + 3.35635711131139424*^12*w^38*Log[MH2/muf2]^2 + 6.76217939054350829*^12*w^39*Log[MH2/muf2]^2 + 1.36208483867484207*^13*w^40*Log[MH2/muf2]^2 + 2.74300294927288503*^13*w^41*Log[MH2/muf2]^2 + 5.52278682565276382*^13*w^42*Log[MH2/muf2]^2 + 1.11174456193682139*^14*w^43*Log[MH2/muf2]^2 + 2.23754071446954113*^14*w^44*Log[MH2/muf2]^2 + 4.50256735425473861*^14*w^45*Log[MH2/muf2]^2 + 9.05892509437504626*^14*w^46*Log[MH2/muf2]^2 + 1.82231674325800455*^15*w^47*Log[MH2/muf2]^2 + 3.66526288177952306*^15*w^48*Log[MH2/muf2]^2 + 7.37095149295411075*^15*w^49*Log[MH2/muf2]^2 + 1.48211542548611462*^16*w^50*Log[MH2/muf2]^2 + 2.97977348594072765*^16*w^51*Log[MH2/muf2]^2 + 5.99004042456203563*^16*w^52*Log[MH2/muf2]^2 + 1.20399283367019358*^17*w^53*Log[MH2/muf2]^2 + 2.41973563830819988*^17*w^54*Log[MH2/muf2]^2 + 4.8625479768225197*^17*w^55*Log[MH2/muf2]^2 + 9.77043281569471621*^17*w^56*Log[MH2/muf2]^2 + 1.962996304684728*^18*w^57*Log[MH2/muf2]^2 + 3.94350760257932061*^18*w^58*Log[MH2/muf2]^2 + 7.92145667011170394*^18*w^59*Log[MH2/muf2]^2 + 1.59106581163832296*^19*w^60*Log[MH2/muf2]^2 + 3.19546034646390301*^19*w^61*Log[MH2/muf2]^2 + 6.41715176284204887*^19*w^62*Log[MH2/muf2]^2 + 1.28859397576344058*^20*w^63*Log[MH2/muf2]^2 + 2.58735513579163535*^20*w^64*Log[MH2/muf2]^2 + 5.19473428610230049*^20*w^65*Log[MH2/muf2]^2 + 1.04289145527170497*^21*w^66*Log[MH2/muf2]^2 + 2.09355526307624996*^21*w^67*Log[MH2/muf2]^2 + 4.20242836416765678*^21*w^68*Log[MH2/muf2]^2 + 8.43505172198681781*^21*w^69*Log[MH2/muf2]^2 + 1.69296370597817444*^22*w^70*Log[MH2/muf2]^2 + 3.39766764984845475*^22*w^71*Log[MH2/muf2]^2 + 6.81849198687059066*^22*w^72*Log[MH2/muf2]^2 + 1.36826673855525363*^23*w^73*Log[MH2/muf2]^2 + 2.74554754810803992*^23*w^74*Log[MH2/muf2]^2 + 5.50888450919308355*^23*w^75*Log[MH2/muf2]^2 + 1.10528828646496037*^24*w^76*Log[MH2/muf2]^2 + 2.2175087453501586*^24*w^77*Log[MH2/muf2]^2 + 4.44870525679575548*^24*w^78*Log[MH2/muf2]^2 + 8.92444176998360552*^24*w^79*Log[MH2/muf2]^2 + 1.79022746028200209*^25*w^80*Log[MH2/muf2]^2 + 3.5910021376303057*^25*w^81*Log[MH2/muf2]^2 + 7.20284306784395821*^25*w^82*Log[MH2/muf2]^2 + 1.44468646806005155*^26*w^83*Log[MH2/muf2]^2 + 2.89751119872168102*^26*w^84*Log[MH2/muf2]^2 + 5.81110858755351739*^26*w^85*Log[MH2/muf2]^2 + 1.16540176844526168*^27*w^86*Log[MH2/muf2]^2 + 2.3370909641297618*^27*w^87*Log[MH2/muf2]^2 + 4.68661471738406048*^27*w^88*Log[MH2/muf2]^2 + 9.39781723004378831*^27*w^89*Log[MH2/muf2]^2 + 1.8844266759453065*^28*w^90*Log[MH2/muf2]^2 + 3.7784735280139827*^28*w^91*Log[MH2/muf2]^2 + 7.57597943577701082*^28*w^92*Log[MH2/muf2]^2 + 1.51896165812831201*^29*w^93*Log[MH2/muf2]^2 + 3.0453751708330285*^29*w^94*Log[MH2/muf2]^2 + 6.10549801305498214*^29*w^95*Log[MH2/muf2]^2 + 1.22401857598885104*^30*w^96*Log[MH2/muf2]^2 + 2.45381523045627748*^30*w^97*Log[MH2/muf2]^2 + 4.91906931202495117*^30*w^98*Log[MH2/muf2]^2 + 9.86078642946782094*^30*w^99*Log[MH2/muf2]^2 + 1.97664178245109528*^31*w^100*Log[MH2/muf2]^2 + 3.96216420457068947*^31*w^101*Log[MH2/muf2]^2 + 7.94191642888450539*^31*w^102*Log[MH2/muf2]^2 + 1.59186690728717073*^32*w^103*Log[MH2/muf2]^2 + 3.19063439324920136*^32*w^104*Log[MH2/muf2]^2 + 6.39493914227245374*^32*w^105*Log[MH2/muf2]^2 + 1.28169623048333325*^33*w^106*Log[MH2/muf2]^2 + 2.56875888174177189*^33*w^107*Log[MH2/muf2]^2 + 5.14815169560972233*^33*w^108*Log[MH2/muf2]^2 + 1.03173770491671115*^34*w^109*Log[MH2/muf2]^2 + 2.06765200305928737*^34*w^110*Log[MH2/muf2]^2 + 4.14358228382141851*^34*w^111*Log[MH2/muf2]^2 + 8.30357396856391345*^34*w^112*Log[MH2/muf2]^2 + 1.66396776152796898*^35*w^113*Log[MH2/muf2]^2 + 3.33438464383770025*^35*w^114*Log[MH2/muf2]^2 + 6.68155586686910667*^35*w^115*Log[MH2/muf2]^2 + 1.33884654007387481*^36*w^116*Log[MH2/muf2]^2 + 2.68272066237017477*^36*w^117*Log[MH2/muf2]^2 + 5.37541164320843567*^36*w^118*Log[MH2/muf2]^2 + 1.07705970710464882*^37*w^119*Log[MH2/muf2]^2 + 2.15804135446652806*^37*w^120*Log[MH2/muf2]^2 + 4.32386203635242275*^37*w^121*Log[MH2/muf2]^2 + 8.66315572893735387*^37*w^122*Log[MH2/muf2]^2 + 1.73569248859199821*^38*w^123*Log[MH2/muf2]^2 + 3.47745848865029316*^38*w^124*Log[MH2/muf2]^2 + 6.96696721905833526*^38*w^125*Log[MH2/muf2]^2 + 1.39578444191865747*^39*w^126*Log[MH2/muf2]^2 + 2.79631337714575634*^39*w^127*Log[MH2/muf2]^2 + 5.60204190236614347*^39*w^128*Log[MH2/muf2]^2 + 1.12227687042611453*^40*w^129*Log[MH2/muf2]^2 + 2.24826208704345113*^40*w^130*Log[MH2/muf2]^2 + 4.50388446993037634*^40*w^131*Log[MH2/muf2]^2 + 9.02237844081933096*^40*w^132*Log[MH2/muf2]^2 + 1.80737570302992951*^41*w^133*Log[MH2/muf2]^2 + 3.62050831593586907*^41*w^134*Log[MH2/muf2]^2 + 7.25244548468848323*^41*w^135*Log[MH2/muf2]^2 + 1.45275812307553882*^42*w^136*Log[MH2/muf2]^2 + 2.91002129663656116*^42*w^137*Log[MH2/muf2]^2 + 5.82898764368806374*^42*w^138*Log[MH2/muf2]^2 + 1.16757371521578859*^43*w^139*Log[MH2/muf2]^2 + 2.33867452122745117*^43*w^140*Log[MH2/muf2]^2 + 4.68435337434688028*^43*w^141*Log[MH2/muf2]^2 + 9.38261711223507931*^43*w^142*Log[MH2/muf2]^2 + 1.87928610908873644*^44*w^143*Log[MH2/muf2]^2 + 3.764059355916795*^44*w^144*Log[MH2/muf2]^2 + 7.53901756727725936*^44*w^145*Log[MH2/muf2]^2 + 1.50996840644370884*^45*w^146*Log[MH2/muf2]^2 + 3.02423724610115274*^45*w^147*Log[MH2/muf2]^2 + 6.057017443681951*^45*w^148*Log[MH2/muf2]^2 + 1.21310065098578155*^46*w^149*Log[MH2/muf2]^2 + 2.42957307408690025*^46*w^150*Log[MH2/muf2]^2 + 4.86584518303009642*^46*w^151*Log[MH2/muf2]^2 + 9.74500058438638155*^46*w^152*Log[MH2/muf2]^2 + 1.95164481917522547*^47*w^153*Log[MH2/muf2]^2 + 3.90854480914301139*^47*w^154*Log[MH2/muf2]^2 + 7.82753237280669396*^47*w^155*Log[MH2/muf2]^2 + 1.56758168078550404*^48*w^156*Log[MH2/muf2]^2 + 3.13928742354562671*^48*w^157*Log[MH2/muf2]^2 + 6.28677093503833848*^48*w^158*Log[MH2/muf2]^2 + 1.25898312788460121*^49*w^159*Log[MH2/muf2]^2 + 2.52120384019643153*^49*w^160*Log[MH2/muf2]^2 + 5.04884275727715716*^49*w^161*Log[MH2/muf2]^2 + 1.01104764711900059*^50*w^162*Log[MH2/muf2]^2 + 2.02463783987908471*^50*w^163*Log[MH2/muf2]^2 + 4.05432986008342646*^50*w^164*Log[MH2/muf2]^2 + 8.11870700594375841*^50*w^165*Log[MH2/muf2]^2 + 1.62573879008566719*^51*w^166*Log[MH2/muf2]^2 + 3.25544850962572215*^51*w^167*Log[MH2/muf2]^2 + 6.51879174757572878*^51*w^168*Log[MH2/muf2]^2 + 1.30532798027828948*^52*w^169*Log[MH2/muf2]^2 + 2.61377681079642649*^52*w^170*Log[MH2/muf2]^2 + 5.23375892888940219*^52*w^171*Log[MH2/muf2]^2 + 1.04798565298510779*^53*w^172*Log[MH2/muf2]^2 + 2.09842481773165098*^53*w^173*Log[MH2/muf2]^2 + 4.20172853968028995*^53*w^174*Log[MH2/muf2]^2 + 8.41315929003872979*^53*w^175*Log[MH2/muf2]^2 + 1.68456130658503169*^54*w^176*Log[MH2/muf2]^2 + 3.37295977093502422*^54*w^177*Log[MH2/muf2]^2 + 6.75355086574861712*^54*w^178*Log[MH2/muf2]^2 + 1.35222793539258776*^55*w^179*Log[MH2/muf2]^2 + 2.70747457861589764*^55*w^180*Log[MH2/muf2]^2 + 5.42095331017664494*^55*w^181*Log[MH2/muf2]^2 + 1.08538491298136854*^56*w^182*Log[MH2/muf2]^2 + 2.17314531198625072*^56*w^183*Log[MH2/muf2]^2 + 4.35101584645336385*^56*w^184*Log[MH2/muf2]^2 + 8.71143119395191355*^56*w^185*Log[MH2/muf2]^2 + 1.74415605947318529*^57*w^186*Log[MH2/muf2]^2 + 3.49203181627768238*^57*w^187*Log[MH2/muf2]^2 + 6.99146356234216876*^57*w^188*Log[MH2/muf2]^2 + 1.39976488874935564*^58*w^189*Log[MH2/muf2]^2 + 2.80245867468173122*^58*w^190*Log[MH2/muf2]^2 + 5.61074455578275437*^58*w^191*Log[MH2/muf2]^2 + 1.12330829840714556*^59*w^192*Log[MH2/muf2]^2 + 2.24892338839052874*^59*w^193*Log[MH2/muf2]^2 + 4.50243664050663419*^59*w^194*Log[MH2/muf2]^2 + 9.01400605489428863*^59*w^195*Log[MH2/muf2]^2 + 1.8046184706160843*^60*w^196*Log[MH2/muf2]^2 + 3.61285305847541045*^60*w^197*Log[MH2/muf2]^2 + 7.23290191817866227*^60*w^198*Log[MH2/muf2]^2 + 1.448012330275201*^61*w^199*Log[MH2/muf2]^2 + 2.89887427052263183*^61*w^200*Log[MH2/muf2]^2}, {-15479.0531610906078 + 60993.1996650670295*w - 146353.683308364954*w^2 + 233044.563665329948*w^3 - 301586.599231182801*w^4 + 324603.251995354841*w^5 - 383302.803913317719*w^6 + 194506.965033626568*w^7 + 298683.482229524987*w^8 - 1.71747833797980878*^6*w^9 + 5.81175124277699778*^6*w^10 - 1.30660357409534796*^7*w^11 + 3.58449787902964766*^7*w^12 - 6.84926346442803092*^7*w^13 + 1.79643646684910189*^8*w^14 - 3.17890551839639466*^8*w^15 + 8.27026222357263507*^8*w^16 - 1.39267206693915141*^9*w^17 + 3.64185027154859159*^9*w^18 - 5.90704527278905575*^9*w^19 + 1.56174321296526618*^10*w^20 - 2.45582283588717435*^10*w^21 + 6.58317558345820833*^10*w^22 - 1.00757191575372349*^11*w^23 + 2.74244715510859355*^11*w^24 - 4.0961069092121466*^11*w^25 + 1.13284218736584312*^12*w^26 - 1.65426544854171091*^12*w^27 + 4.65028875216992104*^12*w^28 - 6.64854049810017067*^12*w^29 + 1.89985333135055392*^13*w^30 - 2.66227311426469778*^13*w^31 + 7.73303503150568974*^13*w^32 - 1.0630493215218467*^14*w^33 + 3.13837225858787363*^14*w^34 - 4.23544212733128962*^14*w^35 + 1.27067062731305944*^15*w^36 - 1.68457431330004792*^15*w^37 + 5.13482022890455935*^15*w^38 - 6.69084306076340998*^15*w^39 + 2.07170503201621821*^16*w^40 - 2.65453799413956255*^16*w^41 + 8.34749623928193926*^16*w^42 - 1.05222084932630092*^17*w^43 + 3.35971053479688*^17*w^44 - 4.16780925750143739*^17*w^45 + 1.35094801312133645*^18*w^46 - 1.64987175599919093*^18*w^47 + 5.42783502950434971*^18*w^48 - 6.528014400902743*^18*w^49 + 2.17929100169733165*^19*w^50 - 2.58189700327384238*^19*w^51 + 8.74470757367554362*^19*w^52 - 1.02083371944414822*^20*w^53 + 3.5071228990526816*^20*w^54 - 4.03510884416169817*^20*w^55 + 1.40592134899855297*^21*w^56 - 1.59463427986262496*^21*w^57 + 5.633777898885539*^21*w^58 - 6.30072308257009944*^21*w^59 + 2.25677244996491634*^22*w^60 - 2.48919023202545954*^22*w^61 + 9.03738734558134728*^22*w^62 - 9.83278932298725683*^22*w^63 + 3.61809818361333143*^23*w^64 - 3.883800474611532*^23*w^65 + 1.44814920878044015*^24*w^66 - 1.53393713287599491*^24*w^67 + 5.79499728955349648*^24*w^68 - 6.05809757949505312*^24*w^69 + 2.31851606844281282*^25*w^70 - 2.39248628969684024*^25*w^71 + 9.27454621072600592*^25*w^72 - 9.44827696697622264*^25*w^73 + 3.70944205915845393*^26*w^74 - 3.73121608405826332*^26*w^75 + 1.48342175294062918*^27*w^76 - 1.47348862194129123*^27*w^77 + 5.93153101167048575*^27*w^78 - 5.81895716615294831*^27*w^79 + 2.37148500254172996*^28*w^80 - 2.297991450663589*^28*w^81 + 9.48047486434982494*^28*w^82 - 9.07525819420715575*^28*w^83 + 3.78965902569310896*^29*w^84 - 3.58409071882322416*^29*w^85 + 1.51472668153878698*^30*w^86 - 1.41550104509631806*^30*w^87 + 6.053908820992091*^30*w^88 - 5.59054427989494492*^30*w^89 + 2.41940157564369891*^31*w^90 - 2.20806548759088379*^31*w^91 + 9.66836962001607709*^31*w^92 - 8.721372335276665*^31*w^93 + 3.86344011270164441*^32*w^94 - 3.44487611259056946*^32*w^95 + 1.54373585653341201*^33*w^96 - 1.36075211411790944*^33*w^97 + 6.16810373735386402*^33*w^98 - 5.37528691091405861*^33*w^99 + 2.46440472348196168*^34*w^100 - 2.12344971659484117*^34*w^101 + 9.84590700259405376*^34*w^102 - 8.38881053239286427*^34*w^103 + 3.93354622370774449*^35*w^104 - 3.31418805773991303*^35*w^105 + 1.57144426447263166*^36*w^106 - 1.3094004197588925*^36*w^107 + 6.27770849704622013*^36*w^108 - 5.17352447646899307*^36*w^109 + 2.50779414001374509*^37*w^110 - 2.04418089362074401*^37*w^111 + 1.0017797137447004*^38*w^112 - 8.07738815986695567*^37*w^113 + 4.001687254840793*^38*w^114 - 3.19184193738658682*^38*w^115 + 1.59847366897881608*^39*w^116 - 1.26133526114634624*^39*w^117 + 6.38498760672521143*^39*w^118 - 4.98469215136358385*^39*w^119 + 2.55039584575914401*^40*w^120 - 1.96999294038768527*^40*w^121 + 1.01870575778831297*^41*w^122 - 7.78590986488870877*^40*w^123 + 4.06896714612382348*^41*w^124 - 3.07731728314050264*^41*w^125 + 1.62522850012812163*^42*w^126 - 1.21633496448690756*^42*w^127 + 6.49142471576162812*^42*w^128 - 4.80786105354305982*^42*w^129 + 2.59275483596898855*^43*w^130 - 1.90050144205562367*^43*w^131 + 1.03556928548004646*^44*w^132 - 7.51280022406493123*^43*w^133 + 4.136124103518571*^44*w^134 - 2.96997348167718257*^44*w^135 + 1.65198094930148848*^45*w^136 - 1.17414069266286494*^45*w^137 + 6.59802465172426433*^45*w^138 - 4.64199085193210869*^45*w^139 + 2.63524249054193819*^46*w^140 - 1.8352900971305653*^46*w^141 + 1.05250771531924274*^47*w^142 - 7.25639951538073532*^46*w^143 + 4.20366718020245738*^47*w^144 - 2.86915091059771782*^47*w^145 + 1.67891980011376572*^48*w^146 - 1.13449099755200774*^48*w^147 + 6.70548829113869289*^48*w^148 - 4.48604766956578118*^48*w^149 + 2.6781192979262127*^49*w^150 - 1.7739508856006894*^49*w^151 + 1.06961796422041549*^50*w^152 - 7.01510028744633*^49*w^153 + 4.27195734524065246*^50*w^154 - 2.77421725252267085*^50*w^155 + 1.70617963720858142*^51*w^156 - 1.09713747652059133*^51*w^157 + 6.81431794493623677*^51*w^158 - 4.33905680337778186*^51*w^159 + 2.72157292967396303*^52*w^160 - 1.71610173556788042*^52*w^161 + 1.08697022144102468*^53*w^162 - 6.78740620826652973*^52*w^163 + 4.34125737571409802*^53*w^164 - 2.68458695258733798*^53*w^165 + 1.73385894051534158*^54*w^166 - 1.06185114570460715*^54*w^167 + 6.92488305884635949*^54*w^168 - 4.20012335071886606*^54*w^169 + 2.76574212396113871*^55*w^170 - 1.66139309478721684*^55*w^171 + 1.10461664053091598*^56*w^172 - 6.57195256298814886*^55*w^173 + 4.41176352397967986*^56*w^174 - 2.599727424163739*^56*w^175 + 1.76203163479113956*^57*w^176 - 1.02842423675597365*^57*w^177 + 7.037462379850592*^57*w^178 - 4.0684370426322125*^57*w^179 + 2.81073209567319069*^58*w^180 - 1.60950905751979647*^58*w^181 + 1.12259697657560199*^59*w^182 - 6.36750800499155268*^58*w^183 + 4.48362615914926835*^59*w^184 - 2.51915881006669648*^59*w^185 + 1.79075465474675406*^60*w^186 - 9.96669782436285214*^59*w^187 + 7.15227170741415939*^60*w^188 - 3.94326950827163397*^60*w^189 + 2.85662472534329769*^61*w^190 - 1.56016590784731406*^61*w^191 + 1.1409423302870635*^62*w^192 - 6.17296751834429871*^61*w^193 + 4.55696353681136203*^62*w^194 - 2.44245076629553367*^62*w^195 + 1.82007301327538867*^63*w^196 - 9.66420198482667325*^62*w^197 + 7.26948256290283777*^63*w^198 - 3.82396817605587677*^63*w^199 + 2.90348544155938891*^64*w^200 + ALARM*w^201 + 14588.3863640961278*Log[MH2/muf2] - 30174.0303055154847*w*Log[MH2/muf2] + 42125.8002491210082*w^2*Log[MH2/muf2] - 9441.62641057216244*w^3*Log[MH2/muf2] - 83461.3146396641746*w^4*Log[MH2/muf2] + 257411.720843794021*w^5*Log[MH2/muf2] - 539315.364460829572*w^6*Log[MH2/muf2] + 1.32289063974375058*^6*w^7*Log[MH2/muf2] - 2.40043667181588728*^6*w^8*Log[MH2/muf2] + 5.68367774275578236*^6*w^9*Log[MH2/muf2] - 9.85513062162778904*^6*w^10*Log[MH2/muf2] + 2.31726876983544272*^7*w^11*Log[MH2/muf2] - 3.93369171651561771*^7*w^12*Log[MH2/muf2] + 9.24471813691426117*^7*w^13*Log[MH2/muf2] - 1.55216731496549954*^8*w^14*Log[MH2/muf2] + 3.64940203392188169*^8*w^15*Log[MH2/muf2] - 6.09480758971288588*^8*w^16*Log[MH2/muf2] + 1.432552436197106*^9*w^17*Log[MH2/muf2] - 2.38875512402762243*^9*w^18*Log[MH2/muf2] + 5.605808102020494*^9*w^19*Log[MH2/muf2] - 9.35864313589580668*^9*w^20*Log[MH2/muf2] + 2.18973122623838217*^10*w^21*Log[MH2/muf2] - 3.66783018339648735*^10*w^22*Log[MH2/muf2] + 8.54486645458790786*^10*w^23*Log[MH2/muf2] - 1.43855705080194022*^11*w^24*Log[MH2/muf2] + 3.33260088175339777*^11*w^25*Log[MH2/muf2] - 5.64739534699097227*^11*w^26*Log[MH2/muf2] + 1.29941805218882918*^12*w^27*Log[MH2/muf2] - 2.21925620153718661*^12*w^28*Log[MH2/muf2] + 5.06616749284201153*^12*w^29*Log[MH2/muf2] - 8.72998368884517357*^12*w^30*Log[MH2/muf2] + 1.97525840880528064*^13*w^31*Log[MH2/muf2] - 3.43763590174799078*^13*w^32*Log[MH2/muf2] + 7.70215665966542338*^13*w^33*Log[MH2/muf2] - 1.3549779077420319*^14*w^34*Log[MH2/muf2] + 3.00374614914799212*^14*w^35*Log[MH2/muf2] - 5.34578514990702153*^14*w^36*Log[MH2/muf2] + 1.17162078953243796*^15*w^37*Log[MH2/muf2] - 2.11094405587784284*^15*w^38*Log[MH2/muf2] + 4.57076728578659716*^15*w^39*Log[MH2/muf2] - 8.342691857478152*^15*w^40*Log[MH2/muf2] + 1.78349142911807876*^16*w^41*Log[MH2/muf2] - 3.29973007306312145*^16*w^42*Log[MH2/muf2] + 6.96036612071598855*^16*w^43*Log[MH2/muf2] - 1.30608812971388962*^17*w^44*Log[MH2/muf2] + 2.71687664252379308*^17*w^45*Log[MH2/muf2] - 5.17330932206214544*^17*w^46*Log[MH2/muf2] + 1.06067192711933695*^18*w^47*Log[MH2/muf2] - 2.05044160161396683*^18*w^48*Log[MH2/muf2] + 4.14153526105214888*^18*w^49*Log[MH2/muf2] - 8.13189134498770544*^18*w^50*Log[MH2/muf2] + 1.61735789958705592*^19*w^51*Log[MH2/muf2] - 3.22689073612040706*^19*w^52*Log[MH2/muf2] + 6.31699372897418117*^19*w^53*Log[MH2/muf2] - 1.28117926065592301*^20*w^54*Log[MH2/muf2] + 2.46756836296422296*^20*w^55*Log[MH2/muf2] - 5.08925187612055917*^20*w^56*Log[MH2/muf2] + 9.64000357535343439*^20*w^57*Log[MH2/muf2] - 2.02256666497623984*^21*w^58*Log[MH2/muf2] + 3.76642435960499582*^21*w^59*Log[MH2/muf2] - 8.04162793656424775*^21*w^60*Log[MH2/muf2] + 1.47170301556389181*^22*w^61*Log[MH2/muf2] - 3.19864160085322071*^22*w^62*Log[MH2/muf2] + 5.75101966556331306*^22*w^63*Log[MH2/muf2] - 1.27278988071189816*^23*w^64*Log[MH2/muf2] + 2.247492234423704*^23*w^65*Log[MH2/muf2] - 5.066489823120572*^23*w^66*Log[MH2/muf2] + 8.78365406525574584*^23*w^67*Log[MH2/muf2] - 2.0174717400657285*^24*w^68*Log[MH2/muf2] + 3.43297782855244989*^24*w^69*Log[MH2/muf2] - 8.03616248805204336*^24*w^70*Log[MH2/muf2] + 1.34177802360437251*^25*w^71*Log[MH2/muf2] - 3.20200980594422211*^25*w^72*Log[MH2/muf2] + 5.24444419334450235*^25*w^73*Log[MH2/muf2] - 1.27620837347412403*^26*w^74*Log[MH2/muf2] + 2.04985273233126272*^26*w^75*Log[MH2/muf2] - 5.08789688201696834*^26*w^76*Log[MH2/muf2] + 8.01208576316245432*^26*w^77*Log[MH2/muf2] - 2.02892529428363429*^27*w^78*Log[MH2/muf2] + 3.13158091525314323*^27*w^79*Log[MH2/muf2] - 8.09279537013337332*^27*w^80*Log[MH2/muf2] + 1.22397410246406631*^28*w^81*Log[MH2/muf2] - 3.22871651619733851*^28*w^82*Log[MH2/muf2] + 4.78373171027293767*^28*w^83*Log[MH2/muf2] - 1.2884115381536177*^29*w^84*Log[MH2/muf2] + 1.86957488834689952*^29*w^85*Log[MH2/muf2] - 5.142418971942463*^29*w^86*Log[MH2/muf2] + 7.306272428336806*^29*w^87*Log[MH2/muf2] - 2.05288027033025551*^30*w^88*Log[MH2/muf2] + 2.85509969749347167*^30*w^89*Log[MH2/muf2] - 8.19669065027327719*^30*w^90*Log[MH2/muf2] + 1.11561559891128276*^31*w^91*Log[MH2/muf2] - 3.27331616831297919*^31*w^92*Log[MH2/muf2] + 4.35884273432106305*^31*w^93*Log[MH2/muf2] - 1.30739806656874841*^32*w^94*Log[MH2/muf2] + 1.70288980674223837*^32*w^95*Log[MH2/muf2] - 5.22269203961878301*^32*w^96*Log[MH2/muf2] + 6.65205710797070516*^32*w^97*Log[MH2/muf2] - 2.08662373738412191*^33*w^98*Log[MH2/muf2] + 2.59821306650612896*^33*w^99*Log[MH2/muf2] - 8.33784221688707632*^33*w^100*Log[MH2/muf2] + 1.01470113553664474*^34*w^101*Log[MH2/muf2] - 3.33211403800852329*^34*w^102*Log[MH2/muf2] + 3.96224434457057483*^34*w^103*Log[MH2/muf2] - 1.33180220127394446*^35*w^104*Log[MH2/muf2] + 1.54696012611345784*^35*w^105*Log[MH2/muf2] - 5.32366221030782444*^35*w^106*Log[MH2/muf2] + 6.03874459954731412*^35*w^107*Log[MH2/muf2] - 2.12828363827085516*^36*w^108*Log[MH2/muf2] + 2.35688651637337909*^36*w^109*Log[MH2/muf2] - 8.50930875340566458*^36*w^110*Log[MH2/muf2] + 9.19707639529074551*^36*w^111*Log[MH2/muf2] - 3.40253393972371487*^37*w^112*Log[MH2/muf2] + 3.58818240139620346*^37*w^113*Log[MH2/muf2] - 1.360666947544438*^38*w^114*Log[MH2/muf2] + 1.39961029781334246*^38*w^115*Log[MH2/muf2] - 5.44177133780075643*^38*w^116*Log[MH2/muf2] + 5.4581033047599385*^38*w^117*Log[MH2/muf2] - 2.17653592171311417*^39*w^118*Log[MH2/muf2] + 2.12800313863501065*^39*w^119*Log[MH2/muf2] - 8.70615922895489297*^39*w^120*Log[MH2/muf2] + 8.29454014376603272*^39*w^121*Log[MH2/muf2] - 3.48273803265156724*^40*w^122*Log[MH2/muf2] + 3.232178073716436*^40*w^123*Log[MH2/muf2] - 1.39330681577307368*^41*w^124*Log[MH2/muf2] + 1.25914067736595767*^41*w^125*Log[MH2/muf2] - 5.57446082177799293*^41*w^126*Log[MH2/muf2] + 4.90367874018268285*^41*w^127*Log[MH2/muf2] - 2.23042493831348876*^42*w^128*Log[MH2/muf2] + 1.90911008550687522*^42*w^129*Log[MH2/muf2] - 8.92482193955217502*^42*w^130*Log[MH2/muf2] + 7.43007476287444555*^42*w^131*Log[MH2/muf2] - 3.5713905846226887*^43*w^132*Log[MH2/muf2] + 2.89068168998164724*^43*w^133*Log[MH2/muf2] - 1.42922198224591632*^44*w^134*Log[MH2/muf2] + 1.12419954210774639*^44*w^135*Log[MH2/muf2] - 5.71985931453516624*^44*w^136*Log[MH2/muf2] + 4.37032010540173746*^44*w^137*Log[MH2/muf2] - 2.28924968647970708*^45*w^138*Log[MH2/muf2] + 1.69824334099093577*^45*w^139*Log[MH2/muf2] - 9.16266966053234726*^45*w^140*Log[MH2/muf2] + 6.59618659228996727*^45*w^141*Log[MH2/muf2] - 3.66750650547798201*^46*w^142*Log[MH2/muf2] + 2.56083225429459429*^46*w^143*Log[MH2/muf2] - 1.46804292334141823*^47*w^144*Log[MH2/muf2] + 9.93693916731886814*^46*w^145*Log[MH2/muf2] - 5.87658011520435071*^47*w^146*Log[MH2/muf2] + 3.85384939439035131*^47*w^147*Log[MH2/muf2] - 2.35248958966719908*^48*w^148*Log[MH2/muf2] + 1.49380485947720525*^48*w^149*Log[MH2/muf2] - 9.41774744735508701*^48*w^150*Log[MH2/muf2] + 5.78675964482088047*^48*w^151*Log[MH2/muf2] - 3.77035141827061079*^49*w^152*Log[MH2/muf2] + 2.24028771083647974*^49*w^153*Log[MH2/muf2] - 1.50949369251667902*^50*w^154*Log[MH2/muf2] + 8.66726419387686036*^49*w^155*Log[MH2/muf2] - 6.04358608084501189*^50*w^156*Log[MH2/muf2] + 3.35082625516158315*^50*w^157*Log[MH2/muf2] - 2.41975475418969466*^51*w^158*Log[MH2/muf2] + 1.29447495583729604*^51*w^159*Log[MH2/muf2] - 9.688589301096198*^51*w^160*Log[MH2/muf2] + 4.99672896058236743*^51*w^161*Log[MH2/muf2] - 3.8793740247838855*^52*w^162*Log[MH2/muf2] + 1.92710307379971213*^52*w^163*Log[MH2/muf2] - 1.5533669463440311*^53*w^164*Log[MH2/muf2] + 7.42549761746231449*^52*w^165*Log[MH2/muf2] - 6.22009732827799809*^53*w^166*Log[MH2/muf2] + 2.858378002793832*^53*w^167*Log[MH2/muf2] - 2.49075182822702157*^54*w^168*Log[MH2/muf2] + 1.09914875642183026*^54*w^169*Log[MH2/muf2] - 9.97409177398072597*^54*w^170*Log[MH2/muf2] + 4.22184287541957592*^54*w^171*Log[MH2/muf2] - 3.99415927377383458*^55*w^172*Log[MH2/muf2] + 1.6196414362703724*^55*w^173*Log[MH2/muf2] - 1.59950657829704183*^56*w^174*Log[MH2/muf2] + 6.20533415220074704*^55*w^175*Log[MH2/muf2] - 6.40552678538183414*^56*w^176*Log[MH2/muf2] + 2.37407468074408503*^56*w^177*Log[MH2/muf2] - 2.56526006537034513*^57*w^178*Log[MH2/muf2] + 9.06889341463373102*^56*w^179*Log[MH2/muf2] - 1.02734250012381936*^58*w^180*Log[MH2/muf2] + 3.45848717592404302*^57*w^181*Log[MH2/muf2] - 4.11439526836281479*^58*w^182*Log[MH2/muf2] + 1.31650793997125435*^58*w^183*Log[MH2/muf2] - 1.64779540069923127*^59*w^184*Log[MH2/muf2] + 5.00138801627224255*^58*w^185*Log[MH2/muf2] - 6.59943430715407791*^59*w^186*Log[MH2/muf2] + 1.89583579072447491*^59*w^187*Log[MH2/muf2] - 2.64311422130848713*^60*w^188*Log[MH2/muf2] + 7.16892660088599154*^59*w^189*Log[MH2/muf2] - 1.05859689050012684*^61*w^190*Log[MH2/muf2] + 2.70355304663667047*^60*w^191*Log[MH2/muf2] - 4.23984945403701684*^61*w^192*Log[MH2/muf2] + 1.0165000453686244*^61*w^193*Log[MH2/muf2] - 1.69814625108778875*^62*w^194*Log[MH2/muf2] + 3.8090055501643935*^61*w^195*Log[MH2/muf2] - 6.80149343744213773*^62*w^196*Log[MH2/muf2] + 1.42185964905690963*^62*w^197*Log[MH2/muf2] - 2.72419212394288745*^63*w^198*Log[MH2/muf2] + 5.284608831384349*^62*w^199*Log[MH2/muf2] - 1.09112666828712389*^64*w^200*Log[MH2/muf2] - 4020.61904720534792*Log[MH2/muf2]^2 + 47.0423364239255004*w*Log[MH2/muf2]^2 + 3499.33318710567813*w^2*Log[MH2/muf2]^2 - 24101.8286154671436*w^3*Log[MH2/muf2]^2 + 54119.9956470112998*w^4*Log[MH2/muf2]^2 - 89132.9108123252055*w^5*Log[MH2/muf2]^2 + 192817.0684555343*w^6*Log[MH2/muf2]^2 - 310374.357647599181*w^7*Log[MH2/muf2]^2 + 682519.549018259631*w^8*Log[MH2/muf2]^2 - 1.11001829171952939*^6*w^9*Log[MH2/muf2]^2 + 2.43449805275990871*^6*w^10*Log[MH2/muf2]^2 - 4.06748307911998592*^6*w^11*Log[MH2/muf2]^2 + 8.74639132674419944*^6*w^12*Log[MH2/muf2]^2 - 1.51870438366826907*^7*w^13*Log[MH2/muf2]^2 + 3.16025522871237901*^7*w^14*Log[MH2/muf2]^2 - 5.75228552520199615*^7*w^15*Log[MH2/muf2]^2 + 1.14682688804654996*^8*w^16*Log[MH2/muf2]^2 - 2.20292048195432587*^8*w^17*Log[MH2/muf2]^2 + 4.17514458633923725*^8*w^18*Log[MH2/muf2]^2 - 8.50933433467270854*^8*w^19*Log[MH2/muf2]^2 + 1.52351812230492647*^9*w^20*Log[MH2/muf2]^2 - 3.30936700942214751*^9*w^21*Log[MH2/muf2]^2 + 5.56795889468062079*^9*w^22*Log[MH2/muf2]^2 - 1.29405119378040342*^10*w^23*Log[MH2/muf2]^2 + 2.0367233670020508*^10*w^24*Log[MH2/muf2]^2 - 5.08226776492861211*^10*w^25*Log[MH2/muf2]^2 + 7.45248466480524807*^10*w^26*Log[MH2/muf2]^2 - 2.00311981797360946*^11*w^27*Log[MH2/muf2]^2 + 2.72625469786175245*^11*w^28*Log[MH2/muf2]^2 - 7.91806552971460344*^11*w^29*Log[MH2/muf2]^2 + 9.96550090660584475*^11*w^30*Log[MH2/muf2]^2 - 3.13740738638467067*^12*w^31*Log[MH2/muf2]^2 + 3.63805382046255406*^12*w^32*Log[MH2/muf2]^2 - 1.24561358191978218*^13*w^33*Log[MH2/muf2]^2 + 1.32567294415876198*^13*w^34*Log[MH2/muf2]^2 - 4.95349229288223989*^13*w^35*Log[MH2/muf2]^2 + 4.81883149539617562*^13*w^36*Log[MH2/muf2]^2 - 1.97259233830489455*^14*w^37*Log[MH2/muf2]^2 + 1.74620783356236225*^14*w^38*Log[MH2/muf2]^2 - 7.864372330111196*^14*w^39*Log[MH2/muf2]^2 + 6.30327537903870816*^14*w^40*Log[MH2/muf2]^2 - 3.13842518027392968*^15*w^41*Log[MH2/muf2]^2 + 2.26443008602134194*^15*w^42*Log[MH2/muf2]^2 - 1.25347076507081672*^16*w^43*Log[MH2/muf2]^2 + 8.08712680582838934*^15*w^44*Log[MH2/muf2]^2 - 5.009750578972612*^16*w^45*Log[MH2/muf2]^2 + 2.867289476240752*^16*w^46*Log[MH2/muf2]^2 - 2.00341624237826582*^17*w^47*Log[MH2/muf2]^2 + 1.00743127968370687*^17*w^48*Log[MH2/muf2]^2 - 8.01568332452601819*^17*w^49*Log[MH2/muf2]^2 + 3.49938505001239035*^17*w^50*Log[MH2/muf2]^2 - 3.20842085601252301*^18*w^51*Log[MH2/muf2]^2 + 1.19775396238851433*^18*w^52*Log[MH2/muf2]^2 - 1.28468215821878723*^19*w^53*Log[MH2/muf2]^2 + 4.02035991224059567*^18*w^54*Log[MH2/muf2]^2 - 5.14552836079299393*^19*w^55*Log[MH2/muf2]^2 + 1.31368083004311027*^19*w^56*Log[MH2/muf2]^2 - 2.06145572028489577*^20*w^57*Log[MH2/muf2]^2 + 4.12800003910207254*^19*w^58*Log[MH2/muf2]^2 - 8.26058022018323746*^20*w^59*Log[MH2/muf2]^2 + 1.21950343772485719*^20*w^60*Log[MH2/muf2]^2 - 3.31073810417159417*^21*w^61*Log[MH2/muf2]^2 + 3.22194661873862779*^20*w^62*Log[MH2/muf2]^2 - 1.32710150659781675*^22*w^63*Log[MH2/muf2]^2 + 6.527426489359629*^20*w^64*Log[MH2/muf2]^2 - 5.32031781126760668*^22*w^65*Log[MH2/muf2]^2 + 1.65517470497149313*^20*w^66*Log[MH2/muf2]^2 - 2.13312208109605285*^23*w^67*Log[MH2/muf2]^2 - 8.74995376938617024*^21*w^68*Log[MH2/muf2]^2 - 8.55323524706808066*^23*w^69*Log[MH2/muf2]^2 - 7.12597652733768375*^22*w^70*Log[MH2/muf2]^2 - 3.4298463168437457*^24*w^71*Log[MH2/muf2]^2 - 4.24858816162335292*^23*w^72*Log[MH2/muf2]^2 - 1.37544223198665716*^25*w^73*Log[MH2/muf2]^2 - 2.23905212163526131*^24*w^74*Log[MH2/muf2]^2 - 5.51605037586607285*^25*w^75*Log[MH2/muf2]^2 - 1.10404992263554872*^25*w^76*Log[MH2/muf2]^2 - 2.21221683134674539*^26*w^77*Log[MH2/muf2]^2 - 5.22189086506950004*^25*w^78*Log[MH2/muf2]^2 - 8.87231170045582584*^26*w^79*Log[MH2/muf2]^2 - 2.40042956762012363*^26*w^80*Log[MH2/muf2]^2 - 3.55837795361428857*^27*w^81*Log[MH2/muf2]^2 - 1.08082402572794693*^27*w^82*Log[MH2/muf2]^2 - 1.42715306356862632*^28*w^83*Log[MH2/muf2]^2 - 4.79066656660692614*^27*w^84*Log[MH2/muf2]^2 - 5.72386832887275897*^28*w^85*Log[MH2/muf2]^2 - 2.09742731949603887*^28*w^86*Log[MH2/muf2]^2 - 2.29565735851390545*^29*w^87*Log[MH2/muf2]^2 - 9.09234577767966467*^28*w^88*Log[MH2/muf2]^2 - 9.20705851223875104*^29*w^89*Log[MH2/muf2]^2 - 3.90961601990192817*^29*w^90*Log[MH2/muf2]^2 - 3.692576114196526*^30*w^91*Log[MH2/muf2]^2 - 1.66972537650533966*^30*w^92*Log[MH2/muf2]^2 - 1.48091887921327551*^31*w^93*Log[MH2/muf2]^2 - 7.09024112616327448*^30*w^94*Log[MH2/muf2]^2 - 5.93916086756862177*^31*w^95*Log[MH2/muf2]^2 - 2.99598318790164793*^31*w^96*Log[MH2/muf2]^2 - 2.38182491713583733*^32*w^97*Log[MH2/muf2]^2 - 1.26057120631289223*^32*w^98*Log[MH2/muf2]^2 - 9.55178596468335323*^32*w^99*Log[MH2/muf2]^2 - 5.28420018232509093*^32*w^100*Log[MH2/muf2]^2 - 3.83043894743125241*^33*w^101*Log[MH2/muf2]^2 - 2.20784428342807868*^33*w^102*Log[MH2/muf2]^2 - 1.53603479133191295*^34*w^103*Log[MH2/muf2]^2 - 9.19806449184962321*^33*w^104*Log[MH2/muf2]^2 - 6.15944444999876957*^34*w^105*Log[MH2/muf2]^2 - 3.82207783715108835*^34*w^106*Log[MH2/muf2]^2 - 2.46984411907063355*^35*w^107*Log[MH2/muf2]^2 - 1.58450490109597448*^35*w^108*Log[MH2/muf2]^2 - 9.90340790371544728*^35*w^109*Log[MH2/muf2]^2 - 6.55508068776861328*^35*w^110*Log[MH2/muf2]^2 - 3.97087845652488868*^36*w^111*Log[MH2/muf2]^2 - 2.70669153177688948*^36*w^112*Log[MH2/muf2]^2 - 1.59211733161290002*^37*w^113*Log[MH2/muf2]^2 - 1.11570765524997064*^37*w^114*Log[MH2/muf2]^2 - 6.38336820572199207*^37*w^115*Log[MH2/muf2]^2 - 4.59175052647048011*^37*w^116*Log[MH2/muf2]^2 - 2.55923945362584046*^38*w^117*Log[MH2/muf2]^2 - 1.88703431417224146*^38*w^118*Log[MH2/muf2]^2 - 1.02602523300765545*^39*w^119*Log[MH2/muf2]^2 - 7.74471955799029612*^38*w^120*Log[MH2/muf2]^2 - 4.113307569535419*^39*w^121*Log[MH2/muf2]^2 - 3.17468787281806055*^39*w^122*Log[MH2/muf2]^2 - 1.6489607427248315*^40*w^123*Log[MH2/muf2]^2 - 1.29988812877781409*^40*w^124*Log[MH2/muf2]^2 - 6.61021263482734155*^40*w^125*Log[MH2/muf2]^2 - 5.31687546728944536*^40*w^126*Log[MH2/muf2]^2 - 2.64976002918508917*^41*w^127*Log[MH2/muf2]^2 - 2.17262549907412122*^41*w^128*Log[MH2/muf2]^2 - 1.06214473857066127*^42*w^129*Log[MH2/muf2]^2 - 8.86993130095214473*^41*w^130*Log[MH2/muf2]^2 - 4.25742458626804864*^42*w^131*Log[MH2/muf2]^2 - 3.61817012489592402*^42*w^132*Log[MH2/muf2]^2 - 1.70646116107406607*^43*w^133*Log[MH2/muf2]^2 - 1.47473827609640581*^43*w^134*Log[MH2/muf2]^2 - 6.83962244167584733*^43*w^135*Log[MH2/muf2]^2 - 6.00647819160650673*^43*w^136*Log[MH2/muf2]^2 - 2.74128526280658976*^44*w^137*Log[MH2/muf2]^2 - 2.44468930398979385*^44*w^138*Log[MH2/muf2]^2 - 1.09865878749936151*^45*w^139*Log[MH2/muf2]^2 - 9.94361708309448148*^44*w^140*Log[MH2/muf2]^2 - 4.40309507139984652*^45*w^141*Log[MH2/muf2]^2 - 4.04202213064986526*^45*w^142*Log[MH2/muf2]^2 - 1.76457472298189245*^46*w^143*Log[MH2/muf2]^2 - 1.64210843096153204*^46*w^144*Log[MH2/muf2]^2 - 7.07145771420546848*^46*w^145*Log[MH2/muf2]^2 - 6.66757461484116052*^46*w^146*Log[MH2/muf2]^2 - 2.83377193982821734*^47*w^147*Log[MH2/muf2]^2 - 2.70588801729922061*^47*w^148*Log[MH2/muf2]^2 - 1.13555466851884145*^48*w^149*Log[MH2/muf2]^2 - 1.09758869564685556*^48*w^150*Log[MH2/muf2]^2 - 4.55028459399037514*^48*w^151*Log[MH2/muf2]^2 - 4.45008600823071199*^48*w^152*Log[MH2/muf2]^2 - 1.82329354549341873*^49*w^153*Log[MH2/muf2]^2 - 1.80345975733994406*^49*w^154*Log[MH2/muf2]^2 - 7.30570804912252618*^49*w^155*Log[MH2/muf2]^2 - 7.30572544849058314*^49*w^156*Log[MH2/muf2]^2 - 2.92722347703732338*^50*w^157*Log[MH2/muf2]^2 - 2.95833930545748274*^50*w^158*Log[MH2/muf2]^2 - 1.17283646538196731*^51*w^159*Log[MH2/muf2]^2 - 1.19748109200708838*^51*w^160*Log[MH2/muf2]^2 - 4.69901922591952839*^51*w^161*Log[MH2/muf2]^2 - 4.84543906867783419*^51*w^162*Log[MH2/muf2]^2 - 1.88263154451733587*^52*w^163*Log[MH2/muf2]^2 - 1.95996646275417826*^52*w^164*Log[MH2/muf2]^2 - 7.54244158925721567*^52*w^165*Log[MH2/muf2]^2 - 7.92541388841068681*^52*w^166*Log[MH2/muf2]^2 - 3.02167159318303308*^53*w^167*Log[MH2/muf2]^2 - 3.20375591881068273*^53*w^168*Log[MH2/muf2]^2 - 1.21051845892721137*^54*w^169*Log[MH2/muf2]^2 - 1.29469362141016066*^54*w^170*Log[MH2/muf2]^2 - 4.84936177310046776*^54*w^171*Log[MH2/muf2]^2 - 5.23058554619710942*^54*w^172*Log[MH2/muf2]^2 - 1.9426158658942027*^55*w^173*Log[MH2/muf2]^2 - 2.11258692975687406*^55*w^174*Log[MH2/muf2]^2 - 7.78177411003904292*^55*w^175*Log[MH2/muf2]^2 - 8.53030975815538434*^55*w^176*Log[MH2/muf2]^2 - 3.11716514924489435*^56*w^177*Log[MH2/muf2]^2 - 3.4435438694205044*^56*w^178*Log[MH2/muf2]^2 - 1.24862109597809649*^57*w^179*Log[MH2/muf2]^2 - 1.38976525551519207*^57*w^180*Log[MH2/muf2]^2 - 5.00139720615088072*^57*w^181*Log[MH2/muf2]^2 - 5.60759258825580335*^57*w^182*Log[MH2/muf2]^2 - 2.00328161694721862*^58*w^183*Log[MH2/muf2]^2 - 2.26211439256751939*^58*w^184*Log[MH2/muf2]^2 - 8.02384995898126288*^58*w^185*Log[MH2/muf2]^2 - 9.12345851031958863*^58*w^186*Log[MH2/muf2]^2 - 3.21376324959134092*^59*w^187*Log[MH2/muf2]^2 - 3.67887297662707129*^59*w^188*Log[MH2/muf2]^2 - 1.28716849136726938*^60*w^189*Log[MH2/muf2]^2 - 1.48314556562553495*^60*w^190*Log[MH2/muf2]^2 - 5.155223612416651*^60*w^191*Log[MH2/muf2]^2 - 5.97818876744795075*^60*w^192*Log[MH2/muf2]^2 - 2.06466858820265702*^61*w^193*Log[MH2/muf2]^2 - 2.40921379122231947*^61*w^194*Log[MH2/muf2]^2 - 8.26883017471983494*^61*w^195*Log[MH2/muf2]^2 - 9.70741920127925108*^61*w^196*Log[MH2/muf2]^2 - 3.31153093525234134*^62*w^197*Log[MH2/muf2]^2 - 3.91072855873902544*^62*w^198*Log[MH2/muf2]^2 - 1.32618686654465493*^63*w^199*Log[MH2/muf2]^2 - 1.57521410219599713*^63*w^200*Log[MH2/muf2]^2 + 350.112293632124546*Log[MH2/muf2]^3 + 713.752389556787605*w*Log[MH2/muf2]^3 - 952.7583626878903*w^2*Log[MH2/muf2]^3 + 2438.92739543011438*w^3*Log[MH2/muf2]^3 - 5129.07681295606121*w^4*Log[MH2/muf2]^3 + 1863.78106731823107*w^5*Log[MH2/muf2]^3 - 20999.7882564159688*w^6*Log[MH2/muf2]^3 - 7005.89132343535092*w^7*Log[MH2/muf2]^3 - 88036.5818829090716*w^8*Log[MH2/muf2]^3 - 64456.09031760864*w^9*Log[MH2/muf2]^3 - 368035.273316590807*w^10*Log[MH2/muf2]^3 - 361126.731245469438*w^11*Log[MH2/muf2]^3 - 1.52885902542450024*^6*w^12*Log[MH2/muf2]^3 - 1.75720855134009486*^6*w^13*Log[MH2/muf2]^3 - 6.31352351717178499*^6*w^14*Log[MH2/muf2]^3 - 8.01646246608173278*^6*w^15*Log[MH2/muf2]^3 - 2.59440447696914808*^7*w^16*Log[MH2/muf2]^3 - 3.52803714512525785*^7*w^17*Log[MH2/muf2]^3 - 1.06187110544632313*^8*w^18*Log[MH2/muf2]^3 - 1.51822131106739085*^8*w^19*Log[MH2/muf2]^3 - 4.33215869990180625*^8*w^20*Log[MH2/muf2]^3 - 6.43537982854072552*^8*w^21*Log[MH2/muf2]^3 - 1.76276356465543866*^9*w^22*Log[MH2/muf2]^3 - 2.69868176174990618*^9*w^23*Log[MH2/muf2]^3 - 7.15718973923782258*^9*w^24*Log[MH2/muf2]^3 - 1.12274604532879251*^10*w^25*Log[MH2/muf2]^3 - 2.90073246759412177*^10*w^26*Log[MH2/muf2]^3 - 4.64279788717979387*^10*w^27*Log[MH2/muf2]^3 - 1.17385471276425714*^11*w^28*Log[MH2/muf2]^3 - 1.91081027412154382*^11*w^29*Log[MH2/muf2]^3 - 4.74419228945110486*^11*w^30*Log[MH2/muf2]^3 - 7.83444080226642267*^11*w^31*Log[MH2/muf2]^3 - 1.91527883108627939*^12*w^32*Log[MH2/muf2]^3 - 3.20227097979310051*^12*w^33*Log[MH2/muf2]^3 - 7.72483491647620345*^12*w^34*Log[MH2/muf2]^3 - 1.30557314399407572*^13*w^35*Log[MH2/muf2]^3 - 3.11306346103041622*^13*w^36*Log[MH2/muf2]^3 - 5.31151420821016524*^13*w^37*Log[MH2/muf2]^3 - 1.2536412172861272*^14*w^38*Log[MH2/muf2]^3 - 2.15701009188659172*^14*w^39*Log[MH2/muf2]^3 - 5.04525057580005696*^14*w^40*Log[MH2/muf2]^3 - 8.74614876454060128*^14*w^41*Log[MH2/muf2]^3 - 2.02930916389248173*^15*w^42*Log[MH2/muf2]^3 - 3.54164425974237663*^15*w^43*Log[MH2/muf2]^3 - 8.15824496092490295*^15*w^44*Log[MH2/muf2]^3 - 1.43249226648110828*^16*w^45*Log[MH2/muf2]^3 - 3.27832097892480209*^16*w^46*Log[MH2/muf2]^3 - 5.78817658951214754*^16*w^47*Log[MH2/muf2]^3 - 1.31683801971398566*^17*w^48*Log[MH2/muf2]^3 - 2.33671614456129878*^17*w^49*Log[MH2/muf2]^3 - 5.28757658336017961*^17*w^50*Log[MH2/muf2]^3 - 9.426037591605267*^17*w^51*Log[MH2/muf2]^3 - 2.12245972313650971*^18*w^52*Log[MH2/muf2]^3 - 3.79969776673603675*^18*w^53*Log[MH2/muf2]^3 - 8.51714187680476166*^18*w^54*Log[MH2/muf2]^3 - 1.53072732360644959*^19*w^55*Log[MH2/muf2]^3 - 3.41689406107016278*^19*w^56*Log[MH2/muf2]^3 - 6.16315725261279031*^19*w^57*Log[MH2/muf2]^3 - 1.37044802371337292*^20*w^58*Log[MH2/muf2]^3 - 2.48021494679847914*^20*w^59*Log[MH2/muf2]^3 - 5.49535938597642214*^20*w^60*Log[MH2/muf2]^3 - 9.97647153287903124*^20*w^61*Log[MH2/muf2]^3 - 2.20313018133797328*^21*w^62*Log[MH2/muf2]^3 - 4.01129402745841201*^21*w^63*Log[MH2/muf2]^3 - 8.83083844726334511*^21*w^64*Log[MH2/muf2]^3 - 1.612233729568686*^22*w^65*Log[MH2/muf2]^3 - 3.53905961894625197*^22*w^66*Log[MH2/muf2]^3 - 6.47771292030448151*^22*w^67*Log[MH2/muf2]^3 - 1.41808989797516129*^23*w^68*Log[MH2/muf2]^3 - 2.60182557995234409*^23*w^69*Log[MH2/muf2]^3 - 5.68139267633955709*^23*w^70*Log[MH2/muf2]^3 - 1.04474105617616198*^24*w^71*Log[MH2/muf2]^3 - 2.2758609382082424*^24*w^72*Log[MH2/muf2]^3 - 4.19394913627549478*^24*w^73*Log[MH2/muf2]^3 - 9.11550589311006017*^24*w^74*Log[MH2/muf2]^3 - 1.68318031550208398*^25*w^75*Log[MH2/muf2]^3 - 3.65059661739572513*^25*w^76*Log[MH2/muf2]^3 - 6.753659803121582*^25*w^77*Log[MH2/muf2]^3 - 1.46183536487519721*^26*w^78*Log[MH2/muf2]^3 - 2.70929341185146109*^26*w^79*Log[MH2/muf2]^3 - 5.85312566223158229*^26*w^80*Log[MH2/muf2]^3 - 1.08664528018981215*^27*w^81*Log[MH2/muf2]^3 - 2.34333804799836395*^27*w^82*Log[MH2/muf2]^3 - 4.35753023920392433*^27*w^83*Log[MH2/muf2]^3 - 9.38085558473474778*^27*w^84*Log[MH2/muf2]^3 - 1.74710613802627585*^28*w^85*Log[MH2/muf2]^3 - 3.75502509473394035*^28*w^86*Log[MH2/muf2]^3 - 7.003729571990694*^28*w^87*Log[MH2/muf2]^3 - 1.50296339391609792*^29*w^88*Log[MH2/muf2]^3 - 2.8072115931547385*^29*w^89*Log[MH2/muf2]^3 - 6.01521600558244919*^29*w^90*Log[MH2/muf2]^3 - 1.12502130643637481*^30*w^91*Log[MH2/muf2]^3 - 2.40726141168730178*^30*w^92*Log[MH2/muf2]^3 - 4.50806261887338077*^30*w^93*Log[MH2/muf2]^3 - 9.63310456110564223*^30*w^94*Log[MH2/muf2]^3 - 1.80620147790642059*^31*w^95*Log[MH2/muf2]^3 - 3.85462333288078095*^31*w^96*Log[MH2/muf2]^3 - 7.23590236080818655*^31*w^97*Log[MH2/muf2]^3 - 1.54231046932149659*^32*w^98*Log[MH2/muf2]^3 - 2.89849392831132131*^32*w^99*Log[MH2/muf2]^3 - 6.17074050888741508*^32*w^100*Log[MH2/muf2]^3 - 1.16093525466721556*^33*w^101*Log[MH2/muf2]^3 - 2.46876473577449298*^33*w^102*Log[MH2/muf2]^3 - 4.64945473660001024*^33*w^103*Log[MH2/muf2]^3 - 9.87643719725590492*^33*w^104*Log[MH2/muf2]^3 - 1.86190189660754803*^34*w^105*Log[MH2/muf2]^3 - 3.95093822865123462*^34*w^106*Log[MH2/muf2]^3 - 7.45546041478534411*^34*w^107*Log[MH2/muf2]^3 - 1.58044934302306893*^35*w^108*Log[MH2/muf2]^3 - 2.98508740522731921*^35*w^109*Log[MH2/muf2]^3 - 6.32182301152761751*^35*w^110*Log[MH2/muf2]^3 - 1.19510595337975797*^36*w^111*Log[MH2/muf2]^3 - 2.52863670541205348*^36*w^112*Log[MH2/muf2]^3 - 4.78436472186702115*^36*w^113*Log[MH2/muf2]^3 - 1.01137863510046576*^37*w^114*Log[MH2/muf2]^3 - 1.91519183393574118*^37*w^115*Log[MH2/muf2]^3 - 4.04506188483151519*^37*w^116*Log[MH2/muf2]^3 - 7.66605496649682218*^37*w^117*Log[MH2/muf2]^3 - 1.61778720983990045*^38*w^118*Log[MH2/muf2]^3 - 3.06834816173726341*^38*w^119*Log[MH2/muf2]^3 - 6.46998367390653772*^38*w^120*Log[MH2/muf2]^3 - 1.22803778546548679*^39*w^121*Log[MH2/muf2]^3 - 2.58744552988788848*^39*w^122*Log[MH2/muf2]^3 - 4.91467097680223582*^39*w^123*Log[MH2/muf2]^3 - 1.03472784140889914*^40*w^124*Log[MH2/muf2]^3 - 1.96677172722720203*^40*w^125*Log[MH2/muf2]^3 - 4.13779097329247243*^40*w^126*Log[MH2/muf2]^3 - 7.87030109266655203*^40*w^127*Log[MH2/muf2]^3 - 1.65462288521588609*^41*w^128*Log[MH2/muf2]^3 - 3.14925369842734329*^41*w^129*Log[MH2/muf2]^3 - 6.616344516651792*^41*w^130*Log[MH2/muf2]^3 - 1.26009655713113722*^42*w^131*Log[MH2/muf2]^3 - 2.6456129644893218*^42*w^132*Log[MH2/muf2]^3 - 5.04174397761047249*^42*w^133*Log[MH2/muf2]^3 - 1.05785003629280776*^43*w^134*Log[MH2/muf2]^3 - 2.01715557765445612*^43*w^135*Log[MH2/muf2]^3 - 4.22972324413875202*^43*w^136*Log[MH2/muf2]^3 - 8.07012860749689195*^43*w^137*Log[MH2/muf2]^3 - 1.69118173998759051*^44*w^138*Log[MH2/muf2]^3 - 3.22852930750433384*^44*w^139*Log[MH2/muf2]^3 - 6.76175607994299893*^44*w^140*Log[MH2/muf2]^3 - 1.29155513140397829*^45*w^141*Log[MH2/muf2]^3 - 2.70346030257171225*^45*w^142*Log[MH2/muf2]^3 - 5.16661126548905066*^45*w^143*Log[MH2/muf2]^3 - 1.08086670112125119*^46*w^144*Log[MH2/muf2]^3 - 2.06673070169314794*^46*w^145*Log[MH2/muf2]^3 - 4.32131843530286158*^46*w^146*Log[MH2/muf2]^3 - 8.26699879543165264*^46*w^147*Log[MH2/muf2]^3 - 1.72763791308444037*^47*w^148*Log[MH2/muf2]^3 - 3.3067268071834273*^47*w^149*Log[MH2/muf2]^3 - 6.90687853840836336*^47*w^150*Log[MH2/muf2]^3 - 1.32262207293778639*^48*w^151*Log[MH2/muf2]^3 - 2.76123803515426162*^48*w^152*Log[MH2/muf2]^3 - 5.29006180988939219*^48*w^153*Log[MH2/muf2]^3 - 1.10387295968882176*^49*w^154*Log[MH2/muf2]^3 - 2.11579580696927307*^49*w^155*Log[MH2/muf2]^3 - 4.4129380760793904*^49*w^156*Log[MH2/muf2]^3 - 8.46204351288095721*^49*w^157*Log[MH2/muf2]^3 - 1.76412891919939275*^50*w^158*Log[MH2/muf2]^3 - 3.38427542533391266*^50*w^159*Log[MH2/muf2]^3 - 7.05223537224082926*^50*w^160*Log[MH2/muf2]^3 - 1.35346028472562194*^51*w^161*Log[MH2/muf2]^3 - 2.81914559269212142*^51*w^162*Log[MH2/muf2]^3 - 5.41271435075957423*^51*w^163*Log[MH2/muf2]^3 - 1.12694484770066453*^52*w^164*Log[MH2/muf2]^3 - 2.16458608350089107*^52*w^165*Log[MH2/muf2]^3 - 4.50487228373851241*^52*w^166*Log[MH2/muf2]^3 - 8.65615741414349317*^52*w^167*Log[MH2/muf2]^3 - 1.80076553664748466*^53*w^168*Log[MH2/muf2]^3 - 3.46151573600371175*^53*w^169*Log[MH2/muf2]^3 - 7.19824988952892929*^53*w^170*Log[MH2/muf2]^3 - 1.38419950929218919*^54*w^171*Log[MH2/muf2]^3 - 2.87734484828510959*^54*w^172*Log[MH2/muf2]^3 - 5.53506349760087122*^54*w^173*Log[MH2/muf2]^3 - 1.15014430997035379*^55*w^174*Log[MH2/muf2]^3 - 2.21329022044474278*^55*w^175*Log[MH2/muf2]^3 - 4.59735827395370921*^55*w^176*Log[MH2/muf2]^3 - 8.85006082855282614*^55*w^177*Log[MH2/muf2]^3 - 1.8376386700877057*^56*w^178*Log[MH2/muf2]^3 - 3.53872291511373475*^56*w^179*Log[MH2/muf2]^3 - 7.34527069200730029*^56*w^180*Log[MH2/muf2]^3 - 1.41494493813319159*^57*w^181*Log[MH2/muf2]^3 - 2.93596957541362931*^57*w^182*Log[MH2/muf2]^3 - 5.65751163153506438*^57*w^183*Log[MH2/muf2]^3 - 1.17352271585720587*^58*w^184*Log[MH2/muf2]^3 - 2.26206223789914793*^58*w^185*Log[MH2/muf2]^3 - 4.69059343828586582*^58*w^186*Log[MH2/muf2]^3 - 9.04434368037505639*^58*w^187*Log[MH2/muf2]^3 - 1.87482421922549503*^59*w^188*Log[MH2/muf2]^3 - 3.616123057466344*^59*w^189*Log[MH2/muf2]^3 - 7.49358981509961205*^59*w^190*Log[MH2/muf2]^3 - 1.44578327879194486*^60*w^191*Log[MH2/muf2]^3 - 2.99513221175116297*^60*w^192*Log[MH2/muf2]^3 - 5.78039148246802214*^60*w^193*Log[MH2/muf2]^3 - 1.1971233831271532*^61*w^194*Log[MH2/muf2]^3 - 2.31102989508026217*^61*w^195*Log[MH2/muf2]^3 - 4.78474476855837565*^61*w^196*Log[MH2/muf2]^3 - 9.23949682661856983*^61*w^197*Log[MH2/muf2]^3 - 1.9123866004609863*^62*w^198*Log[MH2/muf2]^3 - 3.6939048653333952*^62*w^199*Log[MH2/muf2]^3 - 7.64345589649572433*^62*w^200*Log[MH2/muf2]^3, -49.2734063050453245 - 588.837478271855453*w + 4888.295595145737*w^2 - 6723.10037530347056*w^3 + 15977.901160435798*w^4 - 16578.2331890230904*w^5 + 50754.3681993811357*w^6 - 14129.3686853704146*w^7 + 169257.445978240855*w^8 + 114527.923671870746*w^9 + 601683.165130909028*w^10 + 1.01514174455180261*^6*w^11 + 2.25900471730390177*^6*w^12 + 5.90473153123817816*^6*w^13 + 8.83606090933580837*^6*w^14 + 2.98337578854359347*^7*w^15 + 3.55524728839689052*^7*w^16 + 1.40613117597075545*^8*w^17 + 1.45677472253093305*^8*w^18 + 6.36298785865123774*^8*w^19 + 6.035181122311696*^8*w^20 + 2.80445996567053126*^9*w^21 + 2.51555173905127593*^9*w^22 + 1.21371162922078634*^10*w^23 + 1.05154772423297857*^10*w^24 + 5.18357448869361409*^10*w^25 + 4.39940454234054399*^10*w^26 + 2.19184943727247793*^11*w^27 + 1.83985091213255234*^11*w^28 + 9.19673918100188214*^11*w^29 + 7.68546457502459919*^11*w^30 + 3.83524038970937288*^12*w^31 + 3.20533097791777377*^12*w^32 + 1.59146159236452689*^13*w^33 + 1.33443502439038652*^13*w^34 + 6.577001846659887*^13*w^35 + 5.54506858558207103*^13*w^36 + 2.70883658169692474*^14*w^37 + 2.29985011944399741*^14*w^38 + 1.11247834389478575*^15*w^39 + 9.52126391284774727*^14*w^40 + 4.55761816478031114*^15*w^41 + 3.9348093546856075*^15*w^42 + 1.8632456499798296*^16*w^43 + 1.62339759116221553*^16*w^44 + 7.603422632277325*^16*w^45 + 6.68712114029659452*^16*w^46 + 3.09781096140770066*^17*w^47 + 2.7504780058515616*^17*w^48 + 1.26034887264365311*^18*w^49 + 1.1297248402607284*^18*w^50 + 5.12137775456595156*^18*w^51 + 4.63416952289962813*^18*w^52 + 2.07875084149118913*^19*w^53 + 1.89864187827628983*^19*w^54 + 8.42923991829067086*^19*w^55 + 7.76999938485878051*^19*w^56 + 3.41498171881998515*^20*w^57 + 3.17642240843094577*^20*w^58 + 1.38242027766159987*^21*w^59 + 1.29725422457818725*^21*w^60 + 5.59211890501555973*^21*w^61 + 5.29309299719203946*^21*w^62 + 2.26061191369379321*^22*w^63 + 2.15783110219305948*^22*w^64 + 9.13301521916805372*^22*w^65 + 8.78967461884404934*^22*w^66 + 3.68776455760777722*^23*w^67 + 3.57764853224223939*^23*w^68 + 1.48830786411873829*^24*w^69 + 1.45516579919190518*^24*w^70 + 6.00372136750912244*^24*w^71 + 5.91474549363399259*^24*w^72 + 2.42081799917019922*^25*w^73 + 2.40262414849614227*^25*w^74 + 9.75734541543544642*^25*w^75 + 9.75389124909790192*^25*w^76 + 3.93135079687964319*^26*w^77 + 3.957556986984196*^26*w^78 + 1.58344835731208935*^27*w^79 + 1.60489802781566034*^27*w^80 + 6.375706498836994*^27*w^81 + 6.50506292836861283*^27*w^82 + 2.56640028294118143*^28*w^83 + 2.63542843096374887*^28*w^84 + 1.03276294629173794*^29*w^85 + 1.06722907045535449*^29*w^86 + 4.15494073033663439*^29*w^87 + 4.31997285352610447*^29*w^88 + 1.67118310535723359*^30*w^89 + 1.74795757553503009*^30*w^90 + 6.72023943712915083*^30*w^91 + 7.06994692418877311*^30*w^92 + 2.70179825963197827*^31*w^93 + 2.85854553419031623*^31*w^94 + 1.08601049445540488*^32*w^95 + 1.15538179829685042*^32*w^96 + 4.36448597048018137*^32*w^97 + 4.66836301110171508*^32*w^98 + 1.75369801122402657*^33*w^99 + 1.88568518061036518*^33*w^100 + 7.045364158815067*^33*w^101 + 7.61457341265474348*^33*w^102 + 2.82997756593677522*^34*w^103 + 3.07397084563000978*^34*w^104 + 1.13657249974943137*^35*w^105 + 1.24061570628603003*^35*w^106 + 4.56403881246842926*^35*w^107 + 5.00568389629945107*^35*w^108 + 1.83249475108514559*^36*w^109 + 2.01921757974588976*^36*w^110 + 7.35665427767289991*^36*w^111 + 8.14331088104827563*^36*w^112 + 2.95301004712163144*^37*w^113 + 3.28338255679627301*^37*w^114 + 1.18522024524279547*^38*w^115 + 1.32357532144846328*^38*w^116 + 4.75647456193526763*^38*w^117 + 5.33441049122125092*^38*w^118 + 1.90864668908794725*^39*w^119 + 2.14950509333492827*^39*w^120 + 7.65812200157615464*^39*w^121 + 8.65980825908693268*^39*w^122 + 3.07239737373387528*^40*w^123 + 3.48818181681903466*^40*w^124 + 1.23251646542860448*^41*w^125 + 1.40479872625604324*^41*w^126 + 4.94390453770639668*^41*w^127 + 5.65660949851778986*^41*w^128 + 1.98294689290655593*^42*w^129 + 2.27734166229399515*^42*w^130 + 7.95274967939684485*^42*w^131 + 9.16711620459378545*^42*w^132 + 3.18926230043241559*^43*w^133 + 3.68954110741473222*^43*w^134 + 1.27888429314908134*^44*w^135 + 1.48473667140081827*^44*w^136 + 5.12792506729168516*^44*w^137 + 5.97401429709235099*^44*w^138 + 2.05599821254653204*^45*w^139 + 2.40339407066150455*^45*w^140 + 8.24281622436372558*^45*w^141 + 9.66780049039794737*^45*w^142 + 3.30446714508096442*^46*w^143 + 3.88844806781755012*^46*w^144 + 1.32465033008850279*^47*w^145 + 1.56376946062117372*^47*w^146 + 5.30977429646740489*^47*w^147 + 6.28808982508146944*^47*w^148 + 2.12827045429115479*^48*w^149 + 2.52822682383134822*^48*w^150 + 8.53010586855586566*^48*w^151 + 1.01640372231839548*^49*w^152 + 3.41869011358528777*^49*w^153 + 4.08574188403423*^49*w^154 + 1.37007258955165954*^50*w^155 + 1.64222084000083934*^50*w^156 + 5.4904346197275436*^50*w^157 + 6.60008553848821471*^50*w^158 + 2.20013797546645243*^51*w^159 + 2.65232232387358161*^51*w^160 + 8.81604631205783801*^51*w^161 + 1.06576896499179865*^52*w^162 + 3.53247612475231054*^52*w^163 + 4.28214251183056265*^52*w^164 + 1.41535921605859968*^53*w^165 + 1.72036911144696971*^53*w^166 + 5.67070170345127592*^53*w^167 + 6.91107766008613484*^53*w^168 + 2.27190516201122148*^54*w^169 + 2.77609692625899793*^54*w^170 + 9.101802862673701*^54*w^171 + 1.1150369168510067*^55*w^172 + 3.646271630158408*^55*w^173 + 4.4782738554225807*^55*w^174 + 1.46068137700631994*^56*w^175 + 1.79845593770504724*^56*w^176 + 5.85123226157915879*^56*w^177 + 7.222002625861056*^56*w^178 + 2.34382415036790412*^57*w^179 + 2.89991364461807222*^57*w^180 + 9.38834423323035684*^57*w^181 + 1.16434835887143576*^58*w^182 + 3.76044906482819291*^58*w^183 + 4.67468210120323596*^58*w^184 + 1.5061823565420754*^59*w^185 + 1.87669330773541331*^59*w^186 + 6.03257790671235614*^59*w^187 + 7.53368355097091794*^59*w^188 + 2.41610743860238553*^60*w^189 + 3.02409220822389963*^60*w^190 + 9.67648956161490178*^60*w^191 + 1.21382753580388135*^61*w^192 + 3.87532439219929662*^61*w^193 + 4.87185024890921867*^61*w^194 + 1.55198410726821773*^62*w^195 + 1.95526906160369587*^62*w^196 + 6.215209634024839*^62*w^197 + 7.84685124008091258*^62*w^198 + 2.48893704280125789*^63*w^199 + 3.14891705358489187*^63*w^200 + ALARM*w^201 + 421.019392571828007*Log[MH2/muf2] + 562.532478458642683*w*Log[MH2/muf2] - 2845.12857667560491*w^2*Log[MH2/muf2] - 1248.21944979790736*w^3*Log[MH2/muf2] - 3554.01560049801517*w^4*Log[MH2/muf2] - 11043.9026110332454*w^5*Log[MH2/muf2] + 2484.05281725799097*w^6*Log[MH2/muf2] - 57890.6463888213613*w^7*Log[MH2/muf2] + 41754.440198690514*w^8*Log[MH2/muf2] - 262498.227068353064*w^9*Log[MH2/muf2] + 230062.383036092534*w^10*Log[MH2/muf2] - 1.13219766893875901*^6*w^11*Log[MH2/muf2] + 1.03335178534580287*^6*w^12*Log[MH2/muf2] - 4.77895566683940339*^6*w^13*Log[MH2/muf2] + 4.25812201066002555*^6*w^14*Log[MH2/muf2] - 1.99555244947024183*^7*w^15*Log[MH2/muf2] + 1.67168483261718798*^7*w^16*Log[MH2/muf2] - 8.28296523750993177*^7*w^17*Log[MH2/muf2] + 6.350734858928444*^7*w^18*Log[MH2/muf2] - 3.42536035279040322*^8*w^19*Log[MH2/muf2] + 2.35065163038434271*^8*w^20*Log[MH2/muf2] - 1.41301546031177385*^9*w^21*Log[MH2/muf2] + 8.49687267180362378*^8*w^22*Log[MH2/muf2] - 5.81828578179385501*^9*w^23*Log[MH2/muf2] + 2.997227312622299*^9*w^24*Log[MH2/muf2] - 2.39230671833077199*^10*w^25*Log[MH2/muf2] + 1.02795463886306737*^10*w^26*Log[MH2/muf2] - 9.82456984380773032*^10*w^27*Log[MH2/muf2] + 3.40172054777944468*^10*w^28*Log[MH2/muf2] - 4.03041938175460076*^11*w^29*Log[MH2/muf2] + 1.07034792765292882*^11*w^30*Log[MH2/muf2] - 1.65185337432892076*^12*w^31*Log[MH2/muf2] + 3.10699855605777828*^11*w^32*Log[MH2/muf2] - 6.76409667725202157*^12*w^33*Log[MH2/muf2] + 7.71356283460597407*^11*w^34*Log[MH2/muf2] - 2.76751770833366223*^13*w^35*Log[MH2/muf2] + 1.20318978443618031*^12*w^36*Log[MH2/muf2] - 1.13144652590051245*^14*w^37*Log[MH2/muf2] - 2.67198534587241084*^12*w^38*Log[MH2/muf2] - 4.62230405762871499*^14*w^39*Log[MH2/muf2] - 4.03623936287996971*^13*w^40*Log[MH2/muf2] - 1.88703393177837963*^15*w^41*Log[MH2/muf2] - 2.78834456190568897*^14*w^42*Log[MH2/muf2] - 7.69860617163484053*^15*w^43*Log[MH2/muf2] - 1.57889363709556722*^15*w^44*Log[MH2/muf2] - 3.13883946614818049*^16*w^45*Log[MH2/muf2] - 8.14379993709433977*^15*w^46*Log[MH2/muf2] - 1.27897858232409001*^17*w^47*Log[MH2/muf2] - 3.97784778577353537*^16*w^48*Log[MH2/muf2] - 5.20842531190480352*^17*w^49*Log[MH2/muf2] - 1.87473973346045125*^17*w^50*Log[MH2/muf2] - 2.11987282025504011*^18*w^51*Log[MH2/muf2] - 8.61490037237732146*^17*w^52*Log[MH2/muf2] - 8.62350821274866486*^18*w^53*Log[MH2/muf2] - 3.88489104060646002*^18*w^54*Log[MH2/muf2] - 3.5062189683393995*^19*w^55*Log[MH2/muf2] - 1.72654870344336974*^19*w^56*Log[MH2/muf2] - 1.42490046341699675*^20*w^57*Log[MH2/muf2] - 7.58470572967881083*^19*w^58*Log[MH2/muf2] - 5.78801352448876347*^20*w^59*Log[MH2/muf2] - 3.30058918626595018*^20*w^60*Log[MH2/muf2] - 2.35008019314198273*^21*w^61*Log[MH2/muf2] - 1.42506409457236091*^21*w^62*Log[MH2/muf2] - 9.53788638368453041*^21*w^63*Log[MH2/muf2] - 6.11227011843184534*^21*w^64*Log[MH2/muf2] - 3.86941839183142354*^22*w^65*Log[MH2/muf2] - 2.60684602560518367*^22*w^66*Log[MH2/muf2] - 1.56917252059331133*^23*w^67*Log[MH2/muf2] - 1.10638913936033527*^23*w^68*Log[MH2/muf2] - 6.36112820225578165*^23*w^69*Log[MH2/muf2] - 4.67575605582749035*^23*w^70*Log[MH2/muf2] - 2.57776126858891879*^24*w^71*Log[MH2/muf2] - 1.96865970046703823*^24*w^72*Log[MH2/muf2] - 1.04424554830857376*^25*w^73*Log[MH2/muf2] - 8.26133554355900534*^24*w^74*Log[MH2/muf2] - 4.22882725949242056*^25*w^75*Log[MH2/muf2] - 3.45658336831102771*^25*w^76*Log[MH2/muf2] - 1.711986402028493*^26*w^77*Log[MH2/muf2] - 1.44242648537334126*^26*w^78*Log[MH2/muf2] - 6.928657935651856*^26*w^79*Log[MH2/muf2] - 6.00487273370267831*^26*w^80*Log[MH2/muf2] - 2.80331239113304779*^27*w^81*Log[MH2/muf2] - 2.49445311317464205*^27*w^82*Log[MH2/muf2] - 1.13389359770054142*^28*w^83*Log[MH2/muf2] - 1.03417335137970527*^28*w^84*Log[MH2/muf2] - 4.585177618941224*^28*w^85*Log[MH2/muf2] - 4.27988490225231176*^28*w^86*Log[MH2/muf2] - 1.85364888505528129*^29*w^87*Log[MH2/muf2] - 1.76830367988770004*^29*w^88*Log[MH2/muf2] - 7.49187313458100482*^29*w^89*Log[MH2/muf2] - 7.29499934294762568*^29*w^90*Log[MH2/muf2] - 3.02725469577086325*^30*w^91*Log[MH2/muf2] - 3.00530423551030138*^30*w^92*Log[MH2/muf2] - 1.22294492861616613*^31*w^93*Log[MH2/muf2] - 1.23649390160856485*^31*w^94*Log[MH2/muf2] - 4.93932764256949738*^31*w^95*Log[MH2/muf2] - 5.08132107909846749*^31*w^96*Log[MH2/muf2] - 1.99450532260526469*^32*w^97*Log[MH2/muf2] - 2.08583064797135236*^32*w^98*Log[MH2/muf2] - 8.05215757553334134*^32*w^99*Log[MH2/muf2] - 8.55327052394820964*^32*w^100*Log[MH2/muf2] - 3.25014062094679316*^33*w^101*Log[MH2/muf2] - 3.50401519472232012*^33*w^102*Log[MH2/muf2] - 1.31161940933603108*^34*w^103*Log[MH2/muf2] - 1.43419247855336785*^34*w^104*Log[MH2/muf2] - 5.29215010993210532*^34*w^105*Log[MH2/muf2] - 5.86517833080942502*^34*w^106*Log[MH2/muf2] - 2.13490139803099016*^35*w^107*Log[MH2/muf2] - 2.39667857790891102*^35*w^108*Log[MH2/muf2] - 8.61087780939030086*^35*w^109*Log[MH2/muf2] - 9.78619147765491428*^35*w^110*Log[MH2/muf2] - 3.47250951114115821*^36*w^111*Log[MH2/muf2] - 3.99311488555096832*^36*w^112*Log[MH2/muf2] - 1.40012960966773761*^37*w^113*Log[MH2/muf2] - 1.62825115069194198*^37*w^114*Log[MH2/muf2] - 5.64448181584752625*^37*w^115*Log[MH2/muf2] - 6.63526715877603539*^37*w^116*Log[MH2/muf2] - 2.27516618523482989*^38*w^117*Log[MH2/muf2] - 2.7023249638053667*^38*w^118*Log[MH2/muf2] - 9.16932681016850489*^38*w^119*Log[MH2/muf2] - 1.09994879875832083*^39*w^120*Log[MH2/muf2] - 3.69486901631398015*^39*w^121*Log[MH2/muf2] - 4.47482131196817592*^39*w^122*Log[MH2/muf2] - 1.48867471900294024*^40*w^123*Log[MH2/muf2] - 1.81952883810502883*^40*w^124*Log[MH2/muf2] - 5.99710391725019862*^40*w^125*Log[MH2/muf2] - 7.39491296769469619*^40*w^126*Log[MH2/muf2] - 2.41560589347539838*^41*w^127*Log[MH2/muf2] - 3.00405707782291597*^41*w^128*Log[MH2/muf2] - 9.728704462453521*^41*w^129*Log[MH2/muf2] - 1.21981426832102344*^42*w^130*Log[MH2/muf2] - 3.917689172402375*^42*w^131*Log[MH2/muf2] - 4.95106303550477207*^42*w^132*Log[MH2/muf2] - 1.57743882260341789*^43*w^133*Log[MH2/muf2] - 2.00877201732365118*^43*w^134*Log[MH2/muf2] - 6.35073723333562376*^43*w^135*Log[MH2/muf2] - 8.14700527173308169*^43*w^136*Log[MH2/muf2] - 2.55650273345464971*^44*w^137*Log[MH2/muf2] - 3.30299352139548193*^44*w^138*Log[MH2/muf2] - 1.02901155534306406*^45*w^139*Log[MH2/muf2] - 1.33864864987913568*^45*w^140*Log[MH2/muf2] - 4.14140245143463745*^45*w^141*Log[MH2/muf2] - 5.42351714285294579*^45*w^142*Log[MH2/muf2] - 1.6665912084636435*^46*w^143*Log[MH2/muf2] - 2.19663023092910083*^46*w^144*Log[MH2/muf2] - 6.70604443210437194*^46*w^145*Log[MH2/muf2] - 8.89406028208408129*^46*w^146*Log[MH2/muf2] - 2.69811611064968425*^47*w^147*Log[MH2/muf2] - 3.60010924352212823*^47*w^148*Log[MH2/muf2] - 1.08545755972425399*^48*w^149*Log[MH2/muf2] - 1.45682979309033296*^48*w^150*Log[MH2/muf2] - 4.36640643458754436*^48*w^151*Log[MH2/muf2] - 5.89364838767259695*^48*w^152*Log[MH2/muf2] - 1.75628754732962787*^49*w^153*Log[MH2/muf2] - 2.38367144695280018*^49*w^154*Log[MH2/muf2] - 7.06363510243906073*^49*w^155*Log[MH2/muf2] - 9.63828093315564*^49*w^156*Log[MH2/muf2] - 2.8406847636486924*^50*w^157*Log[MH2/muf2] - 3.89625892047193605*^50*w^158*Log[MH2/muf2] - 1.14230197191166397*^51*w^159*Log[MH2/muf2] - 1.57468938432542745*^51*w^160*Log[MH2/muf2] - 4.59306746147545461*^51*w^161*Log[MH2/muf2] - 6.36274437460715605*^51*w^162*Log[MH2/muf2] - 1.84667137815515623*^52*w^163*Log[MH2/muf2] - 2.57039566420964439*^52*w^164*Log[MH2/muf2] - 7.42407175630200383*^52*w^165*Log[MH2/muf2] - 1.0381609403629418*^53*w^166*Log[MH2/muf2] - 2.98442917473083097*^53*w^167*Log[MH2/muf2] - 4.19219720134757679*^53*w^168*Log[MH2/muf2] - 1.19963122876571311*^54*w^169*Log[MH2/muf2] - 1.69252074124527825*^54*w^170*Log[MH2/muf2] - 4.82172446262684962*^54*w^171*Log[MH2/muf2] - 6.83194553720187341*^54*w^172*Log[MH2/muf2] - 1.93787562741845278*^55*w^173*Log[MH2/muf2] - 2.75724643156830656*^55*w^174*Log[MH2/muf2] - 7.78787583302886451*^55*w^175*Log[MH2/muf2] - 1.11257713469480826*^56*w^176*Log[MH2/muf2] - 3.12955393636731412*^56*w^177*Log[MH2/muf2] - 4.48859568045102761*^56*w^178*Log[MH2/muf2] - 1.25752562203081457*^57*w^179*Log[MH2/muf2] - 1.810585322049086*^57*w^180*Log[MH2/muf2] - 5.05269261111205582*^57*w^181*Log[MH2/muf2] - 7.30227009104882193*^57*w^182*Log[MH2/muf2] - 2.03002403954069309*^58*w^183*Log[MH2/muf2] - 2.94462041017915231*^58*w^184*Log[MH2/muf2] - 8.15553329384674924*^58*w^185*Log[MH2/muf2] - 1.18723125233849141*^59*w^186*Log[MH2/muf2] - 3.27624993629850281*^59*w^187*Log[MH2/muf2] - 4.78605692729585319*^59*w^188*Log[MH2/muf2] - 1.31606015074039042*^60*w^189*Log[MH2/muf2] - 1.92911809791327869*^60*w^190*Log[MH2/muf2] - 5.28626664425439131*^60*w^191*Log[MH2/muf2] - 7.774634603191087*^60*w^192*Log[MH2/muf2] - 2.12323247009332213*^61*w^193*Log[MH2/muf2] - 3.13287524803599949*^61*w^194*Log[MH2/muf2] - 8.52749965238555189*^61*w^195*Log[MH2/muf2] - 1.26226289440645149*^62*w^196*Log[MH2/muf2] - 3.42469631293346731*^62*w^197*Log[MH2/muf2] - 5.08512602538918196*^62*w^198*Log[MH2/muf2] - 1.37530528079989165*^63*w^199*Log[MH2/muf2] - 2.04833196986657746*^63*w^200*Log[MH2/muf2] - 292.467528232361341*Log[MH2/muf2]^2 - 272.901656977142682*w*Log[MH2/muf2]^2 + 138.449357248897906*w^2*Log[MH2/muf2]^2 + 2014.47084491832961*w^3*Log[MH2/muf2]^2 + 815.407218914613411*w^4*Log[MH2/muf2]^2 + 9694.97379013652794*w^5*Log[MH2/muf2]^2 + 3192.19311871514528*w^6*Log[MH2/muf2]^2 + 38138.8263289661678*w^7*Log[MH2/muf2]^2 + 11313.4861092393263*w^8*Log[MH2/muf2]^2 + 142835.462415468794*w^9*Log[MH2/muf2]^2 + 35830.6787757577454*w^10*Log[MH2/muf2]^2 + 524498.978797761584*w^11*Log[MH2/muf2]^2 + 98802.0402888663059*w^12*Log[MH2/muf2]^2 + 1.90645821075371667*^6*w^13*Log[MH2/muf2]^2 + 206943.972196733511*w^14*Log[MH2/muf2]^2 + 6.88379356298193326*^6*w^15*Log[MH2/muf2]^2 + 70162.9314749256116*w^16*Log[MH2/muf2]^2 + 2.47222711546885442*^7*w^17*Log[MH2/muf2]^2 - 2.69239173330387409*^6*w^18*Log[MH2/muf2]^2 + 8.83242558638122305*^7*w^19*Log[MH2/muf2]^2 - 2.22773973546181886*^7*w^20*Log[MH2/muf2]^2 + 3.13762160474315261*^8*w^21*Log[MH2/muf2]^2 - 1.33307889792866595*^8*w^22*Log[MH2/muf2]^2 + 1.10724318853928368*^9*w^23*Log[MH2/muf2]^2 - 7.02229238256521272*^8*w^24*Log[MH2/muf2]^2 + 3.87613982856639761*^9*w^25*Log[MH2/muf2]^2 - 3.45348434228034407*^9*w^26*Log[MH2/muf2]^2 + 1.34344231091730461*^10*w^27*Log[MH2/muf2]^2 - 1.62691383119213604*^10*w^28*Log[MH2/muf2]^2 + 4.59741686856439671*^10*w^29*Log[MH2/muf2]^2 - 7.44233308063135752*^10*w^30*Log[MH2/muf2]^2 + 1.54733012467277497*^11*w^31*Log[MH2/muf2]^2 - 3.33272828355718892*^11*w^32*Log[MH2/muf2]^2 + 5.09191027354181585*^11*w^33*Log[MH2/muf2]^2 - 1.46855838371076074*^12*w^34*Log[MH2/muf2]^2 + 1.62311377812344626*^12*w^35*Log[MH2/muf2]^2 - 6.39023174316488398*^12*w^36*Log[MH2/muf2]^2 + 4.93069660721623106*^12*w^37*Log[MH2/muf2]^2 - 2.75274384836579247*^13*w^38*Log[MH2/muf2]^2 + 1.38169525829343299*^13*w^39*Log[MH2/muf2]^2 - 1.17608881755279334*^14*w^40*Log[MH2/muf2]^2 + 3.29010914937043542*^13*w^41*Log[MH2/muf2]^2 - 4.99051520295580968*^14*w^42*Log[MH2/muf2]^2 + 4.67757201989187574*^13*w^43*Log[MH2/muf2]^2 - 2.10547554417980939*^15*w^44*Log[MH2/muf2]^2 - 1.35054116830931693*^14*w^45*Log[MH2/muf2]^2 - 8.83942686319088379*^15*w^46*Log[MH2/muf2]^2 - 1.76523849808156145*^15*w^47*Log[MH2/muf2]^2 - 3.69541591306843307*^16*w^48*Log[MH2/muf2]^2 - 1.17247489327713267*^16*w^49*Log[MH2/muf2]^2 - 1.53924839822950825*^17*w^50*Log[MH2/muf2]^2 - 6.46745758424030652*^16*w^51*Log[MH2/muf2]^2 - 6.39084879217983277*^17*w^52*Log[MH2/muf2]^2 - 3.265199326789215*^17*w^53*Log[MH2/muf2]^2 - 2.64592689551132209*^18*w^54*Log[MH2/muf2]^2 - 1.56510719466633385*^18*w^55*Log[MH2/muf2]^2 - 1.09271092960538895*^19*w^56*Log[MH2/muf2]^2 - 7.25064794189770839*^18*w^57*Log[MH2/muf2]^2 - 4.50254894856075287*^19*w^58*Log[MH2/muf2]^2 - 3.27913870652090308*^19*w^59*Log[MH2/muf2]^2 - 1.8515598313066716*^20*w^60*Log[MH2/muf2]^2 - 1.45674404317197437*^20*w^61*Log[MH2/muf2]^2 - 7.60028074443441655*^20*w^62*Log[MH2/muf2]^2 - 6.38301710423005713*^20*w^63*Log[MH2/muf2]^2 - 3.11464778034603043*^21*w^64*Log[MH2/muf2]^2 - 2.76646349342087525*^21*w^65*Log[MH2/muf2]^2 - 1.27450302670509966*^22*w^66*Log[MH2/muf2]^2 - 1.18843235648408472*^22*w^67*Log[MH2/muf2]^2 - 5.20813856284196973*^22*w^68*Log[MH2/muf2]^2 - 5.06806221790226982*^22*w^69*Log[MH2/muf2]^2 - 2.12561294477226018*^23*w^70*Log[MH2/muf2]^2 - 2.14801964797366457*^23*w^71*Log[MH2/muf2]^2 - 8.66543345948088683*^23*w^72*Log[MH2/muf2]^2 - 9.05655410606594154*^23*w^73*Log[MH2/muf2]^2 - 3.52890790811487655*^24*w^74*Log[MH2/muf2]^2 - 3.80131968909321202*^24*w^75*Log[MH2/muf2]^2 - 1.43571912849958752*^25*w^76*Log[MH2/muf2]^2 - 1.58931478452218549*^25*w^77*Log[MH2/muf2]^2 - 5.83591933161827914*^25*w^78*Log[MH2/muf2]^2 - 6.62217520018164029*^25*w^79*Log[MH2/muf2]^2 - 2.370216394983554*^26*w^80*Log[MH2/muf2]^2 - 2.75094416283643308*^26*w^81*Log[MH2/muf2]^2 - 9.61902672773272979*^26*w^82*Log[MH2/muf2]^2 - 1.13972507982925251*^27*w^83*Log[MH2/muf2]^2 - 3.90087217521497505*^27*w^84*Log[MH2/muf2]^2 - 4.71064023732229888*^27*w^85*Log[MH2/muf2]^2 - 1.58088632652565759*^28*w^86*Log[MH2/muf2]^2 - 1.942796585028931*^28*w^87*Log[MH2/muf2]^2 - 6.40275494369241572*^28*w^88*Log[MH2/muf2]^2 - 7.99711751571199518*^28*w^89*Log[MH2/muf2]^2 - 2.59165818785889928*^29*w^90*Log[MH2/muf2]^2 - 3.28607384940764456*^29*w^91*Log[MH2/muf2]^2 - 1.04845299115867326*^30*w^92*Log[MH2/muf2]^2 - 1.34811710587434714*^30*w^93*Log[MH2/muf2]^2 - 4.23930888889398256*^30*w^94*Log[MH2/muf2]^2 - 5.52261306371498152*^30*w^95*Log[MH2/muf2]^2 - 1.71328370347308522*^31*w^96*Log[MH2/muf2]^2 - 2.25933875904202165*^31*w^97*Log[MH2/muf2]^2 - 6.92091994844396747*^31*w^98*Log[MH2/muf2]^2 - 9.23176547645014974*^31*w^99*Log[MH2/muf2]^2 - 2.79453737825257899*^32*w^100*Log[MH2/muf2]^2 - 3.76787561910603945*^32*w^101*Log[MH2/muf2]^2 - 1.12791908175205307*^33*w^102*Log[MH2/muf2]^2 - 1.53622192402418607*^33*w^103*Log[MH2/muf2]^2 - 4.55069235474746409*^33*w^104*Log[MH2/muf2]^2 - 6.25734799839379223*^33*w^105*Log[MH2/muf2]^2 - 1.83534367581971305*^34*w^106*Log[MH2/muf2]^2 - 2.5464525145131567*^34*w^107*Log[MH2/muf2]^2 - 7.39956093567104102*^34*w^108*Log[MH2/muf2]^2 - 1.03542063297472179*^35*w^109*Log[MH2/muf2]^2 - 2.98229626005414218*^35*w^110*Log[MH2/muf2]^2 - 4.2068639726289035*^35*w^111*Log[MH2/muf2]^2 - 1.20159751184165835*^36*w^112*Log[MH2/muf2]^2 - 1.7079798509268293*^36*w^113*Log[MH2/muf2]^2 - 4.83991012542869107*^36*w^114*Log[MH2/muf2]^2 - 6.92962660221656695*^36*w^115*Log[MH2/muf2]^2 - 1.94891010414635375*^37*w^116*Log[MH2/muf2]^2 - 2.80968846042155322*^37*w^117*Log[MH2/muf2]^2 - 7.84563929636232344*^37*w^118*Log[MH2/muf2]^2 - 1.13853031023789451*^38*w^119*Log[MH2/muf2]^2 - 3.15756501950622761*^38*w^120*Log[MH2/muf2]^2 - 4.61088794366596026*^38*w^121*Log[MH2/muf2]^2 - 1.27048274957744858*^39*w^122*Log[MH2/muf2]^2 - 1.86634647365254683*^39*w^123*Log[MH2/muf2]^2 - 5.11072491059689042*^39*w^124*Log[MH2/muf2]^2 - 7.55058789825412729*^39*w^125*Log[MH2/muf2]^2 - 2.05540763697991193*^40*w^126*Log[MH2/muf2]^2 - 3.05324818890841262*^40*w^127*Log[MH2/muf2]^2 - 8.26455267024695914*^40*w^128*Log[MH2/muf2]^2 - 1.23409168585706156*^41*w^129*Log[MH2/muf2]^2 - 3.32239001328312908*^41*w^130*Log[MH2/muf2]^2 - 4.98593979851294523*^41*w^131*Log[MH2/muf2]^2 - 1.33535109998277236*^42*w^132*Log[MH2/muf2]^2 - 2.01358737230487687*^42*w^133*Log[MH2/muf2]^2 - 5.36608350331158346*^42*w^134*Log[MH2/muf2]^2 - 8.12880398025520611*^42*w^135*Log[MH2/muf2]^2 - 2.15595552099614129*^43*w^136*Log[MH2/muf2]^2 - 3.28037736458125187*^43*w^137*Log[MH2/muf2]^2 - 8.66055463018675532*^43*w^138*Log[MH2/muf2]^2 - 1.3233345190112238*^44*w^139*Log[MH2/muf2]^2 - 3.47838867691906407*^44*w^140*Log[MH2/muf2]^2 - 5.33668212536694336*^44*w^141*Log[MH2/muf2]^2 - 1.39681793610089274*^45*w^142*Log[MH2/muf2]^2 - 2.1514714979108626*^45*w^143*Log[MH2/muf2]^2 - 5.60832841582053204*^45*w^144*Log[MH2/muf2]^2 - 8.67099034076079076*^45*w^145*Log[MH2/muf2]^2 - 2.25144593294083268*^46*w^146*Log[MH2/muf2]^2 - 3.49362695604978854*^46*w^147*Log[MH2/muf2]^2 - 9.03704486715916271*^46*w^148*Log[MH2/muf2]^2 - 1.4072284032444354*^47*w^149*Log[MH2/muf2]^2 - 3.62685711950697197*^47*w^150*Log[MH2/muf2]^2 - 5.66680235720770573*^47*w^151*Log[MH2/muf2]^2 - 1.45537762719890948*^48*w^152*Log[MH2/muf2]^2 - 2.28140199081248017*^48*w^153*Log[MH2/muf2]^2 - 5.83934617737152255*^48*w^154*Log[MH2/muf2]^2 - 9.18248909972123962*^48*w^155*Log[MH2/muf2]^2 - 2.34259910466204944*^49*w^156*Log[MH2/muf2]^2 - 3.69503191894708945*^49*w^157*Log[MH2/muf2]^2 - 9.39677426642854266*^49*w^158*Log[MH2/muf2]^2 - 1.48654890410511251*^50*w^159*Log[MH2/muf2]^2 - 3.76884647683720483*^50*w^160*Log[MH2/muf2]^2 - 5.97925781195409419*^50*w^161*Log[MH2/muf2]^2 - 1.51143198842994741*^51*w^162*Log[MH2/muf2]^2 - 2.40450705428864689*^51*w^163*Log[MH2/muf2]^2 - 6.06067342046519541*^51*w^164*Log[MH2/muf2]^2 - 9.66760632261296945*^51*w^165*Log[MH2/muf2]^2 - 2.4300029113525904*^52*w^166*Log[MH2/muf2]^2 - 3.88623651939175828*^52*w^167*Log[MH2/muf2]^2 - 9.74199274752462891*^52*w^168*Log[MH2/muf2]^2 - 1.5619241613012664*^53*w^169*Log[MH2/muf2]^2 - 3.90521816106487058*^53*w^170*Log[MH2/muf2]^2 - 6.27644913311346436*^53*w^171*Log[MH2/muf2]^2 - 1.56531094287416598*^54*w^172*Log[MH2/muf2]^2 - 2.52170455831040712*^54*w^173*Log[MH2/muf2]^2 - 6.27357420521506248*^54*w^174*Log[MH2/muf2]^2 - 1.01298528543598716*^55*w^175*Log[MH2/muf2]^2 - 2.51414182850731368*^55*w^176*Log[MH2/muf2]^2 - 4.06858418478349437*^55*w^177*Log[MH2/muf2]^2 - 1.00745577760595142*^56*w^178*Log[MH2/muf2]^2 - 1.63386843635975*^56*w^179*Log[MH2/muf2]^2 - 4.03668455025472212*^56*w^180*Log[MH2/muf2]^2 - 6.56034564155543828*^56*w^181*Log[MH2/muf2]^2 - 1.61728778892225664*^57*w^182*Log[MH2/muf2]^2 - 2.63374891212750939*^57*w^183*Log[MH2/muf2]^2 - 6.47909734075029109*^57*w^184*Log[MH2/muf2]^2 - 1.05721197154623964*^58*w^185*Log[MH2/muf2]^2 - 2.59541846638253964*^58*w^186*Log[MH2/muf2]^2 - 4.24318318279231858*^58*w^187*Log[MH2/muf2]^2 - 1.03960153125971632*^59*w^188*Log[MH2/muf2]^2 - 1.70280672373905959*^59*w^189*Log[MH2/muf2]^2 - 4.16383943520958712*^59*w^190*Log[MH2/muf2]^2 - 6.83257761975780488*^59*w^191*Log[MH2/muf2]^2 - 1.66759065864222435*^60*w^192*Log[MH2/muf2]^2 - 2.74126569078647162*^60*w^193*Log[MH2/muf2]^2 - 6.678119531938941*^60*w^194*Log[MH2/muf2]^2 - 1.0996808109566341*^61*w^195*Log[MH2/muf2]^2 - 2.67416982595249146*^61*w^196*Log[MH2/muf2]^2 - 4.41095546419020487*^61*w^197*Log[MH2/muf2]^2 - 1.07076610917182862*^62*w^198*Log[MH2/muf2]^2 - 1.76909311196036158*^62*w^199*Log[MH2/muf2]^2 - 4.28718113170964242*^62*w^200*Log[MH2/muf2]^2 + 41.28991599468189*Log[MH2/muf2]^3 + 11.1514912854797845*w*Log[MH2/muf2]^3 - 33.6424043619420728*w^2*Log[MH2/muf2]^3 - 506.504003443565359*w^3*Log[MH2/muf2]^3 - 867.244245564032017*w^4*Log[MH2/muf2]^3 - 2860.6735422942884*w^5*Log[MH2/muf2]^3 - 5048.44934254904354*w^6*Log[MH2/muf2]^3 - 13436.1144355257972*w^7*Log[MH2/muf2]^3 - 24300.8161758126345*w^8*Log[MH2/muf2]^3 - 59243.2521571215512*w^9*Log[MH2/muf2]^3 - 108866.270385269838*w^10*Log[MH2/muf2]^3 - 253155.290242977313*w^11*Log[MH2/muf2]^3 - 470409.976205540192*w^12*Log[MH2/muf2]^3 - 1.06225842138599355*^6*w^13*Log[MH2/muf2]^3 - 1.99023526717517275*^6*w^14*Log[MH2/muf2]^3 - 4.40576092926243212*^6*w^15*Log[MH2/muf2]^3 - 8.30742866664951805*^6*w^16*Log[MH2/muf2]^3 - 1.81284944629558163*^7*w^17*Log[MH2/muf2]^3 - 3.43573084109214097*^7*w^18*Log[MH2/muf2]^3 - 7.41702804588552816*^7*w^19*Log[MH2/muf2]^3 - 1.41155105777950755*^8*w^20*Log[MH2/muf2]^3 - 3.02175300310405018*^8*w^21*Log[MH2/muf2]^3 - 5.77079226667699499*^8*w^22*Log[MH2/muf2]^3 - 1.22709822130525381*^9*w^23*Log[MH2/muf2]^3 - 2.3503711232832894*^9*w^24*Log[MH2/muf2]^3 - 4.97043902121621273*^9*w^25*Log[MH2/muf2]^3 - 9.54449650097355281*^9*w^26*Log[MH2/muf2]^3 - 2.00921425672066907*^10*w^27*Log[MH2/muf2]^3 - 3.86671670131108*^10*w^28*Log[MH2/muf2]^3 - 8.10846853098353499*^10*w^29*Log[MH2/muf2]^3 - 1.5634946451053525*^11*w^30*Log[MH2/muf2]^3 - 3.26782202547385042*^11*w^31*Log[MH2/muf2]^3 - 6.31192123126224175*^11*w^32*Log[MH2/muf2]^3 - 1.31547556616078845*^12*w^33*Log[MH2/muf2]^3 - 2.5447881756477686*^12*w^34*Log[MH2/muf2]^3 - 5.29040968116106603*^12*w^35*Log[MH2/muf2]^3 - 1.02484086429551867*^13*w^36*Log[MH2/muf2]^3 - 2.12588555074510738*^13*w^37*Log[MH2/muf2]^3 - 4.12332816377197*^13*w^38*Log[MH2/muf2]^3 - 8.53659642810767146*^13*w^39*Log[MH2/muf2]^3 - 1.65761769611713947*^14*w^40*Log[MH2/muf2]^3 - 3.42582459436946455*^14*w^41*Log[MH2/muf2]^3 - 6.659071666649528*^14*w^42*Log[MH2/muf2]^3 - 1.37408986125233876*^15*w^43*Log[MH2/muf2]^3 - 2.67347086228878212*^15*w^44*Log[MH2/muf2]^3 - 5.50888011835988026*^15*w^45*Log[MH2/muf2]^3 - 1.07276049310009188*^16*w^46*Log[MH2/muf2]^3 - 2.20766781466831429*^16*w^47*Log[MH2/muf2]^3 - 4.30252614240972527*^16*w^48*Log[MH2/muf2]^3 - 8.84395977888611279*^16*w^49*Log[MH2/muf2]^3 - 1.724889801493392*^17*w^50*Log[MH2/muf2]^3 - 3.54176597039453426*^17*w^51*Log[MH2/muf2]^3 - 6.91252148471449837*^17*w^52*Log[MH2/muf2]^3 - 1.41797322067517885*^18*w^53*Log[MH2/muf2]^3 - 2.76927645158708863*^18*w^54*Log[MH2/muf2]^3 - 5.67550134149551255*^18*w^55*Log[MH2/muf2]^3 - 1.10908755408408508*^19*w^56*Log[MH2/muf2]^3 - 2.27111819954339344*^19*w^57*Log[MH2/muf2]^3 - 4.44066596783097495*^19*w^58*Log[MH2/muf2]^3 - 9.08624398702135063*^19*w^59*Log[MH2/muf2]^3 - 1.77756109750499833*^20*w^60*Log[MH2/muf2]^3 - 3.634518124528552*^20*w^61*Log[MH2/muf2]^3 - 7.11385691126211581*^20*w^62*Log[MH2/muf2]^3 - 1.45356574765885276*^21*w^63*Log[MH2/muf2]^3 - 2.84641803421576549*^21*w^64*Log[MH2/muf2]^3 - 5.81238869790876222*^21*w^65*Log[MH2/muf2]^3 - 1.13870964623490988*^22*w^66*Log[MH2/muf2]^3 - 2.32387476719183826*^22*w^67*Log[MH2/muf2]^3 - 4.55464983955280937*^22*w^68*Log[MH2/muf2]^3 - 9.28996791282522868*^22*w^69*Log[MH2/muf2]^3 - 1.82150692378620564*^23*w^70*Log[MH2/muf2]^3 - 3.71333289683884576*^23*w^71*Log[MH2/muf2]^3 - 7.28359856089919096*^23*w^72*Log[MH2/muf2]^3 - 1.48410967043721656*^24*w^73*Log[MH2/muf2]^3 - 2.91209442752595119*^24*w^74*Log[MH2/muf2]^3 - 5.93095151153285566*^24*w^75*Log[MH2/muf2]^3 - 1.16416253023995652*^25*w^76*Log[MH2/muf2]^3 - 2.36996794495035152*^25*w^77*Log[MH2/muf2]^3 - 4.65344397465667894*^25*w^78*Log[MH2/muf2]^3 - 9.46942063688866537*^25*w^79*Log[MH2/muf2]^3 - 1.85990894386265857*^26*w^80*Log[MH2/muf2]^3 - 3.78329326230328249*^26*w^81*Log[MH2/muf2]^3 - 7.43307420010842136*^26*w^82*Log[MH2/muf2]^3 - 1.51141883533332642*^27*w^83*Log[MH2/muf2]^3 - 2.97035129591246162*^27*w^84*Log[MH2/muf2]^3 - 6.03768163659583445*^27*w^85*Log[MH2/muf2]^3 - 1.18689534398387225*^28*w^86*Log[MH2/muf2]^3 - 2.41172768621341757*^28*w^87*Log[MH2/muf2]^3 - 4.74225348289962022*^28*w^88*Log[MH2/muf2]^3 - 9.63298646280155403*^28*w^89*Log[MH2/muf2]^3 - 1.89464164651139386*^29*w^90*Log[MH2/muf2]^3 - 3.84742380033668443*^29*w^91*Log[MH2/muf2]^3 - 7.56905099285346499*^29*w^92*Log[MH2/muf2]^3 - 1.53658690500054154*^30*w^93*Log[MH2/muf2]^3 - 3.02363739045738173*^30*w^94*Log[MH2/muf2]^3 - 6.13654248279366758*^30*w^95*Log[MH2/muf2]^3 - 1.20779615167507218*^31*w^96*Log[MH2/muf2]^3 - 2.45059336183794902*^31*w^97*Log[MH2/muf2]^3 - 4.824305800120069*^31*w^98*Log[MH2/muf2]^3 - 9.78590319501662531*^31*w^99*Log[MH2/muf2]^3 - 1.92688030744894914*^32*w^100*Log[MH2/muf2]^3 - 3.90763417394696846*^32*w^101*Log[MH2/muf2]^3 - 7.69581688653245428*^32*w^102*Log[MH2/muf2]^3 - 1.56031139860120618*^33*w^103*Log[MH2/muf2]^3 - 3.0735199972523095*^33*w^104*Log[MH2/muf2]^3 - 6.23008623024209657*^33*w^105*Log[MH2/muf2]^3 - 1.22743880615952075*^34*w^106*Log[MH2/muf2]^3 - 2.48750035289423483*^34*w^107*Log[MH2/muf2]^3 - 4.90170554272382988*^34*w^108*Log[MH2/muf2]^3 - 9.93160448718494551*^34*w^109*Log[MH2/muf2]^3 - 1.957398024507151*^35*w^110*Log[MH2/muf2]^3 - 3.96518675030721024*^35*w^111*Log[MH2/muf2]^3 - 7.81621605420025059*^35*w^112*Log[MH2/muf2]^3 - 1.58305709752375169*^36*w^113*Log[MH2/muf2]^3 - 3.12104699365970867*^36*w^114*Log[MH2/muf2]^3 - 6.320026520006201*^36*w^115*Log[MH2/muf2]^3 - 1.24620991673611185*^37*w^116*Log[MH2/muf2]^3 - 2.52308132603432216*^37*w^117*Log[MH2/muf2]^3 - 4.97588100470134785*^37*w^118*Log[MH2/muf2]^3 - 1.00724291296585843*^38*w^119*Log[MH2/muf2]^3 - 1.9867231503644234*^38*w^120*Log[MH2/muf2]^3 - 4.02094718986823862*^38*w^121*Log[MH2/muf2]^3 - 7.93220540223411237*^38*w^122*Log[MH2/muf2]^3 - 1.60514479389467135*^39*w^123*Log[MH2/muf2]^3 - 3.16694404451240444*^39*w^124*Log[MH2/muf2]^3 - 6.40755349940897309*^39*w^125*Log[MH2/muf2]^3 - 1.26437888687892871*^40*w^126*Log[MH2/muf2]^3 - 2.55777832044489917*^40*w^127*Log[MH2/muf2]^3 - 5.04783346165849117*^40*w^128*Log[MH2/muf2]^3 - 1.02100206876994544*^41*w^129*Log[MH2/muf2]^3 - 2.01522822305831721*^41*w^130*Log[MH2/muf2]^3 - 4.07552722759020046*^41*w^131*Log[MH2/muf2]^3 - 8.04517244750050648*^41*w^132*Log[MH2/muf2]^3 - 1.62680240365215911*^42*w^133*Log[MH2/muf2]^3 - 3.21172844869375318*^42*w^134*Log[MH2/muf2]^3 - 6.49351714475706374*^42*w^135*Log[MH2/muf2]^3 - 1.28213876497423633*^43*w^136*Log[MH2/muf2]^3 - 2.59190861860612274*^43*w^137*Log[MH2/muf2]^3 - 5.11828401883272488*^43*w^138*Log[MH2/muf2]^3 - 1.03455646014412071*^44*w^139*Log[MH2/muf2]^3 - 2.043182846458799*^44*w^140*Log[MH2/muf2]^3 - 4.12937016087521091*^44*w^141*Log[MH2/muf2]^3 - 8.15612606274232128*^44*w^142*Log[MH2/muf2]^3 - 1.64819584007276642*^45*w^143*Log[MH2/muf2]^3 - 3.25577805482844819*^45*w^144*Log[MH2/muf2]^3 - 6.57853893500428252*^45*w^145*Log[MH2/muf2]^3 - 1.29963118238992478*^46*w^146*Log[MH2/muf2]^3 - 2.62570520152348315*^46*w^147*Log[MH2/muf2]^3 - 5.18776398951858509*^46*w^148*Log[MH2/muf2]^3 - 1.04799349553064641*^47*w^149*Log[MH2/muf2]^3 - 2.07078649237337941*^47*w^150*Log[MH2/muf2]^3 - 4.18280417225872793*^47*w^151*Log[MH2/muf2]^3 - 8.26581569752468308*^47*w^152*Log[MH2/muf2]^3 - 1.66944841297506718*^48*w^153*Log[MH2/muf2]^3 - 3.29937465204198979*^48*w^154*Log[MH2/muf2]^3 - 6.66308252121841687*^48*w^155*Log[MH2/muf2]^3 - 1.31696216656384036*^49*w^156*Log[MH2/muf2]^3 - 2.65934252602891445*^49*w^157*Log[MH2/muf2]^3 - 5.25667259731442951*^49*w^158*Log[MH2/muf2]^3 - 1.06137886199815813*^50*w^159*Log[MH2/muf2]^3 - 2.09818958236265749*^50*w^160*Log[MH2/muf2]^3 - 4.236076752726427*^50*w^161*Log[MH2/muf2]^3 - 8.37480849450752527*^50*w^162*Log[MH2/muf2]^3 - 1.69065343043769702*^51*w^163*Log[MH2/muf2]^3 - 3.34273221167207977*^51*w^164*Log[MH2/muf2]^3 - 6.74749991139845112*^51*w^165*Log[MH2/muf2]^3 - 1.33421249547394755*^52*w^166*Log[MH2/muf2]^3 - 2.69295346997663893*^52*w^167*Log[MH2/muf2]^3 - 5.32531498125320936*^52*w^168*Log[MH2/muf2]^3 - 1.07476274907484021*^53*w^169*Log[MH2/muf2]^3 - 2.12550745207581818*^53*w^170*Log[MH2/muf2]^3 - 4.28937758508349954*^53*w^171*Log[MH2/muf2]^3 - 8.48354065225957209*^53*w^172*Log[MH2/muf2]^3 - 1.71188262089013511*^54*w^173*Log[MH2/muf2]^3 - 3.38601579829878249*^54*w^174*Log[MH2/muf2]^3 - 6.832062497887424*^54*w^175*Log[MH2/muf2]^3 - 1.35144466722914586*^55*w^176*Log[MH2/muf2]^3 - 2.72664077380152192*^55*w^177*Log[MH2/muf2]^3 - 5.39392790647617944*^55*w^178*Log[MH2/muf2]^3 - 1.08818407181090398*^56*w^179*Log[MH2/muf2]^3 - 2.15282984466731805*^56*w^180*Log[MH2/muf2]^3 - 4.34285414528853017*^56*w^181*Log[MH2/muf2]^3 - 8.59235251044660146*^56*w^182*Log[MH2/muf2]^3 - 1.73319190180614138*^57*w^183*Log[MH2/muf2]^3 - 3.42935454771992883*^57*w^184*Log[MH2/muf2]^3 - 6.91698240574130647*^57*w^185*Log[MH2/muf2]^3 - 1.36870770472230214*^58*w^186*Log[MH2/muf2]^3 - 2.760484947557107*^58*w^187*Log[MH2/muf2]^3 - 5.462697566672344*^58*w^188*Log[MH2/muf2]^3 - 1.10167340177703166*^59*w^189*Log[MH2/muf2]^3 - 2.18022751241222501*^59*w^190*Log[MH2/muf2]^3 - 4.39662257574563896*^59*w^191*Log[MH2/muf2]^3 - 8.70151304978553096*^59*w^192*Log[MH2/muf2]^3 - 1.75462541654467027*^60*w^193*Log[MH2/muf2]^3 - 3.47285076642215268*^60*w^194*Log[MH2/muf2]^3 - 7.00242749127046581*^60*w^195*Log[MH2/muf2]^3 - 1.38604053779386493*^61*w^196*Log[MH2/muf2]^3 - 2.79454984758929905*^61*w^197*Log[MH2/muf2]^3 - 5.53177216442849763*^61*w^198*Log[MH2/muf2]^3 - 1.11525504203771961*^62*w^199*Log[MH2/muf2]^3 - 2.20775689947608321*^62*w^200*Log[MH2/muf2]^3, 283.810188254133768 + 802.901171143503287*w + 1004.14407697498567*w^2 + 996.095773050293833*w^3 + 3730.40583335419576*w^4 + 9379.87436692742814*w^5 + 22410.0867572893684*w^6 + 52022.6148052231273*w^7 + 115773.4533034996*w^8 + 257511.729078329336*w^9 + 555502.461092950502*w^10 + 1.20444508336284325*^6*w^11 + 2.55256405888078501*^6*w^12 + 5.443164614432349*^6*w^13 + 1.14048225202943239*^7*w^14 + 2.40409790237337312*^7*w^15 + 4.99753105093070128*^7*w^16 + 1.04466746495870752*^8*w^17 + 2.15910487336276284*^8*w^18 + 4.48490015673642201*^8*w^19 + 9.22879327392404713*^8*w^20 + 1.90763634992096818*^9*w^21 + 3.91199945927142831*^9*w^22 + 8.05486887303822054*^9*w^23 + 1.64728475669992895*^10*w^24 + 3.38109954961746702*^10*w^25 + 6.89911293510616285*^10*w^26 + 1.41238515190878703*^11*w^27 + 2.87659355632122108*^11*w^28 + 5.87616781192003609*^11*w^29 + 1.19491547905301369*^12*w^30 + 2.43642833553714153*^12*w^31 + 4.94783032391794436*^12*w^32 + 1.00727340656567181*^13*w^33 + 2.04318260981405277*^13*w^34 + 4.15383235957616703*^13*w^35 + 8.41730032828798409*^13*w^36 + 1.70922763945354457*^14*w^37 + 3.46052169661038628*^14*w^38 + 7.01967259571329368*^14*w^39 + 1.42010692922214719*^15*w^40 + 2.8780413839646415*^15*w^41 + 5.81836935673788448*^15*w^42 + 1.17820870038181513*^16*w^43 + 2.38044606909198236*^16*w^44 + 4.81683552914489645*^16*w^45 + 9.726508446589954*^16*w^46 + 1.96686764699077539*^17*w^47 + 3.96965423840122444*^17*w^48 + 8.02256533838967974*^17*w^49 + 1.61842817976031999*^18*w^50 + 3.269041695703218*^18*w^51 + 6.59205585514635858*^18*w^52 + 1.33086900918643144*^19*w^53 + 2.68269574793113196*^19*w^54 + 5.41366821553376108*^19*w^55 + 1.09088012957128232*^20*w^56 + 2.20048908265365314*^20*w^57 + 4.432675399307277*^20*w^58 + 8.93808374391908533*^20*w^59 + 1.79996117314859347*^21*w^60 + 3.62819539888287838*^21*w^61 + 7.30450737295322822*^21*w^62 + 1.471901921913438*^22*w^63 + 2.96257413519605758*^22*w^64 + 5.96798550914842122*^22*w^65 + 1.20092500446943007*^23*w^66 + 2.41854496550313915*^23*w^67 + 4.865718677355797*^23*w^68 + 9.79655260399206661*^23*w^69 + 1.97050288962654602*^24*w^70 + 3.96642112907512747*^24*w^71 + 7.97662703544490177*^24*w^72 + 1.60525220473729274*^25*w^73 + 3.22764364019156789*^25*w^74 + 6.49408506001858953*^25*w^75 + 1.30552995910204697*^26*w^76 + 2.62623304985346313*^26*w^77 + 5.27877341223090439*^26*w^78 + 1.0616921499686775*^27*w^79 + 2.13369930913017161*^27*w^80 + 4.29064593594592796*^27*w^81 + 8.62175709520259285*^27*w^82 + 1.73345849103434498*^28*w^83 + 3.48279891962856188*^28*w^84 + 7.00129292955631705*^28*w^85 + 1.40649485635437576*^29*w^86 + 2.82698726691268674*^29*w^87 + 5.67847292726773932*^29*w^88 + 1.14118620668345388*^30*w^89 + 2.29200035221463673*^30*w^90 + 4.60555555897252666*^30*w^91 + 9.24896447885026442*^30*w^92 + 1.85825693382998587*^31*w^93 + 3.73140212225596931*^31*w^94 + 7.49605415491018755*^31*w^95 + 1.50506876653408904*^32*w^96 + 3.02320455227555163*^32*w^97 + 6.06946598188867173*^32*w^98 + 1.21903042612570195*^33*w^99 + 2.44713917223316405*^33*w^100 + 4.91448253566338486*^33*w^101 + 9.86472148203504663*^33*w^102 + 1.98089321297663893*^34*w^103 + 3.97587413683973845*^34*w^104 + 7.98303230345210314*^34*w^105 + 1.6021585950032067*^35*w^106 + 3.21663349187267557*^35*w^107 + 6.45515506659554824*^35*w^108 + 1.29588139287313986*^36*w^109 + 2.60039414449719571*^36*w^110 + 5.21989579644343126*^36*w^111 + 1.04738378978818245*^37*w^112 + 2.10229698457032132*^37*w^113 + 4.21802706406286814*^37*w^114 + 8.46573257768267969*^37*w^115 + 1.69844795214714194*^38*w^116 + 3.40859740412371834*^38*w^117 + 6.838122375837809*^38*w^118 + 1.37223932594761696*^39*w^119 + 2.75274184881211189*^39*w^120 + 5.52368849437059103*^39*w^121 + 1.10800115865250547*^40*w^122 + 2.22318559161640638*^40*w^123 + 4.45926276002275238*^40*w^124 + 8.94687623955271355*^40*w^125 + 1.794468889415336*^41*w^126 + 3.60012977270444397*^41*w^127 + 7.22038947967325269*^41*w^128 + 1.44849715499869025*^42*w^129 + 2.90495123376922131*^42*w^130 + 5.82735615080476586*^42*w^131 + 1.16861705280935273*^43*w^132 + 2.34412883927359493*^43*w^133 + 4.70069729300593878*^43*w^134 + 9.42863652004963364*^43*w^135 + 1.89064725543360463*^44*w^136 + 3.79206029831097127*^44*w^137 + 7.60358287055297853*^44*w^138 + 1.52497195634910377*^45*w^139 + 3.05764412995344351*^45*w^140 + 6.13211166327029164*^45*w^141 + 1.22946943372151393*^46*w^142 + 2.46559112930926064*^46*w^143 + 4.94324214347398016*^46*w^144 + 9.91279319350287624*^46*w^145 + 1.98733250118860281*^47*w^146 + 3.98507168032882531*^47*w^147 + 7.98904350793621312*^47*w^148 + 1.60192583786404602*^48*w^149 + 3.21133556208044406*^48*w^150 + 6.43896221687891297*^48*w^151 + 1.29075627913371358*^49*w^152 + 2.58795981766696818*^49*w^153 + 5.18765899330328864*^49*w^154 + 1.04008372543984086*^50*w^155 + 2.08481791387699941*^50*w^156 + 4.17973829986506032*^50*w^157 + 8.37790162565546902*^50*w^158 + 1.67958024978021801*^51*w^159 + 3.36646143618731435*^51*w^160 + 6.74876228358893184*^51*w^161 + 1.35264584121710421*^52*w^162 + 2.71156486265791402*^52*w^163 + 5.43459777112120922*^52*w^164 + 1.08940438313548375*^53*w^165 + 2.18335474112964419*^53*w^166 + 4.37655330435848951*^53*w^167 + 8.77112921831223702*^53*w^168 + 1.75812605510567358*^54*w^169 + 3.523398062193369*^54*w^170 + 7.06225109985533034*^54*w^171 + 1.41528391472284363*^55*w^172 + 2.83669278508141874*^55*w^173 + 5.68462373541583459*^55*w^174 + 1.13935242331116556*^56*w^175 + 2.2831622916858316*^56*w^176 + 4.575948027934004*^56*w^177 + 9.16957774378881133*^56*w^178 + 1.83773078215345461*^57*w^179 + 3.68247623865716817*^57*w^180 + 7.38007977331157004*^57*w^181 + 1.47879910295995839*^58*w^182 + 2.96359680753994694*^58*w^183 + 5.93823717838562962*^58*w^184 + 1.19002639043613728*^59*w^185 + 2.38443531371605605*^59*w^186 + 4.77830621070770068*^59*w^187 + 9.57400577299544814*^59*w^188 + 1.91854395544493903*^60*w^189 + 3.84399162195560658*^60*w^190 + 7.70283128317227975*^60*w^191 + 1.54330670923514196*^61*w^192 + 3.09250436349551353*^61*w^193 + 6.19588804038342576*^61*w^194 + 1.24151506377678612*^62*w^195 + 2.48734948711748532*^62*w^196 + 4.98397460545153892*^62*w^197 + 9.98509964457229572*^62*w^198 + 2.00070108608181327*^63*w^199 + 4.00821249897633662*^63*w^200 + ALARM*w^201 - 266.699770626303135*Log[MH2/muf2] - 953.313169781198701*w*Log[MH2/muf2] - 1765.76201414841313*w^2*Log[MH2/muf2] - 2319.63716488952276*w^3*Log[MH2/muf2] - 3558.94123669243507*w^4*Log[MH2/muf2] - 6307.14313383956181*w^5*Log[MH2/muf2] - 10263.3120099881435*w^6*Log[MH2/muf2] - 18595.2179025176779*w^7*Log[MH2/muf2] - 31036.3258354510781*w^8*Log[MH2/muf2] - 57100.5578325477338*w^9*Log[MH2/muf2] - 96890.2323236646374*w^10*Log[MH2/muf2] - 180453.878494428232*w^11*Log[MH2/muf2] - 310013.348550077793*w^12*Log[MH2/muf2] - 583484.218949897407*w^13*Log[MH2/muf2] - 1.01261240309760983*^6*w^14*Log[MH2/muf2] - 1.92406061928867111*^6*w^15*Log[MH2/muf2] - 3.36900687281753421*^6*w^16*Log[MH2/muf2] - 6.458734800781221*^6*w^17*Log[MH2/muf2] - 1.14035305164867359*^7*w^18*Log[MH2/muf2] - 2.20491870727507186*^7*w^19*Log[MH2/muf2] - 3.92467591318529542*^7*w^20*Log[MH2/muf2] - 7.65138043243942054*^7*w^21*Log[MH2/muf2] - 1.37304086867337965*^8*w^22*Log[MH2/muf2] - 2.69820026274075105*^8*w^23*Log[MH2/muf2] - 4.882169703667009*^8*w^24*Log[MH2/muf2] - 9.66716774141155251*^8*w^25*Log[MH2/muf2] - 1.76401277782201171*^9*w^26*Log[MH2/muf2] - 3.51784935427811823*^9*w^27*Log[MH2/muf2] - 6.47417077505776767*^9*w^28*Log[MH2/muf2] - 1.29953959723307912*^10*w^29*Log[MH2/muf2] - 2.41206659513233456*^10*w^30*Log[MH2/muf2] - 4.869871054283704*^10*w^31*Log[MH2/muf2] - 9.11451139338744416*^10*w^32*Log[MH2/muf2] - 1.84944917088542326*^11*w^33*Log[MH2/muf2] - 3.48923975874038746*^11*w^34*Log[MH2/muf2] - 7.10986337244386482*^11*w^35*Log[MH2/muf2] - 1.35150903994527933*^12*w^36*Log[MH2/muf2] - 2.763200704944449*^12*w^37*Log[MH2/muf2] - 5.28920465282035642*^12*w^38*Log[MH2/muf2] - 1.0841911574998865*^13*w^39*Log[MH2/muf2] - 2.08845749737367121*^13*w^40*Log[MH2/muf2] - 4.28895890244585464*^13*w^41*Log[MH2/muf2] - 8.30848976363029043*^13*w^42*Log[MH2/muf2] - 1.70838311413634958*^14*w^43*Log[MH2/muf2] - 3.32594894274138747*^14*w^44*Log[MH2/muf2] - 6.84356829183773424*^14*w^45*Log[MH2/muf2] - 1.33811867761226793*^15*w^46*Log[MH2/muf2] - 2.754056858968644*^15*w^47*Log[MH2/muf2] - 5.40514781535394991*^15*w^48*Log[MH2/muf2] - 1.11235213592560867*^16*w^49*Log[MH2/muf2] - 2.19010083375148528*^16*w^50*Log[MH2/muf2] - 4.50540870653749447*^16*w^51*Log[MH2/muf2] - 8.89473473881924971*^16*w^52*Log[MH2/muf2] - 1.82871642781125229*^17*w^53*Log[MH2/muf2] - 3.61857284167879609*^17*w^54*Log[MH2/muf2] - 7.43406112376456753*^17*w^55*Log[MH2/muf2] - 1.473833644893669*^18*w^56*Log[MH2/muf2] - 3.02527375641653176*^18*w^57*Log[MH2/muf2] - 6.00730661706854*^18*w^58*Log[MH2/muf2] - 1.23194476103346851*^19*w^59*Log[MH2/muf2] - 2.44951679200223111*^19*w^60*Log[MH2/muf2] - 5.01842419978483336*^19*w^61*Log[MH2/muf2] - 9.98917108212701107*^19*w^62*Log[MH2/muf2] - 2.04447522686652748*^20*w^63*Log[MH2/muf2] - 4.07315492661742801*^20*w^64*Log[MH2/muf2] - 8.32810269058965495*^20*w^65*Log[MH2/muf2] - 1.66038727941494577*^21*w^66*Log[MH2/muf2] - 3.39148625076099315*^21*w^67*Log[MH2/muf2] - 6.76559732356606767*^21*w^68*Log[MH2/muf2] - 1.38057221990653128*^22*w^69*Log[MH2/muf2] - 2.75534547948231*^22*w^70*Log[MH2/muf2] - 5.61708547374731962*^22*w^71*Log[MH2/muf2] - 1.12146315760938911*^23*w^72*Log[MH2/muf2] - 2.28409206347447422*^23*w^73*Log[MH2/muf2] - 4.56150013650302934*^23*w^74*Log[MH2/muf2] - 9.28202688080617255*^23*w^75*Log[MH2/muf2] - 1.85406888735553548*^24*w^76*Log[MH2/muf2] - 3.76947785704103732*^24*w^77*Log[MH2/muf2] - 7.53055388602415313*^24*w^78*Log[MH2/muf2] - 1.52973594470647247*^25*w^79*Log[MH2/muf2] - 3.05634729732109813*^25*w^80*Log[MH2/muf2] - 6.20355379855869527*^25*w^81*Log[MH2/muf2] - 1.23950582272284089*^26*w^82*Log[MH2/muf2] - 2.51390372609310823*^26*w^83*Log[MH2/muf2] - 5.02299372267535016*^26*w^84*Log[MH2/muf2] - 1.01797832328771181*^27*w^85*Log[MH2/muf2] - 2.03397276280543059*^27*w^86*Log[MH2/muf2] - 4.11917299073577339*^27*w^87*Log[MH2/muf2] - 8.22996398561737205*^27*w^88*Log[MH2/muf2] - 1.66557623260154904*^28*w^89*Log[MH2/muf2] - 3.32754658276936784*^28*w^90*Log[MH2/muf2] - 6.72983686263265232*^28*w^91*Log[MH2/muf2] - 1.34439774038546993*^29*w^92*Log[MH2/muf2] - 2.71727463293840365*^29*w^93*Log[MH2/muf2] - 5.42767068546295982*^29*w^94*Log[MH2/muf2] - 1.09636606879554487*^30*w^95*Log[MH2/muf2] - 2.18970899151318123*^30*w^96*Log[MH2/muf2] - 4.42053886969709233*^30*w^97*Log[MH2/muf2] - 8.82778808932090938*^30*w^98*Log[MH2/muf2] - 1.78113658916180207*^31*w^99*Log[MH2/muf2] - 3.55644027555809906*^31*w^100*Log[MH2/muf2] - 7.17177390469441616*^31*w^101*Log[MH2/muf2] - 1.43180159720693676*^32*w^102*Log[MH2/muf2] - 2.88581399124701983*^32*w^103*Log[MH2/muf2] - 5.76048972310981769*^32*w^104*Log[MH2/muf2] - 1.16045276213321407*^33*w^105*Log[MH2/muf2] - 2.31606446246697392*^33*w^106*Log[MH2/muf2] - 4.66346697871824474*^33*w^107*Log[MH2/muf2] - 9.30597382114121673*^33*w^108*Log[MH2/muf2] - 1.87291227723397448*^34*w^109*Log[MH2/muf2] - 3.73678432388660591*^34*w^110*Log[MH2/muf2] - 7.51722700328507437*^34*w^111*Log[MH2/muf2] - 1.49956089277169706*^35*w^112*Log[MH2/muf2] - 3.01532403844514309*^35*w^113*Log[MH2/muf2] - 6.01401681563439735*^35*w^114*Log[MH2/muf2] - 1.20878921242183877*^36*w^115*Log[MH2/muf2] - 2.41048230311454376*^36*w^116*Log[MH2/muf2] - 4.84296503802847803*^36*w^117*Log[MH2/muf2] - 9.65575117020626431*^36*w^118*Log[MH2/muf2] - 1.93918797141284086*^37*w^119*Log[MH2/muf2] - 3.86558054024303854*^37*w^120*Log[MH2/muf2] - 7.76032061237957497*^37*w^121*Log[MH2/muf2] - 1.54665467605306952*^38*w^122*Log[MH2/muf2] - 3.10379962416381179*^38*w^123*Log[MH2/muf2] - 6.18479174609510503*^38*w^124*Log[MH2/muf2] - 1.24069412076627425*^39*w^125*Log[MH2/muf2] - 2.47179638679058335*^39*w^126*Log[MH2/muf2] - 4.95673026747743392*^39*w^127*Log[MH2/muf2] - 9.87321690307030907*^39*w^128*Log[MH2/muf2] - 1.97919020980123873*^40*w^129*Log[MH2/muf2] - 3.94153325529697989*^40*w^130*Log[MH2/muf2] - 7.898476458760039*^40*w^131*Log[MH2/muf2] - 1.57265723918446877*^41*w^132*Log[MH2/muf2] - 3.15038923466328639*^41*w^133*Log[MH2/muf2] - 6.27143368134535233*^41*w^134*Log[MH2/muf2] - 1.25588947757980681*^42*w^135*Log[MH2/muf2] - 2.49956616545378757*^42*w^136*Log[MH2/muf2] - 5.00386810864724328*^42*w^137*Log[MH2/muf2] - 9.95699591621709864*^42*w^138*Log[MH2/muf2] - 1.99263653877763853*^43*w^139*Log[MH2/muf2] - 3.96422605337583003*^43*w^140*Log[MH2/muf2] - 7.93082512831327002*^43*w^141*Log[MH2/muf2] - 1.57744797096835849*^44*w^142*Log[MH2/muf2] - 3.15483473723856723*^44*w^143*Log[MH2/muf2] - 6.27361749762172632*^44*w^144*Log[MH2/muf2] - 1.25430274316199161*^45*w^145*Log[MH2/muf2] - 2.49371514589191824*^45*w^146*Log[MH2/muf2] - 4.98419306502319789*^45*w^147*Log[MH2/muf2] - 9.90696330691291724*^45*w^148*Log[MH2/muf2] - 1.97948818465022783*^46*w^149*Log[MH2/muf2] - 3.93366967080855311*^46*w^150*Log[MH2/muf2] - 7.85733042414617124*^46*w^151*Log[MH2/muf2] - 1.56105129440619411*^47*w^152*Log[MH2/muf2] - 3.11716113880651239*^47*w^153*Log[MH2/muf2] - 6.19150671719447983*^47*w^154*Log[MH2/muf2] - 1.23595685624950487*^48*w^155*Log[MH2/muf2] - 2.45432987560970944*^48*w^156*Log[MH2/muf2] - 4.89783851839166295*^48*w^157*Log[MH2/muf2] - 9.72353145750415408*^48*w^158*Log[MH2/muf2] - 1.93981157125458359*^49*w^159*Log[MH2/muf2] - 3.85004904893355123*^49*w^160*Log[MH2/muf2] - 7.67829766736784701*^49*w^161*Log[MH2/muf2] - 1.52354689020134795*^50*w^162*Log[MH2/muf2] - 3.03750194468478141*^50*w^163*Log[MH2/muf2] - 6.02543479632875089*^50*w^164*Log[MH2/muf2] - 1.20090819025520491*^51*w^165*Log[MH2/muf2] - 2.38154678194461556*^51*w^166*Log[MH2/muf2] - 4.74503627688548747*^51*w^167*Log[MH2/muf2] - 9.40724823184558467*^51*w^168*Log[MH2/muf2] - 1.87369998548675892*^52*w^169*Log[MH2/muf2] - 3.71358067279361901*^52*w^170*Log[MH2/muf2] - 7.39409535976484573*^52*w^171*Log[MH2/muf2] - 1.46501905296402647*^53*w^172*Log[MH2/muf2] - 2.91600027513695857*^53*w^173*Log[MH2/muf2] - 5.77572539406221322*^53*w^174*Log[MH2/muf2] - 1.14921143278586755*^54*w^175*Log[MH2/muf2] - 2.27548841271065549*^54*w^176*Log[MH2/muf2] - 4.52599188560388651*^54*w^177*Log[MH2/muf2] - 8.95857091260233383*^54*w^178*Log[MH2/muf2] - 1.78122933131105895*^55*w^179*Log[MH2/muf2] - 3.52443247441395832*^55*w^180*Log[MH2/muf2] - 7.00499828043457034*^55*w^181*Log[MH2/muf2] - 1.3855283360909618*^56*w^182*Log[MH2/muf2] - 2.75275327021891062*^56*w^183*Log[MH2/muf2] - 5.4425920950907336*^56*w^184*Log[MH2/muf2] - 1.08089990616934051*^57*w^185*Log[MH2/muf2] - 2.13622801693330864*^57*w^186*Log[MH2/muf2] - 4.24081504748464417*^57*w^187*Log[MH2/muf2] - 8.37774127670631321*^57*w^188*Log[MH2/muf2] - 1.66243356341318753*^58*w^189*Log[MH2/muf2] - 3.28267984657913285*^58*w^190*Log[MH2/muf2] - 6.51110089071278425*^58*w^191*Log[MH2/muf2] - 1.28509609493001845*^59*w^192*Log[MH2/muf2] - 2.54778162367758169*^59*w^193*Log[MH2/muf2] - 5.02608422037293733*^59*w^194*Log[MH2/muf2] - 9.95974872632690565*^59*w^195*Log[MH2/muf2] - 1.96377059837906772*^60*w^196*Log[MH2/muf2] - 3.88948217756084223*^60*w^197*Log[MH2/muf2] - 7.66471956214532545*^60*w^198*Log[MH2/muf2] - 1.51729161603108921*^61*w^199*Log[MH2/muf2] - 2.98828271424994653*^61*w^200*Log[MH2/muf2] + 82.9878112921738486*Log[MH2/muf2]^2 + 364.326772698241557*w*Log[MH2/muf2]^2 + 912.549865622636*w^2*Log[MH2/muf2]^2 + 1866.40633119435172*w^3*Log[MH2/muf2]^2 + 3592.8110946882134*w^4*Log[MH2/muf2]^2 + 7158.79207375259211*w^5*Log[MH2/muf2]^2 + 13929.1818109356929*w^6*Log[MH2/muf2]^2 + 27475.8265620780585*w^7*Log[MH2/muf2]^2 + 53543.3303252125971*w^8*Log[MH2/muf2]^2 + 105327.017757315119*w^9*Log[MH2/muf2]^2 + 205638.4701972009*w^10*Log[MH2/muf2]^2 + 404356.117734800768*w^11*Log[MH2/muf2]^2 + 790962.207974497217*w^12*Log[MH2/muf2]^2 + 1.55599854473385326*^6*w^13*Log[MH2/muf2]^2 + 3.04911209593135704*^6*w^14*Log[MH2/muf2]^2 + 6.00286357528163399*^6*w^15*Log[MH2/muf2]^2 + 1.17820878780910166*^7*w^16*Log[MH2/muf2]^2 + 2.32158503053113516*^7*w^17*Log[MH2/muf2]^2 + 4.56327077128803917*^7*w^18*Log[MH2/muf2]^2 + 8.99957736020913749*^7*w^19*Log[MH2/muf2]^2 + 1.77123827691078179*^8*w^20*Log[MH2/muf2]^2 + 3.49619428410193703*^8*w^21*Log[MH2/muf2]^2 + 6.88901610843808654*^8*w^22*Log[MH2/muf2]^2 + 1.36091330897433571*^9*w^23*Log[MH2/muf2]^2 + 2.68441737159400976*^9*w^24*Log[MH2/muf2]^2 + 5.30710264652195336*^9*w^25*Log[MH2/muf2]^2 + 1.04783481393422176*^10*w^26*Log[MH2/muf2]^2 + 2.07306852738760031*^10*w^27*Log[MH2/muf2]^2 + 4.09664381848147762*^10*w^28*Log[MH2/muf2]^2 + 8.11040177902198443*^10*w^29*Log[MH2/muf2]^2 + 1.6039998066922577*^11*w^30*Log[MH2/muf2]^2 + 3.17755393174697157*^11*w^31*Log[MH2/muf2]^2 + 6.28889596926991063*^11*w^32*Log[MH2/muf2]^2 + 1.24657942368936896*^12*w^33*Log[MH2/muf2]^2 + 2.46885985340492037*^12*w^34*Log[MH2/muf2]^2 + 4.89646579044345812*^12*w^35*Log[MH2/muf2]^2 + 9.70359085608508452*^12*w^36*Log[MH2/muf2]^2 + 1.92550484262016635*^13*w^37*Log[MH2/muf2]^2 + 3.8181085558429016*^13*w^38*Log[MH2/muf2]^2 + 7.58005866336772045*^13*w^39*Log[MH2/muf2]^2 + 1.50387861878683097*^14*w^40*Log[MH2/muf2]^2 + 2.98700970960743572*^14*w^41*Log[MH2/muf2]^2 + 5.92922322465704203*^14*w^42*Log[MH2/muf2]^2 + 1.17817443967717067*^15*w^43*Log[MH2/muf2]^2 + 2.33979382795636554*^15*w^44*Log[MH2/muf2]^2 + 4.65121719766240705*^15*w^45*Log[MH2/muf2]^2 + 9.24120522102222095*^15*w^46*Log[MH2/muf2]^2 + 1.83774383176950072*^16*w^47*Log[MH2/muf2]^2 + 3.65282837809086412*^16*w^48*Log[MH2/muf2]^2 + 7.26680960806507308*^16*w^49*Log[MH2/muf2]^2 + 1.44497277144077532*^17*w^50*Log[MH2/muf2]^2 + 2.87556914160801792*^17*w^51*Log[MH2/muf2]^2 + 5.72007129012048291*^17*w^52*Log[MH2/muf2]^2 + 1.13869472034974655*^18*w^53*Log[MH2/muf2]^2 + 2.26588366073853059*^18*w^54*Log[MH2/muf2]^2 + 4.51209051694193752*^18*w^55*Log[MH2/muf2]^2 + 8.98157273753358193*^18*w^56*Log[MH2/muf2]^2 + 1.7890398803438787*^19*w^57*Log[MH2/muf2]^2 + 3.56230518194796134*^19*w^58*Log[MH2/muf2]^2 + 7.09773428654431696*^19*w^59*Log[MH2/muf2]^2 + 1.41370933460563934*^20*w^60*Log[MH2/muf2]^2 + 2.81749840489294475*^20*w^61*Log[MH2/muf2]^2 + 5.61340820251283057*^20*w^62*Log[MH2/muf2]^2 + 1.11902410878066088*^21*w^63*Log[MH2/muf2]^2 + 2.23007086310660519*^21*w^64*Log[MH2/muf2]^2 + 4.446675252645591*^21*w^65*Log[MH2/muf2]^2 + 8.86390372667908963*^21*w^66*Log[MH2/muf2]^2 + 1.76783077990132494*^22*w^67*Log[MH2/muf2]^2 + 3.52480582170701348*^22*w^68*Log[MH2/muf2]^2 + 7.03145231856998723*^22*w^69*Log[MH2/muf2]^2 + 1.4022945967907201*^23*w^70*Log[MH2/muf2]^2 + 2.79794266912513106*^23*w^71*Log[MH2/muf2]^2 + 5.58120395794318889*^23*w^72*Log[MH2/muf2]^2 + 1.11381467578765648*^24*w^73*Log[MH2/muf2]^2 + 2.22224684733921034*^24*w^74*Log[MH2/muf2]^2 + 4.43566604318556655*^24*w^75*Log[MH2/muf2]^2 + 8.85164869929904368*^24*w^76*Log[MH2/muf2]^2 + 1.76712972634316199*^25*w^77*Log[MH2/muf2]^2 + 3.52708278443656834*^25*w^78*Log[MH2/muf2]^2 + 7.04261675173563784*^25*w^79*Log[MH2/muf2]^2 + 1.40591582276456055*^26*w^80*Log[MH2/muf2]^2 + 2.80768552565014502*^26*w^81*Log[MH2/muf2]^2 + 5.60593589613150723*^26*w^82*Log[MH2/muf2]^2 + 1.11970802093953949*^27*w^83*Log[MH2/muf2]^2 + 2.23601856830417593*^27*w^84*Log[MH2/muf2]^2 + 4.46680014938639139*^27*w^85*Log[MH2/muf2]^2 + 8.92143718336782692*^27*w^86*Log[MH2/muf2]^2 + 1.78245051098531387*^28*w^87*Log[MH2/muf2]^2 + 3.56057684565727212*^28*w^88*Log[MH2/muf2]^2 + 7.11478522813593807*^28*w^89*Log[MH2/muf2]^2 + 1.42143274609645832*^29*w^90*Log[MH2/muf2]^2 + 2.84069027191607339*^29*w^91*Log[MH2/muf2]^2 + 5.676063529913202*^29*w^92*Log[MH2/muf2]^2 + 1.13448417260085137*^30*w^93*Log[MH2/muf2]^2 + 2.26713816727160022*^30*w^94*Log[MH2/muf2]^2 + 4.5319010183381524*^30*w^95*Log[MH2/muf2]^2 + 9.05760999638091622*^30*w^96*Log[MH2/muf2]^2 + 1.81077711835394926*^31*w^97*Log[MH2/muf2]^2 + 3.61950720512556125*^31*w^98*Log[MH2/muf2]^2 + 7.23681724988649481*^31*w^99*Log[MH2/muf2]^2 + 1.44670841250369346*^32*w^100*Log[MH2/muf2]^2 + 2.89283638487332236*^32*w^101*Log[MH2/muf2]^2 + 5.78367714026053736*^32*w^102*Log[MH2/muf2]^2 + 1.15661715581771416*^33*w^103*Log[MH2/muf2]^2 + 2.31267436565011363*^33*w^104*Log[MH2/muf2]^2 + 4.62531066441966323*^33*w^105*Log[MH2/muf2]^2 + 9.24929145955259411*^33*w^106*Log[MH2/muf2]^2 + 1.85000930782048102*^34*w^107*Log[MH2/muf2]^2 + 3.69983431129065712*^34*w^108*Log[MH2/muf2]^2 + 7.400908342204515*^34*w^109*Log[MH2/muf2]^2 + 1.48024084647193939*^35*w^110*Log[MH2/muf2]^2 + 2.96122076811148129*^35*w^111*Log[MH2/muf2]^2 + 5.92318659711046821*^35*w^112*Log[MH2/muf2]^2 + 1.18502603668423306*^36*w^113*Log[MH2/muf2]^2 + 2.37054465042509498*^36*w^114*Log[MH2/muf2]^2 + 4.74300067085843234*^36*w^115*Log[MH2/muf2]^2 + 9.48871662521026935*^36*w^116*Log[MH2/muf2]^2 + 1.89864447127579242*^37*w^117*Log[MH2/muf2]^2 + 3.79866046456324744*^37*w^118*Log[MH2/muf2]^2 + 7.601449157028166*^37*w^119*Log[MH2/muf2]^2 + 1.52094783706857729*^38*w^120*Log[MH2/muf2]^2 + 3.04374779310836096*^38*w^121*Log[MH2/muf2]^2 + 6.09054712381766025*^38*w^122*Log[MH2/muf2]^2 + 1.21892732785534706*^39*w^123*Log[MH2/muf2]^2 + 2.43923621944211027*^39*w^124*Log[MH2/muf2]^2 + 4.88203983059312079*^39*w^125*Log[MH2/muf2]^2 + 9.77022367326064686*^39*w^126*Log[MH2/muf2]^2 + 1.95558527340874518*^40*w^127*Log[MH2/muf2]^2 + 3.91386536090245469*^40*w^128*Log[MH2/muf2]^2 + 7.83432921497821352*^40*w^129*Log[MH2/muf2]^2 + 1.5680348904668341*^41*w^130*Log[MH2/muf2]^2 + 3.13887686617548024*^41*w^131*Log[MH2/muf2]^2 + 6.28278009633134819*^41*w^132*Log[MH2/muf2]^2 + 1.257743320755999*^42*w^133*Log[MH2/muf2]^2 + 2.51763180730610052*^42*w^134*Log[MH2/muf2]^2 + 5.04026075229578588*^42*w^135*Log[MH2/muf2]^2 + 1.00896198882203052*^43*w^136*Log[MH2/muf2]^2 + 2.02001821603590273*^43*w^137*Log[MH2/muf2]^2 + 4.04387495999261541*^43*w^138*Log[MH2/muf2]^2 + 8.09649394939763744*^43*w^139*Log[MH2/muf2]^2 + 1.62091085241013294*^44*w^140*Log[MH2/muf2]^2 + 3.24546062796512748*^44*w^141*Log[MH2/muf2]^2 + 6.497664592141673*^44*w^142*Log[MH2/muf2]^2 + 1.30104290429592767*^45*w^143*Log[MH2/muf2]^2 + 2.60489677888556111*^45*w^144*Log[MH2/muf2]^2 + 5.21604311223406843*^45*w^145*Log[MH2/muf2]^2 + 1.04437678438198839*^46*w^146*Log[MH2/muf2]^2 + 2.09133415499653939*^46*w^147*Log[MH2/muf2]^2 + 4.18750962922006343*^46*w^148*Log[MH2/muf2]^2 + 8.385652879270851*^46*w^149*Log[MH2/muf2]^2 + 1.67913211537390554*^47*w^150*Log[MH2/muf2]^2 + 3.36263768025708053*^47*w^151*Log[MH2/muf2]^2 + 6.73353216537589969*^47*w^152*Log[MH2/muf2]^2 + 1.34850208676839496*^48*w^153*Log[MH2/muf2]^2 + 2.70040355544516236*^48*w^154*Log[MH2/muf2]^2 + 5.40816820702422318*^48*w^155*Log[MH2/muf2]^2 + 1.08303067981576865*^49*w^156*Log[MH2/muf2]^2 + 2.1690746557162164*^49*w^157*Log[MH2/muf2]^2 + 4.34388132613935012*^49*w^158*Log[MH2/muf2]^2 + 8.70008154772752874*^49*w^159*Log[MH2/muf2]^2 + 1.74236463516599539*^50*w^160*Log[MH2/muf2]^2 + 3.48975938471972661*^50*w^161*Log[MH2/muf2]^2 + 6.989126385784817*^50*w^162*Log[MH2/muf2]^2 + 1.3998769146959387*^51*w^163*Log[MH2/muf2]^2 + 2.80367962213698203*^51*w^164*Log[MH2/muf2]^2 + 5.61571866905667824*^51*w^165*Log[MH2/muf2]^2 + 1.12474600579272188*^52*w^166*Log[MH2/muf2]^2 + 2.25289482191398317*^52*w^167*Log[MH2/muf2]^2 + 4.51232215987392882*^52*w^168*Log[MH2/muf2]^2 + 9.03848361814160821*^52*w^169*Log[MH2/muf2]^2 + 1.81035741432764317*^53*w^170*Log[MH2/muf2]^2 + 3.62633865583017317*^53*w^171*Log[MH2/muf2]^2 + 7.26350432856748943*^53*w^172*Log[MH2/muf2]^2 + 1.45498444200322114*^54*w^173*Log[MH2/muf2]^2 + 2.9143709000505212*^54*w^174*Log[MH2/muf2]^2 + 5.83800768014623837*^54*w^175*Log[MH2/muf2]^2 + 1.16938986762936766*^55*w^176*Log[MH2/muf2]^2 + 2.34253694467305788*^55*w^177*Log[MH2/muf2]^2 + 4.69233362876754519*^55*w^178*Log[MH2/muf2]^2 + 9.39989270213355296*^55*w^179*Log[MH2/muf2]^2 + 1.88292358214854968*^56*w^180*Log[MH2/muf2]^2 + 3.77201335796289314*^56*w^181*Log[MH2/muf2]^2 + 7.55596600258819267*^56*w^182*Log[MH2/muf2]^2 + 1.51368907251470859*^57*w^183*Log[MH2/muf2]^2 + 3.03221540327841185*^57*w^184*Log[MH2/muf2]^2 + 6.07452797434489161*^57*w^185*Log[MH2/muf2]^2 + 1.21686430491160682*^58*w^186*Log[MH2/muf2]^2 + 2.43781144641371194*^58*w^187*Log[MH2/muf2]^2 + 4.88354983578406674*^58*w^188*Log[MH2/muf2]^2 + 9.78360110349850875*^58*w^189*Log[MH2/muf2]^2 + 1.95992663463988688*^59*w^190*Log[MH2/muf2]^2 + 3.92651964250137152*^59*w^191*Log[MH2/muf2]^2 + 7.86600284363382902*^59*w^192*Log[MH2/muf2]^2 + 1.57589257649710033*^60*w^193*Log[MH2/muf2]^2 + 3.15702394620616372*^60*w^194*Log[MH2/muf2]^2 + 6.32491443238591588*^60*w^195*Log[MH2/muf2]^2 + 1.26709906047111026*^61*w^196*Log[MH2/muf2]^2 + 2.53858285709333159*^61*w^197*Log[MH2/muf2]^2 + 5.085710369304129*^61*w^198*Log[MH2/muf2]^2 + 1.01891072088405899*^62*w^199*Log[MH2/muf2]^2 + 2.0412702575732427*^62*w^200*Log[MH2/muf2]^2 - 7.95874838277089121*Log[MH2/muf2]^3 - 38.9473706770143946*w*Log[MH2/muf2]^3 - 109.883071367469312*w^2*Log[MH2/muf2]^3 - 268.271350605974921*w^3*Log[MH2/muf2]^3 - 595.982570793579337*w^4*Log[MH2/muf2]^3 - 1286.14478909228164*w^5*Log[MH2/muf2]^3 - 2707.21277693474042*w^6*Log[MH2/muf2]^3 - 5637.06522232010178*w^7*Log[MH2/muf2]^3 - 11611.6347419230111*w^8*Log[MH2/muf2]^3 - 23795.7686544262293*w^9*Log[MH2/muf2]^3 - 48485.070041172185*w^10*Log[MH2/muf2]^3 - 98511.8297151528541*w^11*Log[MH2/muf2]^3 - 199463.727385376873*w^12*Log[MH2/muf2]^3 - 403178.376430869094*w^13*Log[MH2/muf2]^3 - 813104.419215750765*w^14*Log[MH2/muf2]^3 - 1.63800845771581493*^6*w^15*Log[MH2/muf2]^3 - 3.29460382403914484*^6*w^16*Log[MH2/muf2]^3 - 6.62164012833405452*^6*w^17*Log[MH2/muf2]^3 - 1.329330246487196*^7*w^18*Log[MH2/muf2]^3 - 2.66730187640786054*^7*w^19*Log[MH2/muf2]^3 - 5.34736589137240363*^7*w^20*Log[MH2/muf2]^3 - 1.07162538913529107*^8*w^21*Log[MH2/muf2]^3 - 2.14614678996896052*^8*w^22*Log[MH2/muf2]^3 - 4.29689162423732813*^8*w^23*Log[MH2/muf2]^3 - 8.59850887217869337*^8*w^24*Log[MH2/muf2]^3 - 1.72028650259949051*^9*w^25*Log[MH2/muf2]^3 - 3.44030123390919792*^9*w^26*Log[MH2/muf2]^3 - 6.87896231491213563*^9*w^27*Log[MH2/muf2]^3 - 1.37499364559519554*^10*w^28*Log[MH2/muf2]^3 - 2.74805443521919678*^10*w^29*Log[MH2/muf2]^3 - 5.49068792737633772*^10*w^30*Log[MH2/muf2]^3 - 1.09695079959289176*^11*w^31*Log[MH2/muf2]^3 - 2.19100926513321897*^11*w^32*Log[MH2/muf2]^3 - 4.37592064014784103*^11*w^33*Log[MH2/muf2]^3 - 8.73790053424657468*^11*w^34*Log[MH2/muf2]^3 - 1.74469699250157927*^12*w^35*Log[MH2/muf2]^3 - 3.48303648917591809*^12*w^36*Log[MH2/muf2]^3 - 6.95307368619729475*^12*w^37*Log[MH2/muf2]^3 - 1.38781324519693735*^13*w^38*Log[MH2/muf2]^3 - 2.76994015272792644*^13*w^39*Log[MH2/muf2]^3 - 5.527816142466267*^13*w^40*Log[MH2/muf2]^3 - 1.103126773138644*^14*w^41*Log[MH2/muf2]^3 - 2.20114231989930973*^14*w^42*Log[MH2/muf2]^3 - 4.39199898758889485*^14*w^43*Log[MH2/muf2]^3 - 8.76260175932973911*^14*w^44*Log[MH2/muf2]^3 - 1.74822595439527523*^15*w^45*Log[MH2/muf2]^3 - 3.48757648687789416*^15*w^46*Log[MH2/muf2]^3 - 6.95737440974742262*^15*w^47*Log[MH2/muf2]^3 - 1.38781924437178998*^16*w^48*Log[MH2/muf2]^3 - 2.76832684687228971*^16*w^49*Log[MH2/muf2]^3 - 5.52168104015927545*^16*w^50*Log[MH2/muf2]^3 - 1.10134503248355194*^17*w^51*Log[MH2/muf2]^3 - 2.19658525847693762*^17*w^52*Log[MH2/muf2]^3 - 4.38098577703591831*^17*w^53*Log[MH2/muf2]^3 - 8.73717195782275442*^17*w^54*Log[MH2/muf2]^3 - 1.74248816794795506*^18*w^55*Log[MH2/muf2]^3 - 3.47493254883191474*^18*w^56*Log[MH2/muf2]^3 - 6.929844551888512*^18*w^57*Log[MH2/muf2]^3 - 1.3819114764903324*^19*w^58*Log[MH2/muf2]^3 - 2.75573889125964943*^19*w^59*Log[MH2/muf2]^3 - 5.49512156963683029*^19*w^60*Log[MH2/muf2]^3 - 1.0957666924099283*^20*w^61*Log[MH2/muf2]^3 - 2.18495175020549943*^20*w^62*Log[MH2/muf2]^3 - 4.35679891532635035*^20*w^63*Log[MH2/muf2]^3 - 8.68715422416285276*^20*w^64*Log[MH2/muf2]^3 - 1.73216694548386147*^21*w^65*Log[MH2/muf2]^3 - 3.453723308416511*^21*w^66*Log[MH2/muf2]^3 - 6.88632902357855829*^21*w^67*Log[MH2/muf2]^3 - 1.37301306387889152*^22*w^68*Log[MH2/muf2]^3 - 2.73756341665109945*^22*w^69*Log[MH2/muf2]^3 - 5.45809833645870331*^22*w^70*Log[MH2/muf2]^3 - 1.08823148799595593*^23*w^71*Log[MH2/muf2]^3 - 2.16965030354321248*^23*w^72*Log[MH2/muf2]^3 - 4.32574656968508466*^23*w^73*Log[MH2/muf2]^3 - 8.62425734360991159*^23*w^74*Log[MH2/muf2]^3 - 1.7194331819019578*^24*w^75*Log[MH2/muf2]^3 - 3.42798496933893595*^24*w^76*Log[MH2/muf2]^3 - 6.83432355916900155*^24*w^77*Log[MH2/muf2]^3 - 1.36251975233476304*^25*w^78*Log[MH2/muf2]^3 - 2.71639635650526392*^25*w^79*Log[MH2/muf2]^3 - 5.41545173666188713*^25*w^80*Log[MH2/muf2]^3 - 1.07964088892999545*^26*w^81*Log[MH2/muf2]^3 - 2.15236388400706593*^26*w^82*Log[MH2/muf2]^3 - 4.29096685889880767*^26*w^83*Log[MH2/muf2]^3 - 8.55434641321216953*^26*w^84*Log[MH2/muf2]^3 - 1.70538168398685743*^27*w^85*Log[MH2/muf2]^3 - 3.39976573350875598*^27*w^86*Log[MH2/muf2]^3 - 6.77765508330711618*^27*w^87*Log[MH2/muf2]^3 - 1.35114812155646367*^28*w^88*Log[MH2/muf2]^3 - 2.69357771201461097*^28*w^89*Log[MH2/muf2]^3 - 5.369692791786577*^28*w^90*Log[MH2/muf2]^3 - 1.07046479435804827*^29*w^91*Log[MH2/muf2]^3 - 2.13397360720194695*^29*w^92*Log[MH2/muf2]^3 - 4.25410965919833703*^29*w^93*Log[MH2/muf2]^3 - 8.48051682246835571*^29*w^94*Log[MH2/muf2]^3 - 1.69059234611716718*^30*w^95*Log[MH2/muf2]^3 - 3.37015403238970268*^30*w^96*Log[MH2/muf2]^3 - 6.71836345524248792*^30*w^97*Log[MH2/muf2]^3 - 1.33928116593998515*^31*w^98*Log[MH2/muf2]^3 - 2.66982545324871839*^31*w^99*Log[MH2/muf2]^3 - 5.32216980931820438*^31*w^100*Log[MH2/muf2]^3 - 1.06095599733045672*^32*w^101*Log[MH2/muf2]^3 - 2.1149542464857422*^32*w^102*Log[MH2/muf2]^3 - 4.21606513373703415*^32*w^103*Log[MH2/muf2]^3 - 8.40444033421773*^32*w^104*Log[MH2/muf2]^3 - 1.67537857355390031*^33*w^105*Log[MH2/muf2]^3 - 3.33973835242711182*^33*w^106*Log[MH2/muf2]^3 - 6.65755161777652305*^33*w^107*Log[MH2/muf2]^3 - 1.32712592080925517*^34*w^108*Log[MH2/muf2]^3 - 2.64552744147983649*^34*w^109*Log[MH2/muf2]^3 - 5.27361049989463842*^34*w^110*Log[MH2/muf2]^3 - 1.05125074547269404*^35*w^111*Log[MH2/muf2]^3 - 2.09556126206857807*^35*w^112*Log[MH2/muf2]^3 - 4.177311190951356*^35*w^113*Log[MH2/muf2]^3 - 8.32701223383625889*^35*w^114*Log[MH2/muf2]^3 - 1.65990768115440747*^36*w^115*Log[MH2/muf2]^3 - 3.30883178455061079*^36*w^116*Log[MH2/muf2]^3 - 6.595803929266698*^36*w^117*Log[MH2/muf2]^3 - 1.31479158383794412*^37*w^118*Log[MH2/muf2]^3 - 2.62088715638875324*^37*w^119*Log[MH2/muf2]^3 - 5.22439444855895261*^37*w^120*Log[MH2/muf2]^3 - 1.04141963007075929*^38*w^121*Log[MH2/muf2]^3 - 2.07592606082414405*^38*w^122*Log[MH2/muf2]^3 - 4.138091607929253*^38*w^123*Log[MH2/muf2]^3 - 8.24868512948055263*^38*w^124*Log[MH2/muf2]^3 - 1.64426337904759693*^39*w^125*Log[MH2/muf2]^3 - 3.27758924480185699*^39*w^126*Log[MH2/muf2]^3 - 6.53340582687164787*^39*w^127*Log[MH2/muf2]^3 - 1.30233076441696537*^40*w^128*Log[MH2/muf2]^3 - 2.59600107244950649*^40*w^129*Log[MH2/muf2]^3 - 5.17469855493269856*^40*w^130*Log[MH2/muf2]^3 - 1.0314948942536695*^41*w^131*Log[MH2/muf2]^3 - 2.05610737292335514*^41*w^132*Log[MH2/muf2]^3 - 4.09851258478067261*^41*w^133*Log[MH2/muf2]^3 - 8.16965076451096473*^41*w^134*Log[MH2/muf2]^3 - 1.62847997131484017*^42*w^135*Log[MH2/muf2]^3 - 3.24607192427893446*^42*w^136*Log[MH2/muf2]^3 - 6.47046515717137515*^42*w^137*Log[MH2/muf2]^3 - 1.28976236749118794*^43*w^138*Log[MH2/muf2]^3 - 2.57090177331441272*^43*w^139*Log[MH2/muf2]^3 - 5.12457841182913498*^43*w^140*Log[MH2/muf2]^3 - 1.02148577680720413*^44*w^141*Log[MH2/muf2]^3 - 2.03612023435947467*^44*w^142*Log[MH2/muf2]^3 - 4.05859743034500143*^44*w^143*Log[MH2/muf2]^3 - 8.08994338340570173*^44*w^144*Log[MH2/muf2]^3 - 1.61256187308131024*^45*w^145*Log[MH2/muf2]^3 - 3.21428420436927466*^45*w^146*Log[MH2/muf2]^3 - 6.40698192382541808*^45*w^147*Log[MH2/muf2]^3 - 1.27708479417199826*^46*w^148*Log[MH2/muf2]^3 - 2.54558290873787174*^46*w^149*Log[MH2/muf2]^3 - 5.07401556777253575*^46*w^150*Log[MH2/muf2]^3 - 1.01138745292394293*^47*w^151*Log[MH2/muf2]^3 - 2.01595292833652357*^47*w^152*Log[MH2/muf2]^3 - 4.01831862885713727*^47*w^153*Log[MH2/muf2]^3 - 8.00950052655071862*^47*w^154*Log[MH2/muf2]^3 - 1.59649512400366987*^48*w^155*Log[MH2/muf2]^3 - 3.18219549639582476*^48*w^156*Log[MH2/muf2]^3 - 6.34288966945380952*^48*w^157*Log[MH2/muf2]^3 - 1.26428379525147003*^49*w^158*Log[MH2/muf2]^3 - 2.52001408275012119*^49*w^159*Log[MH2/muf2]^3 - 5.02294579529171203*^49*w^160*Log[MH2/muf2]^3 - 1.00118639560948539*^50*w^161*Log[MH2/muf2]^3 - 1.9955771695588808*^50*w^162*Log[MH2/muf2]^3 - 3.97761716411466261*^50*w^163*Log[MH2/muf2]^3 - 7.92819975309141996*^50*w^164*Log[MH2/muf2]^3 - 1.58025435913671455*^51*w^165*Log[MH2/muf2]^3 - 3.14975349405813025*^51*w^166*Log[MH2/muf2]^3 - 6.27808064175148059*^51*w^167*Log[MH2/muf2]^3 - 1.2513372573801823*^52*w^168*Log[MH2/muf2]^3 - 2.494149945852189*^52*w^169*Log[MH2/muf2]^3 - 4.97127638888996074*^52*w^170*Log[MH2/muf2]^3 - 9.90863662870070381*^52*w^171*Log[MH2/muf2]^3 - 1.97495436020470824*^53*w^172*Log[MH2/muf2]^3 - 3.93641441171559346*^53*w^173*Log[MH2/muf2]^3 - 7.845881280509768*^53*w^174*Log[MH2/muf2]^3 - 1.56380711386495476*^54*w^175*Log[MH2/muf2]^3 - 3.11689237120077617*^54*w^176*Log[MH2/muf2]^3 - 6.21242138588100835*^54*w^177*Log[MH2/muf2]^3 - 1.23821817307201625*^55*w^178*Log[MH2/muf2]^3 - 2.46793584546964262*^55*w^179*Log[MH2/muf2]^3 - 4.91889693051462232*^55*w^180*Log[MH2/muf2]^3 - 9.80396946316530947*^55*w^181*Log[MH2/muf2]^3 - 1.95403949386575803*^56*w^182*Log[MH2/muf2]^3 - 3.894619569535119*^56*w^183*Log[MH2/muf2]^3 - 7.76236214736469046*^56*w^184*Log[MH2/muf2]^3 - 1.54711652002073071*^57*w^185*Log[MH2/muf2]^3 - 3.08353792159804733*^57*w^186*Log[MH2/muf2]^3 - 6.14576253044312365*^57*w^187*Log[MH2/muf2]^3 - 1.22489650654661239*^58*w^188*Log[MH2/muf2]^3 - 2.44131137891287197*^58*w^189*Log[MH2/muf2]^3 - 4.86568606465967124*^58*w^190*Log[MH2/muf2]^3 - 9.69761861421778127*^58*w^191*Log[MH2/muf2]^3 - 1.93278361617239651*^59*w^192*Log[MH2/muf2]^3 - 3.85213434412636081*^59*w^193*Log[MH2/muf2]^3 - 7.67744515129901906*^59*w^194*Log[MH2/muf2]^3 - 1.53014300826243723*^60*w^195*Log[MH2/muf2]^3 - 3.04961080592011996*^60*w^196*Log[MH2/muf2]^3 - 6.077944971938274*^60*w^197*Log[MH2/muf2]^3 - 1.21134037332121186*^61*w^198*Log[MH2/muf2]^3 - 2.41421264010988158*^61*w^199*Log[MH2/muf2]^3 - 4.81151578361942248*^61*w^200*Log[MH2/muf2]^3, 123.889791419376231 + 203.425277955554062*w + 510.796613112909955*w^2 + 894.473858939397542*w^3 + 2566.77050798975083*w^4 + 6365.19633394805045*w^5 + 15349.8057696035611*w^6 + 36207.8129545342933*w^7 + 81394.16412346176*w^8 + 183532.625190824793*w^9 + 398352.347601115024*w^10 + 872179.312258277048*w^11 + 1.85497914511818394*^6*w^12 + 3.98299936592706218*^6*w^13 + 8.36202774989994716*^6*w^14 + 1.77143189001543432*^7*w^15 + 3.68614367805640488*^7*w^16 + 7.73323368814112768*^7*w^17 + 1.59894520106478961*^8*w^18 + 3.33018628225141728*^8*w^19 + 6.85270521409292971*^8*w^20 + 1.4192947147244852*^9*w^21 + 2.90977751029777884*^9*w^22 + 6.000134273222875*^9*w^23 + 1.22652236624960034*^10*w^24 + 2.52024052475442126*^10*w^25 + 5.13957321647028619*^10*w^26 + 1.05302461044766219*^11*w^27 + 2.14326735164021664*^11*w^28 + 4.38072571379267617*^11*w^29 + 8.90176745959024953*^11*w^30 + 1.81580854757780267*^12*w^31 + 3.68469586755517363*^12*w^32 + 7.50327162432813422*^12*w^33 + 1.52079369081188773*^13*w^34 + 3.09228642091892247*^13*w^35 + 6.26119502049542312*^13*w^36 + 1.27148871187537495*^14*w^37 + 2.57220126255258789*^14*w^38 + 5.21766705178461228*^14*w^39 + 1.0547045904874582*^15*w^40 + 2.1373554921125475*^15*w^41 + 4.31750243364325141*^15*w^42 + 8.74182218101680126*^15*w^43 + 1.76478690285733689*^16*w^44 + 3.57047901589585845*^16*w^45 + 7.20409432683537754*^16*w^46 + 1.45651077696916974*^17*w^47 + 2.93733364072925003*^17*w^48 + 5.93496208474546388*^17*w^49 + 1.19636840725040281*^18*w^50 + 2.41593973306736258*^18*w^51 + 4.86808862875248988*^18*w^52 + 9.82559436619048465*^18*w^53 + 1.97912072526978051*^19*w^54 + 3.99274585794928304*^19*w^55 + 8.03970196459742959*^19*w^56 + 1.62127157760081163*^20*w^57 + 3.2635554243238324*^20*w^58 + 6.578677698657335*^20*w^59 + 1.32388877410038201*^21*w^60 + 2.667746277779815*^21*w^61 + 5.367160857759308*^21*w^62 + 1.08117288587063165*^22*w^63 + 2.17465787804259143*^22*w^64 + 4.37935143462438918*^22*w^65 + 8.80661324760373066*^22*w^66 + 1.77298797046440962*^23*w^67 + 3.56463524039981072*^23*w^68 + 7.17461633596666846*^23*w^69 + 1.44219620807556161*^24*w^70 + 2.90203412282285277*^24*w^71 + 5.83243801256559558*^24*w^72 + 1.17335650861554672*^25*w^73 + 2.35778730527792073*^25*w^74 + 4.74233927137542676*^25*w^75 + 9.527937372591409*^25*w^76 + 1.91602379668849628*^26*w^77 + 3.84895660765142803*^26*w^78 + 7.73863532274561251*^26*w^79 + 1.55434059030743222*^27*w^80 + 3.12458115760561414*^27*w^81 + 6.27504483849585332*^27*w^82 + 1.26122099807984894*^28*w^83 + 2.53257708075133735*^28*w^84 + 5.089438687509369*^28*w^85 + 1.02185859672718236*^29*w^86 + 2.05321609934865318*^29*w^87 + 4.12199786761591874*^29*w^88 + 8.28117108200739511*^29*w^89 + 1.66233896438051086*^30*w^90 + 3.33923467084736927*^30*w^91 + 6.70242319530622323*^30*w^92 + 1.34618748801993501*^31*w^93 + 2.70177832002718934*^31*w^94 + 5.42590931060942147*^31*w^95 + 1.08887487318644984*^32*w^96 + 2.1865150843969424*^32*w^97 + 4.38754001378230096*^32*w^98 + 8.80946763171794275*^32*w^99 + 1.76759676782568826*^33*w^100 + 3.54869005825527887*^33*w^101 + 7.11980606940540639*^33*w^102 + 1.42926055265496101*^34*w^103 + 2.86734263503686356*^34*w^104 + 5.75550115069932369*^34*w^105 + 1.15457155116102052*^35*w^106 + 2.3173227579247048*^35*w^107 + 4.64831014577938929*^35*w^108 + 9.32877440261433486*^35*w^109 + 1.87113569254869706*^36*w^110 + 3.75491565288511159*^36*w^111 + 7.53102660328229701*^36*w^112 + 1.51117926883826244*^37*w^113 + 3.03071010750515999*^37*w^114 + 6.08099307029389403*^37*w^115 + 1.21949038046362827*^38*w^116 + 2.44668531797331597*^38*w^117 + 4.90634893576578567*^38*w^118 + 9.84303518767158349*^38*w^119 + 1.97372539149675064*^39*w^120 + 3.95939996769979149*^39*w^121 + 7.93899115539938988*^39*w^122 + 1.59250612716382552*^40*w^123 + 3.19297954624213585*^40*w^124 + 6.40451315297036844*^40*w^125 + 1.28404727243114765*^41*w^126 + 2.57540881134723444*^41*w^127 + 5.163232443709613*^41*w^128 + 1.03553064424886446*^42*w^129 + 2.07596376173929661*^42*w^130 + 4.16330325088222192*^42*w^131 + 8.34597037885456155*^42*w^132 + 1.67368203564532592*^43*w^133 + 3.35501419883420911*^43*w^134 + 6.72773865427217027*^43*w^135 + 1.34857075343847152*^44*w^136 + 2.70413193520996703*^44*w^137 + 5.42021221310434637*^44*w^138 + 1.08680227583836323*^45*w^139 + 2.17832806157234207*^45*w^140 + 4.36755443401440011*^45*w^141 + 8.75378600473484045*^45*w^142 + 1.7550617746717026*^46*w^143 + 3.51751009868746945*^46*w^144 + 7.05202584277978429*^46*w^145 + 1.41332700817173023*^47*w^146 + 2.83337365011351019*^47*w^147 + 5.67830715359446292*^47*w^148 + 1.13831716858924898*^48*w^149 + 2.281208664788642*^48*w^150 + 4.57291540331208061*^48*w^151 + 9.16393499591420735*^48*w^152 + 1.83693765401077017*^49*w^153 + 3.68104178553198241*^49*w^154 + 7.37849717939282832*^49*w^155 + 1.4785367360835262*^50*w^156 + 2.96356534341960394*^50*w^157 + 5.938365758247546*^50*w^158 + 1.19024125281444211*^51*w^159 + 2.38493205025939956*^51*w^160 + 4.78002492237531188*^51*w^161 + 9.57767458506862563*^51*w^162 + 1.91955576983381203*^52*w^163 + 3.84609379336212177*^52*w^164 + 7.70810155030479186*^52*w^165 + 1.54438682250416964*^53*w^166 + 3.09507316796983446*^53*w^167 + 6.20110940528295178*^53*w^168 + 1.24271592683720231*^54*w^169 + 2.48977688289885757*^54*w^170 + 4.98942944613287141*^54*w^171 + 9.99608205001345406*^54*w^172 + 2.00312746493243178*^55*w^173 + 4.01308288992303621*^55*w^174 + 8.04165692743043643*^55*w^175 + 1.61103862016790099*^56*w^176 + 3.22821393614274574*^56*w^177 + 6.46716322329742901*^56*w^178 + 1.29586398368244358*^57*w^179 + 2.59598552678102021*^57*w^180 + 5.20160523900088862*^57*w^181 + 1.04200976942600231*^58*w^182 + 2.0878375897877317*^58*w^183 + 4.18237413497081051*^58*w^184 + 8.379881247605168*^58*w^185 + 1.67863395353880762*^59*w^186 + 3.36326667114321147*^59*w^187 + 6.73707855912185197*^59*w^188 + 1.34979393543874665*^60*w^189 + 2.70377245876685354*^60*w^190 + 5.41697457557453995*^60*w^191 + 1.08505563768738423*^61*w^192 + 2.17385057633655965*^61*w^193 + 4.35429270445388934*^61*w^194 + 8.72341519967846641*^61*w^195 + 1.74729955616314672*^62*w^196 + 3.50048116199693067*^62*w^197 + 7.01134964162731453*^62*w^198 + 1.40460322724691285*^63*w^199 + 2.81333053054521386*^63*w^200 + ALARM*w^201 - 169.432550595463615*Log[MH2/muf2] - 465.17045489944314*w*Log[MH2/muf2] - 949.675244780180571*w^2*Log[MH2/muf2] - 1656.091390915944*w^3*Log[MH2/muf2] - 2822.60571707636729*w^4*Log[MH2/muf2] - 5395.72288315855886*w^5*Log[MH2/muf2] - 9558.479493508368*w^6*Log[MH2/muf2] - 18838.75299087849*w^7*Log[MH2/muf2] - 34651.9224952468311*w^8*Log[MH2/muf2] - 69584.5976108083465*w^9*Log[MH2/muf2] - 131714.649690065152*w^10*Log[MH2/muf2] - 267546.723265682953*w^11*Log[MH2/muf2] - 517000.091790490832*w^12*Log[MH2/muf2] - 1.05715286797694398*^6*w^13*Log[MH2/muf2] - 2.07270631254528414*^6*w^14*Log[MH2/muf2] - 4.25301210600625915*^6*w^15*Log[MH2/muf2] - 8.42310622907379978*^6*w^16*Log[MH2/muf2] - 1.73090705347032695*^7*w^17*Log[MH2/muf2] - 3.45187812454907313*^7*w^18*Log[MH2/muf2] - 7.095188778331973*^7*w^19*Log[MH2/muf2] - 1.42165227703550428*^8*w^20*Log[MH2/muf2] - 2.92071758176763622*^8*w^21*Log[MH2/muf2] - 5.87083105257024596*^8*w^22*Log[MH2/muf2] - 1.20504054142366048*^9*w^23*Log[MH2/muf2] - 2.4273266763752384*^9*w^24*Log[MH2/muf2] - 4.97669084420716222*^9*w^25*Log[MH2/muf2] - 1.00383098611856135*^10*w^26*Log[MH2/muf2] - 2.05561217556385051*^10*w^27*Log[MH2/muf2] - 4.14981690497634763*^10*w^28*Log[MH2/muf2] - 8.48726741921074649*^10*w^29*Log[MH2/muf2] - 1.71421705128725162*^11*w^30*Log[MH2/muf2] - 3.50164871817466416*^11*w^31*Log[MH2/muf2] - 7.07408790335223859*^11*w^32*Log[MH2/muf2] - 1.44332928176838136*^12*w^33*Log[MH2/muf2] - 2.91599213493823557*^12*w^34*Log[MH2/muf2] - 5.94286246364778966*^12*w^35*Log[MH2/muf2] - 1.2005666780463418*^13*w^36*Log[MH2/muf2] - 2.444210979482422*^13*w^37*Log[MH2/muf2] - 4.93699076755571393*^13*w^38*Log[MH2/muf2] - 1.00412344606888141*^14*w^39*Log[MH2/muf2] - 2.02777145183966019*^14*w^40*Log[MH2/muf2] - 4.1204526829387806*^14*w^41*Log[MH2/muf2] - 8.31895699311210186*^14*w^42*Log[MH2/muf2] - 1.68897590468943901*^15*w^43*Log[MH2/muf2] - 3.40901838840046484*^15*w^44*Log[MH2/muf2] - 6.91573745460562914*^15*w^45*Log[MH2/muf2] - 1.39547031808739138*^16*w^46*Log[MH2/muf2] - 2.82884095347514508*^16*w^47*Log[MH2/muf2] - 5.70642695584815085*^16*w^48*Log[MH2/muf2] - 1.15598816857172888*^17*w^49*Log[MH2/muf2] - 2.33121533304470302*^17*w^50*Log[MH2/muf2] - 4.71947200027719301*^17*w^51*Log[MH2/muf2] - 9.51473959349580792*^17*w^52*Log[MH2/muf2] - 1.92508041526535237*^18*w^53*Log[MH2/muf2] - 3.879977246676338*^18*w^54*Log[MH2/muf2] - 7.84584275392153594*^18*w^55*Log[MH2/muf2] - 1.58088318283624994*^19*w^56*Log[MH2/muf2] - 3.19510199720567283*^19*w^57*Log[MH2/muf2] - 6.43618235896040967*^19*w^58*Log[MH2/muf2] - 1.30017727386102824*^20*w^59*Log[MH2/muf2] - 2.61838484892173452*^20*w^60*Log[MH2/muf2] - 5.28701499413691449*^20*w^61*Log[MH2/muf2] - 1.06446839662956708*^21*w^62*Log[MH2/muf2] - 2.14844933310071281*^21*w^63*Log[MH2/muf2] - 4.324568299134929*^21*w^64*Log[MH2/muf2] - 8.724927585967833*^21*w^65*Log[MH2/muf2] - 1.75581589924835154*^22*w^66*Log[MH2/muf2] - 3.54107648314955728*^22*w^67*Log[MH2/muf2] - 7.12452617346263906*^22*w^68*Log[MH2/muf2] - 1.43634668946183217*^23*w^69*Log[MH2/muf2] - 2.88926534553261911*^23*w^70*Log[MH2/muf2] - 5.822997851628504*^23*w^71*Log[MH2/muf2] - 1.17107867940385357*^24*w^72*Log[MH2/muf2] - 2.35944276893773117*^24*w^73*Log[MH2/muf2] - 4.74420967390342721*^24*w^74*Log[MH2/muf2] - 9.55562411355203168*^24*w^75*Log[MH2/muf2] - 1.92102056795194649*^25*w^76*Log[MH2/muf2] - 3.86817467393927109*^25*w^77*Log[MH2/muf2] - 7.77501013362406148*^25*w^78*Log[MH2/muf2] - 1.56516618780439077*^26*w^79*Log[MH2/muf2] - 3.14543361910609781*^26*w^80*Log[MH2/muf2] - 6.33040547725308257*^26*w^81*Log[MH2/muf2] - 1.27197881744583727*^27*w^82*Log[MH2/muf2] - 2.55934033925753352*^27*w^83*Log[MH2/muf2] - 5.14171065722612051*^27*w^84*Log[MH2/muf2] - 1.03432782787257954*^28*w^85*Log[MH2/muf2] - 2.07764746681620713*^28*w^86*Log[MH2/muf2] - 4.17858980244148941*^28*w^87*Log[MH2/muf2] - 8.39228313489074342*^28*w^88*Log[MH2/muf2] - 1.68752368416129402*^29*w^89*Log[MH2/muf2] - 3.38875015749470194*^29*w^90*Log[MH2/muf2] - 6.81279666746358077*^29*w^91*Log[MH2/muf2] - 1.36790775281647749*^30*w^92*Log[MH2/muf2] - 2.7495574299193786*^30*w^93*Log[MH2/muf2] - 5.51998873995128474*^30*w^94*Log[MH2/muf2] - 1.1093485191712893*^31*w^95*Log[MH2/muf2] - 2.22684304016233076*^31*w^96*Log[MH2/muf2] - 4.47452298297532684*^31*w^97*Log[MH2/muf2] - 8.98083308375138918*^31*w^98*Log[MH2/muf2] - 1.80428173319674743*^32*w^99*Log[MH2/muf2] - 3.62096639876059744*^32*w^100*Log[MH2/muf2] - 7.27354087060231421*^32*w^101*Log[MH2/muf2] - 1.45954727833122235*^33*w^102*Log[MH2/muf2] - 2.93140687478666857*^33*w^103*Log[MH2/muf2] - 5.88169250468843263*^33*w^104*Log[MH2/muf2] - 1.18113491934008553*^34*w^105*Log[MH2/muf2] - 2.36963444540651166*^34*w^106*Log[MH2/muf2] - 4.757955332578544*^34*w^107*Log[MH2/muf2] - 9.54463786714333098*^34*w^108*Log[MH2/muf2] - 1.916208143517937*^35*w^109*Log[MH2/muf2] - 3.84362108680165257*^35*w^110*Log[MH2/muf2] - 7.715610277080714*^35*w^111*Log[MH2/muf2] - 1.547492051594232*^36*w^112*Log[MH2/muf2] - 3.10603807321058713*^36*w^113*Log[MH2/muf2] - 6.22911824762101684*^36*w^114*Log[MH2/muf2] - 1.25013115917572929*^37*w^115*Log[MH2/muf2] - 2.50690783982589618*^37*w^116*Log[MH2/muf2] - 5.030601832352352*^37*w^117*Log[MH2/muf2] - 1.00871154504741259*^38*w^118*Log[MH2/muf2] - 2.02396477998241042*^38*w^119*Log[MH2/muf2] - 4.05803200021555685*^38*w^120*Log[MH2/muf2] - 8.14155809226750171*^38*w^121*Log[MH2/muf2] - 1.63224996595549102*^39*w^122*Log[MH2/muf2] - 3.27443559564353785*^39*w^123*Log[MH2/muf2] - 6.56422296379579261*^39*w^124*Log[MH2/muf2] - 1.31671680269684521*^40*w^125*Log[MH2/muf2] - 2.63941713644905863*^40*w^126*Log[MH2/muf2] - 5.29392542837206524*^40*w^127*Log[MH2/muf2] - 1.06111697920952426*^41*w^128*Log[MH2/muf2] - 2.12811541072630238*^41*w^129*Log[MH2/muf2] - 4.26531759038234329*^41*w^130*Log[MH2/muf2] - 8.55355662801985932*^41*w^131*Log[MH2/muf2] - 1.71425176477028555*^42*w^132*Log[MH2/muf2] - 3.43743641403225832*^42*w^133*Log[MH2/muf2] - 6.88866551255769096*^42*w^134*Log[MH2/muf2] - 1.38121431439844812*^43*w^135*Log[MH2/muf2] - 2.76780119089965258*^43*w^136*Log[MH2/muf2] - 5.54916848293257409*^43*w^137*Log[MH2/muf2] - 1.11192613103871656*^44*w^138*Log[MH2/muf2] - 2.22913868925878584*^44*w^139*Log[MH2/muf2] - 4.466425484785195*^44*w^140*Log[MH2/muf2] - 8.95345009512843055*^44*w^141*Log[MH2/muf2] - 1.79386245135087765*^45*w^142*Log[MH2/muf2] - 3.59575112728649174*^45*w^143*Log[MH2/muf2] - 7.20385191975814963*^45*w^144*Log[MH2/muf2] - 1.4438975175412292*^46*w^145*Log[MH2/muf2] - 2.89260167096315719*^46*w^146*Log[MH2/muf2] - 5.79738624293571848*^46*w^147*Log[MH2/muf2] - 1.16134769978457193*^47*w^148*Log[MH2/muf2] - 2.32744132197602891*^47*w^149*Log[MH2/muf2] - 4.66215987801633068*^47*w^150*Log[MH2/muf2] - 9.34280616673665567*^47*w^151*Log[MH2/muf2] - 1.8713919512000354*^48*w^152*Log[MH2/muf2] - 3.74998407544517397*^48*w^153*Log[MH2/muf2] - 7.51097675734560134*^48*w^154*Log[MH2/muf2] - 1.50499941521224081*^49*w^155*Log[MH2/muf2] - 3.01427907548073128*^49*w^156*Log[MH2/muf2] - 6.03947716894884549*^49*w^157*Log[MH2/muf2] - 1.20955923023894976*^50*w^158*Log[MH2/muf2] - 2.42336980271219803*^50*w^159*Log[MH2/muf2] - 4.85320539392042086*^50*w^160*Log[MH2/muf2] - 9.72296129318242336*^50*w^161*Log[MH2/muf2] - 1.94710429959154218*^51*w^162*Log[MH2/muf2] - 3.900650810262674*^51*w^163*Log[MH2/muf2] - 7.81105847261031635*^51*w^164*Log[MH2/muf2] - 1.5647189165850355*^52*w^165*Log[MH2/muf2] - 3.13322630477383785*^52*w^166*Log[MH2/muf2] - 6.27620880116855598*^52*w^167*Log[MH2/muf2] - 1.25671232048735463*^53*w^168*Log[MH2/muf2] - 2.51722034958866183*^53*w^169*Log[MH2/muf2] - 5.04014705505120044*^53*w^170*Log[MH2/muf2] - 1.00950588435981142*^54*w^171*Log[MH2/muf2] - 2.02122529391138495*^54*w^172*Log[MH2/muf2] - 4.04819272490340548*^54*w^173*Log[MH2/muf2] - 8.10496869577671341*^54*w^174*Log[MH2/muf2] - 1.62322644489461221*^55*w^175*Log[MH2/muf2] - 3.24977987988047271*^55*w^176*Log[MH2/muf2] - 6.508239245302584*^55*w^177*Log[MH2/muf2] - 1.30293691508036633*^56*w^178*Log[MH2/muf2] - 2.60924713336913962*^56*w^179*Log[MH2/muf2] - 5.22348670576724537*^56*w^180*Log[MH2/muf2] - 1.04600806064049813*^57*w^181*Log[MH2/muf2] - 2.09394877453050503*^57*w^182*Log[MH2/muf2] - 4.19298910968570776*^57*w^183*Log[MH2/muf2] - 8.39345625575735853*^57*w^184*Log[MH2/muf2] - 1.68066855026639033*^58*w^185*Log[MH2/muf2] - 3.364229123851808*^58*w^186*Log[MH2/muf2] - 6.73613481908043744*^58*w^187*Log[MH2/muf2] - 1.34834481466299742*^59*w^188*Log[MH2/muf2] - 2.69966902720498852*^59*w^189*Log[MH2/muf2] - 5.40365642701659556*^59*w^190*Log[MH2/muf2] - 1.08188726041665991*^60*w^191*Log[MH2/muf2] - 2.16544175206436167*^60*w^192*Log[MH2/muf2] - 4.33536702442924851*^60*w^193*Log[MH2/muf2] - 8.67716677664675585*^60*w^194*Log[MH2/muf2] - 1.73717168502721598*^61*w^195*Log[MH2/muf2] - 3.47682365161426361*^61*w^196*Log[MH2/muf2] - 6.96038448929276094*^61*w^197*Log[MH2/muf2] - 1.39303253871067478*^62*w^198*Log[MH2/muf2] - 2.78867512749730265*^62*w^199*Log[MH2/muf2] - 5.58102947865534683*^62*w^200*Log[MH2/muf2] + 66.7148831364833886*Log[MH2/muf2]^2 + 257.535002463684191*w*Log[MH2/muf2]^2 + 623.151601114818718*w^2*Log[MH2/muf2]^2 + 1347.95520847796824*w^3*Log[MH2/muf2]^2 + 2653.51209054683345*w^4*Log[MH2/muf2]^2 + 5325.81940300846655*w^5*Log[MH2/muf2]^2 + 10341.0698592591157*w^6*Log[MH2/muf2]^2 + 20380.2255183737337*w^7*Log[MH2/muf2]^2 + 39487.5934852452387*w^8*Log[MH2/muf2]^2 + 77392.8866134868218*w^9*Log[MH2/muf2]^2 + 150073.137938314878*w^10*Log[MH2/muf2]^2 + 293669.032678587835*w^11*Log[MH2/muf2]^2 + 570359.287567675097*w^12*Log[MH2/muf2]^2 + 1.11599853224212726*^6*w^13*Log[MH2/muf2]^2 + 2.17124078731059449*^6*w^14*Log[MH2/muf2]^2 + 4.25059522272307087*^6*w^15*Log[MH2/muf2]^2 + 8.28376232861360961*^6*w^16*Log[MH2/muf2]^2 + 1.62296482224616308*^7*w^17*Log[MH2/muf2]^2 + 3.16791801231215506*^7*w^18*Log[MH2/muf2]^2 + 6.21211970249095309*^7*w^19*Log[MH2/muf2]^2 + 1.21433863288934085*^8*w^20*Log[MH2/muf2]^2 + 2.38343121556402144*^8*w^21*Log[MH2/muf2]^2 + 4.66539236636743075*^8*w^22*Log[MH2/muf2]^2 + 9.16526238856187897*^8*w^23*Log[MH2/muf2]^2 + 1.79626709980216666*^9*w^24*Log[MH2/muf2]^2 + 3.53192197331143752*^9*w^25*Log[MH2/muf2]^2 + 6.93006708500102396*^9*w^26*Log[MH2/muf2]^2 + 1.36378922741895592*^10*w^27*Log[MH2/muf2]^2 + 2.6787887085417263*^10*w^28*Log[MH2/muf2]^2 + 5.27597618059990186*^10*w^29*Log[MH2/muf2]^2 + 1.0373554597144337*^11*w^30*Log[MH2/muf2]^2 + 2.04470785633609011*^11*w^31*Log[MH2/muf2]^2 + 4.02403647717420184*^11*w^32*Log[MH2/muf2]^2 + 7.93761481802812937*^11*w^33*Log[MH2/muf2]^2 + 1.56351455036779481*^12*w^34*Log[MH2/muf2]^2 + 3.08631517462272676*^12*w^35*Log[MH2/muf2]^2 + 6.084311830623165*^12*w^36*Log[MH2/muf2]^2 + 1.2018398393437586*^13*w^37*Log[MH2/muf2]^2 + 2.37114070316979167*^13*w^38*Log[MH2/muf2]^2 + 4.68680160440444138*^13*w^39*Log[MH2/muf2]^2 + 9.25356330107990838*^13*w^40*Log[MH2/muf2]^2 + 1.83020794828563767*^14*w^41*Log[MH2/muf2]^2 + 3.61608271573161805*^14*w^42*Log[MH2/muf2]^2 + 7.15633682231655607*^14*w^43*Log[MH2/muf2]^2 + 1.41487920123234044*^15*w^44*Log[MH2/muf2]^2 + 2.80170366349951862*^15*w^45*Log[MH2/muf2]^2 + 5.54278251097286444*^15*w^46*Log[MH2/muf2]^2 + 1.09817391763369135*^16*w^47*Log[MH2/muf2]^2 + 2.17390834742599574*^16*w^48*Log[MH2/muf2]^2 + 4.30938741522814852*^16*w^49*Log[MH2/muf2]^2 + 8.53568584838398767*^16*w^50*Log[MH2/muf2]^2 + 1.6929136680766214*^17*w^51*Log[MH2/muf2]^2 + 3.35505441666330393*^17*w^52*Log[MH2/muf2]^2 + 6.65747484703088214*^17*w^53*Log[MH2/muf2]^2 + 1.32009730877391518*^18*w^54*Log[MH2/muf2]^2 + 2.62072459047173339*^18*w^55*Log[MH2/muf2]^2 + 5.19923962505019445*^18*w^56*Log[MH2/muf2]^2 + 1.032649645190918*^19*w^57*Log[MH2/muf2]^2 + 2.04967218759648331*^19*w^58*Log[MH2/muf2]^2 + 4.07275126134707732*^19*w^59*Log[MH2/muf2]^2 + 8.08767419865695285*^19*w^60*Log[MH2/muf2]^2 + 1.60771966266882932*^20*w^61*Log[MH2/muf2]^2 + 3.19405403819868455*^20*w^62*Log[MH2/muf2]^2 + 6.35192396736150377*^20*w^63*Log[MH2/muf2]^2 + 1.26248320282444049*^21*w^64*Log[MH2/muf2]^2 + 2.51164589366821851*^21*w^65*Log[MH2/muf2]^2 + 4.994127946782367*^21*w^66*Log[MH2/muf2]^2 + 9.93930197511144369*^21*w^67*Log[MH2/muf2]^2 + 1.97711053639290411*^22*w^68*Log[MH2/muf2]^2 + 3.93626619722053012*^22*w^69*Log[MH2/muf2]^2 + 7.83297070701212141*^22*w^70*Log[MH2/muf2]^2 + 1.56002435279352332*^23*w^71*Log[MH2/muf2]^2 + 3.10551643986315008*^23*w^72*Log[MH2/muf2]^2 + 6.18706024132350285*^23*w^73*Log[MH2/muf2]^2 + 1.23208565095335995*^24*w^74*Log[MH2/muf2]^2 + 2.45545231176217394*^24*w^75*Log[MH2/muf2]^2 + 4.89143269213745054*^24*w^76*Log[MH2/muf2]^2 + 9.75127513150972703*^24*w^77*Log[MH2/muf2]^2 + 1.94315817437718115*^25*w^78*Log[MH2/muf2]^2 + 3.87492237496566985*^25*w^79*Log[MH2/muf2]^2 + 7.72407119077981093*^25*w^80*Log[MH2/muf2]^2 + 1.54072669732204145*^26*w^81*Log[MH2/muf2]^2 + 3.07213245113673278*^26*w^82*Log[MH2/muf2]^2 + 6.12969523009645864*^26*w^83*Log[MH2/muf2]^2 + 1.22258486326197241*^27*w^84*Log[MH2/muf2]^2 + 2.44001691220398474*^27*w^85*Log[MH2/muf2]^2 + 4.86803500541239009*^27*w^86*Log[MH2/muf2]^2 + 9.71802042139455014*^27*w^87*Log[MH2/muf2]^2 + 1.93934233632866896*^28*w^88*Log[MH2/muf2]^2 + 3.87243775313054763*^28*w^89*Log[MH2/muf2]^2 + 7.72986999464373595*^28*w^90*Log[MH2/muf2]^2 + 1.54384504350765548*^29*w^91*Log[MH2/muf2]^2 + 3.08246351330206461*^29*w^92*Log[MH2/muf2]^2 + 6.15781798536579744*^29*w^93*Log[MH2/muf2]^2 + 1.22976789734369558*^30*w^94*Log[MH2/muf2]^2 + 2.45722772362503283*^30*w^95*Log[MH2/muf2]^2 + 4.90839497900477602*^30*w^96*Log[MH2/muf2]^2 + 9.80959790046977193*^30*w^97*Log[MH2/muf2]^2 + 1.95992280597835722*^31*w^98*Log[MH2/muf2]^2 + 3.91774657525193387*^31*w^99*Log[MH2/muf2]^2 + 7.82913492491489111*^31*w^100*Log[MH2/muf2]^2 + 1.56528407893627916*^32*w^101*Log[MH2/muf2]^2 + 3.12864605782893957*^32*w^102*Log[MH2/muf2]^2 + 6.25625309248245288*^32*w^103*Log[MH2/muf2]^2 + 1.2507188338954244*^33*w^104*Log[MH2/muf2]^2 + 2.50145466194977835*^33*w^105*Log[MH2/muf2]^2 + 5.00168739959803712*^33*w^106*Log[MH2/muf2]^2 + 1.00050961041814599*^34*w^107*Log[MH2/muf2]^2 + 2.00087632535095905*^34*w^108*Log[MH2/muf2]^2 + 4.003073402217557*^34*w^109*Log[MH2/muf2]^2 + 8.00689755429401568*^34*w^110*Log[MH2/muf2]^2 + 1.60214970693468263*^35*w^111*Log[MH2/muf2]^2 + 3.20510554819622718*^35*w^112*Log[MH2/muf2]^2 + 6.414217876926096*^35*w^113*Log[MH2/muf2]^2 + 1.28335963240117235*^36*w^114*Log[MH2/muf2]^2 + 2.56867663588467941*^36*w^115*Log[MH2/muf2]^2 + 5.14015888653424185*^36*w^116*Log[MH2/muf2]^2 + 1.02895062732333169*^37*w^117*Log[MH2/muf2]^2 + 2.05930755145310111*^37*w^118*Log[MH2/muf2]^2 + 4.1228115088237167*^37*w^119*Log[MH2/muf2]^2 + 8.25233703178524936*^37*w^120*Log[MH2/muf2]^2 + 1.65234579734892529*^38*w^121*Log[MH2/muf2]^2 + 3.30779476637647817*^38*w^122*Log[MH2/muf2]^2 + 6.62386986252597806*^38*w^123*Log[MH2/muf2]^2 + 1.32617545048675888*^39*w^124*Log[MH2/muf2]^2 + 2.655957373988884*^39*w^125*Log[MH2/muf2]^2 + 5.318135609610873*^39*w^126*Log[MH2/muf2]^2 + 1.06518274685004367*^40*w^127*Log[MH2/muf2]^2 + 2.133089980739604*^40*w^128*Log[MH2/muf2]^2 + 4.27283672219990191*^40*w^129*Log[MH2/muf2]^2 + 8.55747855343605296*^40*w^130*Log[MH2/muf2]^2 + 1.7143253126354575*^41*w^131*Log[MH2/muf2]^2 + 3.43372129864973563*^41*w^132*Log[MH2/muf2]^2 + 6.87940266974423047*^41*w^133*Log[MH2/muf2]^2 + 1.37804283527033142*^42*w^134*Log[MH2/muf2]^2 + 2.76111648455388513*^42*w^135*Log[MH2/muf2]^2 + 5.53139765265505581*^42*w^136*Log[MH2/muf2]^2 + 1.10838680219482124*^43*w^137*Log[MH2/muf2]^2 + 2.22063779700829649*^43*w^138*Log[MH2/muf2]^2 + 4.45007008798373908*^43*w^139*Log[MH2/muf2]^2 + 8.91636019545734864*^43*w^140*Log[MH2/muf2]^2 + 1.78693051093612218*^44*w^141*Log[MH2/muf2]^2 + 3.58064286881036119*^44*w^142*Log[MH2/muf2]^2 + 7.17646135667963979*^44*w^143*Log[MH2/muf2]^2 + 1.43811816932945795*^45*w^144*Log[MH2/muf2]^2 + 2.88251526650304538*^45*w^145*Log[MH2/muf2]^2 + 5.77677004045183222*^45*w^146*Log[MH2/muf2]^2 + 1.15794598758480905*^46*w^147*Log[MH2/muf2]^2 + 2.32075575212059848*^46*w^148*Log[MH2/muf2]^2 + 4.65218933498386863*^46*w^149*Log[MH2/muf2]^2 + 9.32448122522537339*^46*w^150*Log[MH2/muf2]^2 + 1.869286856397197*^47*w^151*Log[MH2/muf2]^2 + 3.74686435840370515*^47*w^152*Log[MH2/muf2]^2 + 7.51175190008654962*^47*w^153*Log[MH2/muf2]^2 + 1.50576290595608425*^48*w^154*Log[MH2/muf2]^2 + 3.01891279926942514*^48*w^155*Log[MH2/muf2]^2 + 6.05184705419945728*^48*w^156*Log[MH2/muf2]^2 + 1.213392769018977*^49*w^157*Log[MH2/muf2]^2 + 2.43253740396969819*^49*w^158*Log[MH2/muf2]^2 + 4.87743282166918137*^49*w^159*Log[MH2/muf2]^2 + 9.77842608746675365*^49*w^160*Log[MH2/muf2]^2 + 1.96073054515927849*^50*w^161*Log[MH2/muf2]^2 + 3.93109873016797367*^50*w^162*Log[MH2/muf2]^2 + 7.88277302101598295*^50*w^163*Log[MH2/muf2]^2 + 1.58049207901513928*^51*w^164*Log[MH2/muf2]^2 + 3.169366615737403*^51*w^165*Log[MH2/muf2]^2 + 6.35480142084731673*^51*w^166*Log[MH2/muf2]^2 + 1.27437206104509552*^52*w^167*Log[MH2/muf2]^2 + 2.55529434171685197*^52*w^168*Log[MH2/muf2]^2 + 5.12446289898532982*^52*w^169*Log[MH2/muf2]^2 + 1.0275601655479523*^53*w^170*Log[MH2/muf2]^2 + 2.06075775977089929*^53*w^171*Log[MH2/muf2]^2 + 4.13236939896994689*^53*w^172*Log[MH2/muf2]^2 + 8.28762755961847046*^53*w^173*Log[MH2/muf2]^2 + 1.66193799649998359*^54*w^174*Log[MH2/muf2]^2 + 3.33316253032336785*^54*w^175*Log[MH2/muf2]^2 + 6.68424918524177078*^54*w^176*Log[MH2/muf2]^2 + 1.34061510034993896*^55*w^177*Log[MH2/muf2]^2 + 2.68850585273112732*^55*w^178*Log[MH2/muf2]^2 + 5.39226855951685346*^55*w^179*Log[MH2/muf2]^2 + 1.0814049602054826*^56*w^180*Log[MH2/muf2]^2 + 2.16898836686685736*^56*w^181*Log[MH2/muf2]^2 + 4.34994023524944688*^56*w^182*Log[MH2/muf2]^2 + 8.72488700134010855*^56*w^183*Log[MH2/muf2]^2 + 1.74982410841726428*^57*w^184*Log[MH2/muf2]^2 + 3.50976404553388099*^57*w^185*Log[MH2/muf2]^2 + 7.03915207957115568*^57*w^186*Log[MH2/muf2]^2 + 1.41192053786656187*^58*w^187*Log[MH2/muf2]^2 + 2.83178242178386517*^58*w^188*Log[MH2/muf2]^2 + 5.68009472529071936*^58*w^189*Log[MH2/muf2]^2 + 1.13923098414979387*^59*w^190*Log[MH2/muf2]^2 + 2.28513945409041553*^59*w^191*Log[MH2/muf2]^2 + 4.58326444131248148*^59*w^192*Log[MH2/muf2]^2 + 9.19349237684902777*^59*w^193*Log[MH2/muf2]^2 + 1.84394585491962864*^60*w^194*Log[MH2/muf2]^2 + 3.69877521655869733*^60*w^195*Log[MH2/muf2]^2 + 7.41874573128057491*^60*w^196*Log[MH2/muf2]^2 + 1.48814051438395498*^61*w^197*Log[MH2/muf2]^2 + 2.98483880255898009*^61*w^198*Log[MH2/muf2]^2 + 5.987390004382128*^61*w^199*Log[MH2/muf2]^2 + 1.20093194622656444*^62*w^200*Log[MH2/muf2]^2 - 7.95874838277089121*Log[MH2/muf2]^3 - 38.9473706770143946*w*Log[MH2/muf2]^3 - 109.883071367469312*w^2*Log[MH2/muf2]^3 - 268.271350605974921*w^3*Log[MH2/muf2]^3 - 595.982570793579337*w^4*Log[MH2/muf2]^3 - 1286.14478909228164*w^5*Log[MH2/muf2]^3 - 2707.21277693474042*w^6*Log[MH2/muf2]^3 - 5637.06522232010178*w^7*Log[MH2/muf2]^3 - 11611.6347419230111*w^8*Log[MH2/muf2]^3 - 23795.7686544262293*w^9*Log[MH2/muf2]^3 - 48485.070041172185*w^10*Log[MH2/muf2]^3 - 98511.8297151528541*w^11*Log[MH2/muf2]^3 - 199463.727385376873*w^12*Log[MH2/muf2]^3 - 403178.376430869094*w^13*Log[MH2/muf2]^3 - 813104.419215750765*w^14*Log[MH2/muf2]^3 - 1.63800845771581493*^6*w^15*Log[MH2/muf2]^3 - 3.29460382403914484*^6*w^16*Log[MH2/muf2]^3 - 6.62164012833405452*^6*w^17*Log[MH2/muf2]^3 - 1.329330246487196*^7*w^18*Log[MH2/muf2]^3 - 2.66730187640786054*^7*w^19*Log[MH2/muf2]^3 - 5.34736589137240363*^7*w^20*Log[MH2/muf2]^3 - 1.07162538913529107*^8*w^21*Log[MH2/muf2]^3 - 2.14614678996896052*^8*w^22*Log[MH2/muf2]^3 - 4.29689162423732813*^8*w^23*Log[MH2/muf2]^3 - 8.59850887217869337*^8*w^24*Log[MH2/muf2]^3 - 1.72028650259949051*^9*w^25*Log[MH2/muf2]^3 - 3.44030123390919792*^9*w^26*Log[MH2/muf2]^3 - 6.87896231491213563*^9*w^27*Log[MH2/muf2]^3 - 1.37499364559519554*^10*w^28*Log[MH2/muf2]^3 - 2.74805443521919678*^10*w^29*Log[MH2/muf2]^3 - 5.49068792737633772*^10*w^30*Log[MH2/muf2]^3 - 1.09695079959289176*^11*w^31*Log[MH2/muf2]^3 - 2.19100926513321897*^11*w^32*Log[MH2/muf2]^3 - 4.37592064014784103*^11*w^33*Log[MH2/muf2]^3 - 8.73790053424657468*^11*w^34*Log[MH2/muf2]^3 - 1.74469699250157927*^12*w^35*Log[MH2/muf2]^3 - 3.48303648917591809*^12*w^36*Log[MH2/muf2]^3 - 6.95307368619729475*^12*w^37*Log[MH2/muf2]^3 - 1.38781324519693735*^13*w^38*Log[MH2/muf2]^3 - 2.76994015272792644*^13*w^39*Log[MH2/muf2]^3 - 5.527816142466267*^13*w^40*Log[MH2/muf2]^3 - 1.103126773138644*^14*w^41*Log[MH2/muf2]^3 - 2.20114231989930973*^14*w^42*Log[MH2/muf2]^3 - 4.39199898758889485*^14*w^43*Log[MH2/muf2]^3 - 8.76260175932973911*^14*w^44*Log[MH2/muf2]^3 - 1.74822595439527523*^15*w^45*Log[MH2/muf2]^3 - 3.48757648687789416*^15*w^46*Log[MH2/muf2]^3 - 6.95737440974742262*^15*w^47*Log[MH2/muf2]^3 - 1.38781924437178998*^16*w^48*Log[MH2/muf2]^3 - 2.76832684687228971*^16*w^49*Log[MH2/muf2]^3 - 5.52168104015927545*^16*w^50*Log[MH2/muf2]^3 - 1.10134503248355194*^17*w^51*Log[MH2/muf2]^3 - 2.19658525847693762*^17*w^52*Log[MH2/muf2]^3 - 4.38098577703591831*^17*w^53*Log[MH2/muf2]^3 - 8.73717195782275442*^17*w^54*Log[MH2/muf2]^3 - 1.74248816794795506*^18*w^55*Log[MH2/muf2]^3 - 3.47493254883191474*^18*w^56*Log[MH2/muf2]^3 - 6.929844551888512*^18*w^57*Log[MH2/muf2]^3 - 1.3819114764903324*^19*w^58*Log[MH2/muf2]^3 - 2.75573889125964943*^19*w^59*Log[MH2/muf2]^3 - 5.49512156963683029*^19*w^60*Log[MH2/muf2]^3 - 1.0957666924099283*^20*w^61*Log[MH2/muf2]^3 - 2.18495175020549943*^20*w^62*Log[MH2/muf2]^3 - 4.35679891532635035*^20*w^63*Log[MH2/muf2]^3 - 8.68715422416285276*^20*w^64*Log[MH2/muf2]^3 - 1.73216694548386147*^21*w^65*Log[MH2/muf2]^3 - 3.453723308416511*^21*w^66*Log[MH2/muf2]^3 - 6.88632902357855829*^21*w^67*Log[MH2/muf2]^3 - 1.37301306387889152*^22*w^68*Log[MH2/muf2]^3 - 2.73756341665109945*^22*w^69*Log[MH2/muf2]^3 - 5.45809833645870331*^22*w^70*Log[MH2/muf2]^3 - 1.08823148799595593*^23*w^71*Log[MH2/muf2]^3 - 2.16965030354321248*^23*w^72*Log[MH2/muf2]^3 - 4.32574656968508466*^23*w^73*Log[MH2/muf2]^3 - 8.62425734360991159*^23*w^74*Log[MH2/muf2]^3 - 1.7194331819019578*^24*w^75*Log[MH2/muf2]^3 - 3.42798496933893595*^24*w^76*Log[MH2/muf2]^3 - 6.83432355916900155*^24*w^77*Log[MH2/muf2]^3 - 1.36251975233476304*^25*w^78*Log[MH2/muf2]^3 - 2.71639635650526392*^25*w^79*Log[MH2/muf2]^3 - 5.41545173666188713*^25*w^80*Log[MH2/muf2]^3 - 1.07964088892999545*^26*w^81*Log[MH2/muf2]^3 - 2.15236388400706593*^26*w^82*Log[MH2/muf2]^3 - 4.29096685889880767*^26*w^83*Log[MH2/muf2]^3 - 8.55434641321216953*^26*w^84*Log[MH2/muf2]^3 - 1.70538168398685743*^27*w^85*Log[MH2/muf2]^3 - 3.39976573350875598*^27*w^86*Log[MH2/muf2]^3 - 6.77765508330711618*^27*w^87*Log[MH2/muf2]^3 - 1.35114812155646367*^28*w^88*Log[MH2/muf2]^3 - 2.69357771201461097*^28*w^89*Log[MH2/muf2]^3 - 5.369692791786577*^28*w^90*Log[MH2/muf2]^3 - 1.07046479435804827*^29*w^91*Log[MH2/muf2]^3 - 2.13397360720194695*^29*w^92*Log[MH2/muf2]^3 - 4.25410965919833703*^29*w^93*Log[MH2/muf2]^3 - 8.48051682246835571*^29*w^94*Log[MH2/muf2]^3 - 1.69059234611716718*^30*w^95*Log[MH2/muf2]^3 - 3.37015403238970268*^30*w^96*Log[MH2/muf2]^3 - 6.71836345524248792*^30*w^97*Log[MH2/muf2]^3 - 1.33928116593998515*^31*w^98*Log[MH2/muf2]^3 - 2.66982545324871839*^31*w^99*Log[MH2/muf2]^3 - 5.32216980931820438*^31*w^100*Log[MH2/muf2]^3 - 1.06095599733045672*^32*w^101*Log[MH2/muf2]^3 - 2.1149542464857422*^32*w^102*Log[MH2/muf2]^3 - 4.21606513373703415*^32*w^103*Log[MH2/muf2]^3 - 8.40444033421773*^32*w^104*Log[MH2/muf2]^3 - 1.67537857355390031*^33*w^105*Log[MH2/muf2]^3 - 3.33973835242711182*^33*w^106*Log[MH2/muf2]^3 - 6.65755161777652305*^33*w^107*Log[MH2/muf2]^3 - 1.32712592080925517*^34*w^108*Log[MH2/muf2]^3 - 2.64552744147983649*^34*w^109*Log[MH2/muf2]^3 - 5.27361049989463842*^34*w^110*Log[MH2/muf2]^3 - 1.05125074547269404*^35*w^111*Log[MH2/muf2]^3 - 2.09556126206857807*^35*w^112*Log[MH2/muf2]^3 - 4.177311190951356*^35*w^113*Log[MH2/muf2]^3 - 8.32701223383625889*^35*w^114*Log[MH2/muf2]^3 - 1.65990768115440747*^36*w^115*Log[MH2/muf2]^3 - 3.30883178455061079*^36*w^116*Log[MH2/muf2]^3 - 6.595803929266698*^36*w^117*Log[MH2/muf2]^3 - 1.31479158383794412*^37*w^118*Log[MH2/muf2]^3 - 2.62088715638875324*^37*w^119*Log[MH2/muf2]^3 - 5.22439444855895261*^37*w^120*Log[MH2/muf2]^3 - 1.04141963007075929*^38*w^121*Log[MH2/muf2]^3 - 2.07592606082414405*^38*w^122*Log[MH2/muf2]^3 - 4.138091607929253*^38*w^123*Log[MH2/muf2]^3 - 8.24868512948055263*^38*w^124*Log[MH2/muf2]^3 - 1.64426337904759693*^39*w^125*Log[MH2/muf2]^3 - 3.27758924480185699*^39*w^126*Log[MH2/muf2]^3 - 6.53340582687164787*^39*w^127*Log[MH2/muf2]^3 - 1.30233076441696537*^40*w^128*Log[MH2/muf2]^3 - 2.59600107244950649*^40*w^129*Log[MH2/muf2]^3 - 5.17469855493269856*^40*w^130*Log[MH2/muf2]^3 - 1.0314948942536695*^41*w^131*Log[MH2/muf2]^3 - 2.05610737292335514*^41*w^132*Log[MH2/muf2]^3 - 4.09851258478067261*^41*w^133*Log[MH2/muf2]^3 - 8.16965076451096473*^41*w^134*Log[MH2/muf2]^3 - 1.62847997131484017*^42*w^135*Log[MH2/muf2]^3 - 3.24607192427893446*^42*w^136*Log[MH2/muf2]^3 - 6.47046515717137515*^42*w^137*Log[MH2/muf2]^3 - 1.28976236749118794*^43*w^138*Log[MH2/muf2]^3 - 2.57090177331441272*^43*w^139*Log[MH2/muf2]^3 - 5.12457841182913498*^43*w^140*Log[MH2/muf2]^3 - 1.02148577680720413*^44*w^141*Log[MH2/muf2]^3 - 2.03612023435947467*^44*w^142*Log[MH2/muf2]^3 - 4.05859743034500143*^44*w^143*Log[MH2/muf2]^3 - 8.08994338340570173*^44*w^144*Log[MH2/muf2]^3 - 1.61256187308131024*^45*w^145*Log[MH2/muf2]^3 - 3.21428420436927466*^45*w^146*Log[MH2/muf2]^3 - 6.40698192382541808*^45*w^147*Log[MH2/muf2]^3 - 1.27708479417199826*^46*w^148*Log[MH2/muf2]^3 - 2.54558290873787174*^46*w^149*Log[MH2/muf2]^3 - 5.07401556777253575*^46*w^150*Log[MH2/muf2]^3 - 1.01138745292394293*^47*w^151*Log[MH2/muf2]^3 - 2.01595292833652357*^47*w^152*Log[MH2/muf2]^3 - 4.01831862885713727*^47*w^153*Log[MH2/muf2]^3 - 8.00950052655071862*^47*w^154*Log[MH2/muf2]^3 - 1.59649512400366987*^48*w^155*Log[MH2/muf2]^3 - 3.18219549639582476*^48*w^156*Log[MH2/muf2]^3 - 6.34288966945380952*^48*w^157*Log[MH2/muf2]^3 - 1.26428379525147003*^49*w^158*Log[MH2/muf2]^3 - 2.52001408275012119*^49*w^159*Log[MH2/muf2]^3 - 5.02294579529171203*^49*w^160*Log[MH2/muf2]^3 - 1.00118639560948539*^50*w^161*Log[MH2/muf2]^3 - 1.9955771695588808*^50*w^162*Log[MH2/muf2]^3 - 3.97761716411466261*^50*w^163*Log[MH2/muf2]^3 - 7.92819975309141996*^50*w^164*Log[MH2/muf2]^3 - 1.58025435913671455*^51*w^165*Log[MH2/muf2]^3 - 3.14975349405813025*^51*w^166*Log[MH2/muf2]^3 - 6.27808064175148059*^51*w^167*Log[MH2/muf2]^3 - 1.2513372573801823*^52*w^168*Log[MH2/muf2]^3 - 2.494149945852189*^52*w^169*Log[MH2/muf2]^3 - 4.97127638888996074*^52*w^170*Log[MH2/muf2]^3 - 9.90863662870070381*^52*w^171*Log[MH2/muf2]^3 - 1.97495436020470824*^53*w^172*Log[MH2/muf2]^3 - 3.93641441171559346*^53*w^173*Log[MH2/muf2]^3 - 7.845881280509768*^53*w^174*Log[MH2/muf2]^3 - 1.56380711386495476*^54*w^175*Log[MH2/muf2]^3 - 3.11689237120077617*^54*w^176*Log[MH2/muf2]^3 - 6.21242138588100835*^54*w^177*Log[MH2/muf2]^3 - 1.23821817307201625*^55*w^178*Log[MH2/muf2]^3 - 2.46793584546964262*^55*w^179*Log[MH2/muf2]^3 - 4.91889693051462232*^55*w^180*Log[MH2/muf2]^3 - 9.80396946316530947*^55*w^181*Log[MH2/muf2]^3 - 1.95403949386575803*^56*w^182*Log[MH2/muf2]^3 - 3.894619569535119*^56*w^183*Log[MH2/muf2]^3 - 7.76236214736469046*^56*w^184*Log[MH2/muf2]^3 - 1.54711652002073071*^57*w^185*Log[MH2/muf2]^3 - 3.08353792159804733*^57*w^186*Log[MH2/muf2]^3 - 6.14576253044312365*^57*w^187*Log[MH2/muf2]^3 - 1.22489650654661239*^58*w^188*Log[MH2/muf2]^3 - 2.44131137891287197*^58*w^189*Log[MH2/muf2]^3 - 4.86568606465967124*^58*w^190*Log[MH2/muf2]^3 - 9.69761861421778127*^58*w^191*Log[MH2/muf2]^3 - 1.93278361617239651*^59*w^192*Log[MH2/muf2]^3 - 3.85213434412636081*^59*w^193*Log[MH2/muf2]^3 - 7.67744515129901906*^59*w^194*Log[MH2/muf2]^3 - 1.53014300826243723*^60*w^195*Log[MH2/muf2]^3 - 3.04961080592011996*^60*w^196*Log[MH2/muf2]^3 - 6.077944971938274*^60*w^197*Log[MH2/muf2]^3 - 1.21134037332121186*^61*w^198*Log[MH2/muf2]^3 - 2.41421264010988158*^61*w^199*Log[MH2/muf2]^3 - 4.81151578361942248*^61*w^200*Log[MH2/muf2]^3, 130.435599948320026 + 247.210096357664154*w + 652.268612385060187*w^2 + 1230.7742748430976*w^3 + 3284.11183686535048*w^4 + 7833.96196699179378*w^5 + 18300.3383266306456*w^6 + 42075.5824745538502*w^7 + 93000.7008794774801*w^8 + 206416.973541969199*w^9 + 443392.979152075793*w^10 + 960730.89609995*w^11 + 2.02897989603804228*^6*w^12 + 4.32479942927949762*^6*w^13 + 9.03339830962308235*^6*w^14 + 1.90330537195008713*^7*w^15 + 3.94520724845560776*^7*w^16 + 8.24223474298842648*^7*w^17 + 1.69897253795894095*^8*w^18 + 3.52679626706846002*^8*w^19 + 7.23924268365161441*^8*w^20 + 1.49530488013346634*^9*w^21 + 3.05928123258372447*^9*w^22 + 6.29425521392250131*^9*w^23 + 1.28439808793567055*^10*w^24 + 2.63414911822340828*^10*w^25 + 5.36381021600474748*^10*w^26 + 1.09717576590509007*^11*w^27 + 2.23021563398701973*^11*w^28 + 4.55198645943125946*^11*w^29 + 9.23915738374393343*^11*w^30 + 1.88228657489412613*^12*w^31 + 3.81570306102320873*^12*w^32 + 7.76148454686456376*^12*w^33 + 1.57169462274436022*^13*w^34 + 3.19264019812159843*^13*w^35 + 6.45907460994685037*^13*w^36 + 1.31051195072796489*^14*w^37 + 2.64916740244753481*^14*w^38 + 5.36948612288826154*^14*w^39 + 1.08465496452171489*^15*w^40 + 2.19644685028353752*^15*w^41 + 4.43410029767741621*^15*w^42 + 8.97191281338677498*^15*w^43 + 1.81019655162857629*^16*w^44 + 3.66010528268634719*^16*w^45 + 7.38100727370351349*^16*w^46 + 1.49143432937336663*^17*w^47 + 3.00627993490423112*^17*w^48 + 6.07108608972557207*^17*w^49 + 1.22324591881395049*^18*w^50 + 2.46901249557881028*^18*w^51 + 4.97289361400420515*^18*w^52 + 1.00325692827488721*^19*w^53 + 2.01999766450110868*^19*w^54 + 4.07348087971416544*^19*w^55 + 8.19916788812586047*^19*w^56 + 1.65277040193485059*^20*w^57 + 3.32577696170886069*^20*w^58 + 6.70159284059629911*^20*w^59 + 1.34817095747980577*^21*w^60 + 2.71571809825527065*^21*w^61 + 5.46193726648088588*^21*w^62 + 1.09989816897480134*^22*w^63 + 2.21165518552016882*^22*w^64 + 4.45245255318001975*^22*w^65 + 8.95105395537839942*^22*w^66 + 1.80152873110637318*^23*w^67 + 3.62103163616911341*^23*w^68 + 7.28605753081265748*^23*w^69 + 1.46421777958593647*^24*w^70 + 2.9455510063191796*^24*w^71 + 5.91843311868673126*^24*w^72 + 1.19035048478863148*^25*w^73 + 2.39137043318655763*^25*w^74 + 4.80870609630633422*^25*w^75 + 9.65909219307013972*^25*w^76 + 1.94194288500300255*^26*w^77 + 3.90017866266092565*^26*w^78 + 7.83986201639974892*^26*w^79 + 1.574345355120289*^27*w^80 + 3.16411519673599045*^27*w^81 + 6.35317304126949*^27*w^82 + 1.27666082440647727*^28*w^83 + 2.5630893484692655*^28*w^84 + 5.14973671496374256*^28*w^85 + 1.03377452371155782*^29*w^86 + 2.07676375819770612*^29*w^87 + 4.16853100904958539*^29*w^88 + 8.37312512433134982*^29*w^89 + 1.68050970590883829*^30*w^90 + 3.37514066377215695*^30*w^91 + 6.77337333341974186*^30*w^92 + 1.360206928023924*^31*w^93 + 2.72947953034199958*^31*w^94 + 5.48064323519231317*^31*w^95 + 1.09968930559212706*^32*w^96 + 2.20788187438258348*^32*w^97 + 4.42975462163222829*^32*w^98 + 8.892869019849165*^32*w^99 + 1.78407347198660198*^33*w^100 + 3.58124021372786999*^33*w^101 + 7.18410754456422722*^33*w^102 + 1.44196258048571706*^34*w^103 + 2.89243311147000982*^34*w^104 + 5.80506072670432927*^34*w^105 + 1.16436033036604716*^35*w^106 + 2.33665627432871144*^35*w^107 + 4.68649349032404508*^35*w^108 + 9.40418232178715903*^35*w^109 + 1.88602721935572872*^36*w^110 + 3.78432191619535467*^36*w^111 + 7.58909210427083554*^36*w^112 + 1.52264424825682159*^37*w^113 + 3.05334635831318497*^37*w^114 + 6.12568312161021823*^37*w^115 + 1.22831288044291131*^38*w^116 + 2.46410121837527669*^38*w^117 + 4.94072632856173597*^38*w^118 + 9.910888592707994*^38*w^119 + 1.98711726408725005*^39*w^120 + 3.98582897551439553*^39*w^121 + 7.99114538127598603*^39*w^122 + 1.60279733005869702*^40*w^123 + 3.21328487059552158*^40*w^124 + 6.44457396366584857*^40*w^125 + 1.29195032116760224*^41*w^126 + 2.59099835933139633*^41*w^127 + 5.19398175417541723*^41*w^128 + 1.04159520005751241*^42*w^129 + 2.08792354668417464*^42*w^130 + 4.18688669379129941*^42*w^131 + 8.39247000324187981*^42*w^132 + 1.68284948935785562*^43*w^133 + 3.37308610312785875*^43*w^134 + 6.76336026842255076*^43*w^135 + 1.35559139091957047*^44*w^136 + 2.71796732104356508*^44*w^137 + 5.44747413582279625*^44*w^138 + 1.09217346667464182*^45*w^139 + 2.18890919502113666*^45*w^140 + 4.38839644533141957*^45*w^141 + 8.79483394816076732*^45*w^142 + 1.76314501950626477*^46*w^143 + 3.53342562552545524*^46*w^144 + 7.08335836523245758*^46*w^145 + 1.41949447796401598*^47*w^146 + 2.84551184214468228*^47*w^147 + 5.70219265802122335*^47*w^148 + 1.14301660847214539*^48*w^149 + 2.29045324154950684*^48*w^150 + 4.59109795739939582*^48*w^151 + 9.19969087663179982*^48*w^152 + 1.84396776685167525*^49*w^153 + 3.694861432920674*^49*w^154 + 7.40565836764408894*^49*w^155 + 1.48387395625400235*^50*w^156 + 2.97405093851471784*^50*w^157 + 5.95896161353893131*^50*w^158 + 1.19428582109864746*^51*w^159 + 2.39287290050432135*^51*w^160 + 4.79561186201370681*^51*w^161 + 9.60826253080883966*^51*w^162 + 1.92555687962643766*^52*w^163 + 3.85786445527440964*^52*w^164 + 7.73118252118299178*^52*w^165 + 1.5489114932962725*^53*w^166 + 3.10394054188080067*^53*w^167 + 6.21848235558276842*^53*w^168 + 1.24611857904155797*^54*w^169 + 2.49643914702865247*^54*w^170 + 5.00246954184074637*^54*w^171 + 1.00215966419461932*^55*w^172 + 2.00811790771092471*^55*w^173 + 4.0228401010930215*^55*w^174 + 8.06072652048931971*^55*w^175 + 1.61476407227913842*^56*w^176 + 3.23548889285947426*^56*w^177 + 6.48136319513633506*^56*w^178 + 1.29863437530052369*^57*w^179 + 2.60138786885554498*^57*w^180 + 5.212134549704844*^57*w^181 + 1.04406085602077561*^58*w^182 + 2.09183080250484798*^58*w^183 + 4.19014381050454668*^58*w^184 + 8.39498941126252866*^58*w^185 + 1.68156980731715505*^59*w^186 + 3.36896772634331141*^59*w^187 + 6.74814116060438661*^59*w^188 + 1.35193890864986055*^60*w^189 + 2.7079280144823043*^60*w^190 + 5.42501829522202143*^60*w^191 + 1.0866111788859398*^61*w^192 + 2.17685579781370401*^61*w^193 + 4.36009250572976423*^61*w^194 + 8.73459565316298769*^61*w^195 + 1.74945224044269277*^62*w^196 + 3.5046205544093135*^62*w^197 + 7.01929813409882861*^62*w^198 + 1.40612719533577158*^63*w^199 + 2.81624765682628529*^63*w^200 + ALARM*w^201 - 170.541559256932361*Log[MH2/muf2] - 473.455502741706929*w*Log[MH2/muf2] - 979.254738317381474*w^2*Log[MH2/muf2] - 1732.37001797556743*w^3*Log[MH2/muf2] - 2996.82814086781328*w^4*Log[MH2/muf2] - 5774.00325182176942*w^5*Log[MH2/muf2] - 10358.3563788056921*w^6*Log[MH2/muf2] - 20503.822740797565*w^7*Log[MH2/muf2] - 38084.1540708667793*w^8*Log[MH2/muf2] - 76612.3350066823703*w^9*Log[MH2/muf2] - 146037.65078364938*w^10*Log[MH2/muf2] - 296637.636278812207*w^11*Log[MH2/muf2] - 575934.746363421616*w^12*Log[MH2/muf2] - 1.17630914899922144*^6*w^13*Log[MH2/muf2] - 2.31324776472053803*^6*w^14*Log[MH2/muf2] - 4.73798382749206515*^6*w^15*Log[MH2/muf2] - 9.39990391048044703*^6*w^16*Log[MH2/muf2] - 1.92748136736832335*^7*w^17*Log[MH2/muf2] - 3.84719741134452118*^7*w^18*Log[MH2/muf2] - 7.88972249547350454*^7*w^19*Log[MH2/muf2] - 1.58126273215648065*^8*w^20*Log[MH2/muf2] - 3.24121406248358328*^8*w^21*Log[MH2/muf2] - 6.51414938602107191*^8*w^22*Log[MH2/muf2] - 1.33412924401195473*^9*w^23*Log[MH2/muf2] - 2.68628477999696976*^9*w^24*Log[MH2/muf2] - 5.49604407876236336*^9*w^25*Log[MH2/muf2] - 1.1079672730920177*^10*w^26*Log[MH2/muf2] - 2.26437664823854005*^10*w^27*Log[MH2/muf2] - 4.56826013702095006*^10*w^28*Log[MH2/muf2] - 9.32585568500574816*^10*w^29*Log[MH2/muf2] - 1.88225252294678884*^11*w^30*Log[MH2/muf2] - 3.83831390259825738*^11*w^31*Log[MH2/muf2] - 7.74853267057705067*^11*w^32*Log[MH2/muf2] - 1.5784274274110427*^12*w^33*Log[MH2/muf2] - 3.18658217553831492*^12*w^34*Log[MH2/muf2] - 6.48478428370626543*^12*w^35*Log[MH2/muf2] - 1.30909111230428057*^13*w^36*Log[MH2/muf2] - 2.66152453923426893*^13*w^37*Log[MH2/muf2] - 5.37211919733138748*^13*w^38*Log[MH2/muf2] - 1.09124413212080375*^14*w^39*Log[MH2/muf2] - 2.20219322416692217*^14*w^40*Log[MH2/muf2] - 4.46963896367144544*^14*w^41*Log[MH2/muf2] - 9.01798194950559201*^14*w^42*Log[MH2/muf2] - 1.82890512886984971*^15*w^43*Log[MH2/muf2] - 3.68911382759891747*^15*w^44*Log[MH2/muf2] - 7.476380576621073*^15*w^45*Log[MH2/muf2] - 1.50768538555193635*^16*w^46*Log[MH2/muf2] - 3.05343636396956822*^16*w^47*Log[MH2/muf2] - 6.155934265261213*^16*w^48*Log[MH2/muf2] - 1.24595024909023728*^17*w^49*Log[MH2/muf2] - 2.51125576846908409*^17*w^50*Log[MH2/muf2] - 5.07977594173086744*^17*w^51*Log[MH2/muf2] - 1.02357760184222489*^18*w^52*Log[MH2/muf2] - 2.06937003980982656*^18*w^53*Log[MH2/muf2] - 4.16871490604364629*^18*w^54*Log[MH2/muf2] - 8.42362286775394259*^18*w^55*Log[MH2/muf2] - 1.6964979224063924*^19*w^56*Log[MH2/muf2] - 3.42644460018500601*^19*w^57*Log[MH2/muf2] - 6.89908576181727162*^19*w^58*Log[MH2/muf2] - 1.39280004350092903*^20*w^59*Log[MH2/muf2] - 2.80371166528311315*^20*w^60*Log[MH2/muf2] - 5.65782558487157454*^20*w^61*Log[MH2/muf2] - 1.13866085748873304*^21*w^62*Log[MH2/muf2] - 2.29689291363912925*^21*w^63*Log[MH2/muf2] - 4.62156897361228324*^21*w^64*Log[MH2/muf2] - 9.31914860016431592*^21*w^65*Log[MH2/muf2] - 1.87470265129531765*^22*w^66*Log[MH2/muf2] - 3.77893240394609068*^22*w^67*Log[MH2/muf2] - 7.60039780058549887*^22*w^68*Log[MH2/muf2] - 1.53155199244909223*^23*w^69*Log[MH2/muf2] - 3.07973606048668529*^23*w^70*Log[MH2/muf2] - 6.20405591244545776*^23*w^71*Log[MH2/muf2] - 1.24731294089559987*^24*w^72*Log[MH2/muf2] - 2.51195527385975056*^24*w^73*Log[MH2/muf2] - 5.04932016027916587*^24*w^74*Log[MH2/muf2] - 1.01660111950367909*^25*w^75*Log[MH2/muf2] - 2.043130289908638*^25*w^76*Log[MH2/muf2] - 4.11245694306065803*^25*w^77*Log[MH2/muf2] - 8.26369694126981243*^25*w^78*Log[MH2/muf2] - 1.662927343326961*^26*w^79*Log[MH2/muf2] - 3.34100226781921717*^26*w^80*Log[MH2/muf2] - 6.72163300729891118*^26*w^81*Log[MH2/muf2] - 1.35024190672822512*^27*w^82*Log[MH2/muf2] - 2.71590077847394866*^27*w^83*Log[MH2/muf2] - 5.45489833749706456*^27*w^84*Log[MH2/muf2] - 1.09697838774723589*^28*w^85*Log[MH2/muf2] - 2.20297399488967783*^28*w^86*Log[MH2/muf2] - 4.42929242283921434*^28*w^87*Log[MH2/muf2] - 8.89378512323833895*^28*w^88*Log[MH2/muf2] - 1.78784296453817176*^29*w^89*Log[MH2/muf2] - 3.58942559555921235*^29*w^90*Log[MH2/muf2] - 7.21421955564620807*^29*w^91*Log[MH2/muf2] - 1.44820640110120106*^30*w^92*Log[MH2/muf2] - 2.91018221633459833*^30*w^93*Log[MH2/muf2] - 5.841292051355646*^30*w^94*Log[MH2/muf2] - 1.17361968528357175*^31*w^95*Log[MH2/muf2] - 2.35540591511215949*^31*w^96*Log[MH2/muf2] - 4.73168890407214775*^31*w^97*Log[MH2/muf2] - 9.49524352433342543*^31*w^98*Log[MH2/muf2] - 1.90717919781954451*^32*w^99*Log[MH2/muf2] - 3.82679142600587956*^32*w^100*Log[MH2/muf2] - 7.68524983137927217*^32*w^101*Log[MH2/muf2] - 1.54190060543555972*^33*w^102*Log[MH2/muf2] - 3.09613611361368613*^33*w^103*Log[MH2/muf2] - 6.21119522429039588*^33*w^104*Log[MH2/muf2] - 1.24704412884511447*^34*w^105*Log[MH2/muf2] - 2.50146984609285168*^34*w^106*Log[MH2/muf2] - 5.02165940791801202*^34*w^107*Log[MH2/muf2] - 1.007211124710012*^35*w^108*Log[MH2/muf2] - 2.02171560511081851*^35*w^109*Log[MH2/muf2] - 4.05466108313610656*^35*w^110*Log[MH2/muf2] - 8.13773943254143315*^35*w^111*Log[MH2/muf2] - 1.63192752694130667*^36*w^112*Log[MH2/muf2] - 3.27492794037894813*^36*w^113*Log[MH2/muf2] - 6.56693510228196658*^36*w^114*Log[MH2/muf2] - 1.31770181330690172*^37*w^115*Log[MH2/muf2] - 2.64206344454499428*^37*w^116*Log[MH2/muf2] - 5.30094110084541978*^37*w^117*Log[MH2/muf2] - 1.06278490821112906*^38*w^118*Log[MH2/muf2] - 2.13212232273649586*^38*w^119*Log[MH2/muf2] - 4.27436833020239398*^38*w^120*Log[MH2/muf2] - 8.57427247240073613*^38*w^121*Log[MH2/muf2] - 1.71880103851190168*^39*w^122*Log[MH2/muf2] - 3.44755384170178297*^39*w^123*Log[MH2/muf2] - 6.91049109714138253*^39*w^124*Log[MH2/muf2] - 1.38597664653013482*^40*w^125*Log[MH2/muf2] - 2.77794904516536075*^40*w^126*Log[MH2/muf2] - 5.57101326516691096*^40*w^127*Log[MH2/muf2] - 1.11653926924640991*^41*w^128*Log[MH2/muf2] - 2.23896927515567808*^41*w^129*Log[MH2/muf2] - 4.48704357861731161*^41*w^130*Log[MH2/muf2] - 8.99704450962101836*^41*w^131*Log[MH2/muf2] - 1.80295640418131916*^42*w^132*Log[MH2/muf2] - 3.61485958500000784*^42*w^133*Log[MH2/muf2] - 7.243539188835535*^42*w^134*Log[MH2/muf2] - 1.45219442719937767*^43*w^135*Log[MH2/muf2] - 2.90977199981048318*^43*w^136*Log[MH2/muf2] - 5.83313092622989874*^43*w^137*Log[MH2/muf2] - 1.16872271916716263*^44*w^138*Log[MH2/muf2] - 2.34273993408014044*^44*w^139*Log[MH2/muf2] - 4.69364386068327851*^44*w^140*Log[MH2/muf2] - 9.40791812087565864*^44*w^141*Log[MH2/muf2] - 1.88476221532771298*^45*w^142*Log[MH2/muf2] - 3.77756278212436873*^45*w^143*Log[MH2/muf2] - 7.56749911590830648*^45*w^144*Log[MH2/muf2] - 1.51663166102548618*^46*w^145*Log[MH2/muf2] - 3.03807922577702467*^46*w^146*Log[MH2/muf2] - 6.08835960843984131*^46*w^147*Log[MH2/muf2] - 1.21954597015988626*^47*w^148*Log[MH2/muf2] - 2.44384495001991953*^47*w^149*Log[MH2/muf2] - 4.89498110203272997*^47*w^150*Log[MH2/muf2] - 9.80847613927837643*^47*w^151*Log[MH2/muf2] - 1.96453137133364883*^48*w^152*Log[MH2/muf2] - 3.93627360911769399*^48*w^153*Log[MH2/muf2] - 7.88357690722601126*^48*w^154*Log[MH2/muf2] - 1.57952360109439433*^49*w^155*Log[MH2/muf2] - 3.16333564221161636*^49*w^156*Log[MH2/muf2] - 6.33760645956205469*^49*w^157*Log[MH2/muf2] - 1.26918827489916596*^50*w^158*Log[MH2/muf2] - 2.54263417564690544*^50*w^159*Log[MH2/muf2] - 5.09174653445366704*^50*w^160*Log[MH2/muf2] - 1.02000680196012668*^51*w^161*Log[MH2/muf2] - 2.04253046758133898*^51*w^162*Log[MH2/muf2] - 4.09151265933412718*^51*w^163*Log[MH2/muf2] - 8.19280094159560544*^51*w^164*Log[MH2/muf2] - 1.64107111362630432*^52*w^165*Log[MH2/muf2] - 3.2859380070559637*^52*w^166*Log[MH2/muf2] - 6.58164662605870812*^52*w^167*Log[MH2/muf2] - 1.31780273167934143*^53*w^168*Log[MH2/muf2] - 2.63940678887351601*^53*w^169*Log[MH2/muf2] - 5.28453102159369421*^53*w^170*Log[MH2/muf2] - 1.05838486615754729*^54*w^171*Log[MH2/muf2] - 2.11898757827818703*^54*w^172*Log[MH2/muf2] - 4.24372582297162741*^54*w^173*Log[MH2/muf2] - 8.49605173385251573*^54*w^174*Log[MH2/muf2] - 1.70144637762104726*^55*w^175*Log[MH2/muf2] - 3.40622631195295108*^55*w^176*Log[MH2/muf2] - 6.82114507571011517*^55*w^177*Log[MH2/muf2] - 1.36552064215204502*^56*w^178*Log[MH2/muf2] - 2.73441964504209138*^56*w^179*Log[MH2/muf2] - 5.47384171962398317*^56*w^180*Log[MH2/muf2] - 1.09608103662738019*^57*w^181*Log[MH2/muf2] - 2.19409862483543736*^57*w^182*Log[MH2/muf2] - 4.39329651082622262*^57*w^183*Log[MH2/muf2] - 8.79408627327179919*^57*w^184*Log[MH2/muf2] - 1.76079755966878791*^58*w^185*Log[MH2/muf2] - 3.52449308263739307*^58*w^186*Log[MH2/muf2] - 7.05667447301784299*^58*w^187*Log[MH2/muf2] - 1.41245506495779474*^59*w^188*Log[MH2/muf2] - 2.82789411128185084*^59*w^189*Log[MH2/muf2] - 5.660115654760676*^59*w^190*Log[MH2/muf2] - 1.13318089640411958*^60*w^191*Log[MH2/muf2] - 2.26803256337185492*^60*w^192*Log[MH2/muf2] - 4.54055564259346871*^60*w^193*Log[MH2/muf2] - 9.08755784329234185*^60*w^194*Log[MH2/muf2] - 1.81925263224698569*^61*w^195*Log[MH2/muf2] - 3.64099095159120088*^61*w^196*Log[MH2/muf2] - 7.28872977574586251*^61*w^197*Log[MH2/muf2] - 1.45870370919672111*^62*w^198*Log[MH2/muf2] - 2.92002164660835119*^62*w^199*Log[MH2/muf2] - 5.84373077977998964*^62*w^200*Log[MH2/muf2] + 66.7148831364833886*Log[MH2/muf2]^2 + 257.535002463684191*w*Log[MH2/muf2]^2 + 623.151601114818718*w^2*Log[MH2/muf2]^2 + 1347.95520847796824*w^3*Log[MH2/muf2]^2 + 2653.51209054683345*w^4*Log[MH2/muf2]^2 + 5325.81940300846655*w^5*Log[MH2/muf2]^2 + 10341.0698592591157*w^6*Log[MH2/muf2]^2 + 20380.2255183737337*w^7*Log[MH2/muf2]^2 + 39487.5934852452387*w^8*Log[MH2/muf2]^2 + 77392.8866134868218*w^9*Log[MH2/muf2]^2 + 150073.137938314878*w^10*Log[MH2/muf2]^2 + 293669.032678587835*w^11*Log[MH2/muf2]^2 + 570359.287567675097*w^12*Log[MH2/muf2]^2 + 1.11599853224212726*^6*w^13*Log[MH2/muf2]^2 + 2.17124078731059449*^6*w^14*Log[MH2/muf2]^2 + 4.25059522272307087*^6*w^15*Log[MH2/muf2]^2 + 8.28376232861360961*^6*w^16*Log[MH2/muf2]^2 + 1.62296482224616308*^7*w^17*Log[MH2/muf2]^2 + 3.16791801231215506*^7*w^18*Log[MH2/muf2]^2 + 6.21211970249095309*^7*w^19*Log[MH2/muf2]^2 + 1.21433863288934085*^8*w^20*Log[MH2/muf2]^2 + 2.38343121556402144*^8*w^21*Log[MH2/muf2]^2 + 4.66539236636743075*^8*w^22*Log[MH2/muf2]^2 + 9.16526238856187897*^8*w^23*Log[MH2/muf2]^2 + 1.79626709980216666*^9*w^24*Log[MH2/muf2]^2 + 3.53192197331143752*^9*w^25*Log[MH2/muf2]^2 + 6.93006708500102396*^9*w^26*Log[MH2/muf2]^2 + 1.36378922741895592*^10*w^27*Log[MH2/muf2]^2 + 2.6787887085417263*^10*w^28*Log[MH2/muf2]^2 + 5.27597618059990186*^10*w^29*Log[MH2/muf2]^2 + 1.0373554597144337*^11*w^30*Log[MH2/muf2]^2 + 2.04470785633609011*^11*w^31*Log[MH2/muf2]^2 + 4.02403647717420184*^11*w^32*Log[MH2/muf2]^2 + 7.93761481802812937*^11*w^33*Log[MH2/muf2]^2 + 1.56351455036779481*^12*w^34*Log[MH2/muf2]^2 + 3.08631517462272676*^12*w^35*Log[MH2/muf2]^2 + 6.084311830623165*^12*w^36*Log[MH2/muf2]^2 + 1.2018398393437586*^13*w^37*Log[MH2/muf2]^2 + 2.37114070316979167*^13*w^38*Log[MH2/muf2]^2 + 4.68680160440444138*^13*w^39*Log[MH2/muf2]^2 + 9.25356330107990838*^13*w^40*Log[MH2/muf2]^2 + 1.83020794828563767*^14*w^41*Log[MH2/muf2]^2 + 3.61608271573161805*^14*w^42*Log[MH2/muf2]^2 + 7.15633682231655607*^14*w^43*Log[MH2/muf2]^2 + 1.41487920123234044*^15*w^44*Log[MH2/muf2]^2 + 2.80170366349951862*^15*w^45*Log[MH2/muf2]^2 + 5.54278251097286444*^15*w^46*Log[MH2/muf2]^2 + 1.09817391763369135*^16*w^47*Log[MH2/muf2]^2 + 2.17390834742599574*^16*w^48*Log[MH2/muf2]^2 + 4.30938741522814852*^16*w^49*Log[MH2/muf2]^2 + 8.53568584838398767*^16*w^50*Log[MH2/muf2]^2 + 1.6929136680766214*^17*w^51*Log[MH2/muf2]^2 + 3.35505441666330393*^17*w^52*Log[MH2/muf2]^2 + 6.65747484703088214*^17*w^53*Log[MH2/muf2]^2 + 1.32009730877391518*^18*w^54*Log[MH2/muf2]^2 + 2.62072459047173339*^18*w^55*Log[MH2/muf2]^2 + 5.19923962505019445*^18*w^56*Log[MH2/muf2]^2 + 1.032649645190918*^19*w^57*Log[MH2/muf2]^2 + 2.04967218759648331*^19*w^58*Log[MH2/muf2]^2 + 4.07275126134707732*^19*w^59*Log[MH2/muf2]^2 + 8.08767419865695285*^19*w^60*Log[MH2/muf2]^2 + 1.60771966266882932*^20*w^61*Log[MH2/muf2]^2 + 3.19405403819868455*^20*w^62*Log[MH2/muf2]^2 + 6.35192396736150377*^20*w^63*Log[MH2/muf2]^2 + 1.26248320282444049*^21*w^64*Log[MH2/muf2]^2 + 2.51164589366821851*^21*w^65*Log[MH2/muf2]^2 + 4.994127946782367*^21*w^66*Log[MH2/muf2]^2 + 9.93930197511144369*^21*w^67*Log[MH2/muf2]^2 + 1.97711053639290411*^22*w^68*Log[MH2/muf2]^2 + 3.93626619722053012*^22*w^69*Log[MH2/muf2]^2 + 7.83297070701212141*^22*w^70*Log[MH2/muf2]^2 + 1.56002435279352332*^23*w^71*Log[MH2/muf2]^2 + 3.10551643986315008*^23*w^72*Log[MH2/muf2]^2 + 6.18706024132350285*^23*w^73*Log[MH2/muf2]^2 + 1.23208565095335995*^24*w^74*Log[MH2/muf2]^2 + 2.45545231176217394*^24*w^75*Log[MH2/muf2]^2 + 4.89143269213745054*^24*w^76*Log[MH2/muf2]^2 + 9.75127513150972703*^24*w^77*Log[MH2/muf2]^2 + 1.94315817437718115*^25*w^78*Log[MH2/muf2]^2 + 3.87492237496566985*^25*w^79*Log[MH2/muf2]^2 + 7.72407119077981093*^25*w^80*Log[MH2/muf2]^2 + 1.54072669732204145*^26*w^81*Log[MH2/muf2]^2 + 3.07213245113673278*^26*w^82*Log[MH2/muf2]^2 + 6.12969523009645864*^26*w^83*Log[MH2/muf2]^2 + 1.22258486326197241*^27*w^84*Log[MH2/muf2]^2 + 2.44001691220398474*^27*w^85*Log[MH2/muf2]^2 + 4.86803500541239009*^27*w^86*Log[MH2/muf2]^2 + 9.71802042139455014*^27*w^87*Log[MH2/muf2]^2 + 1.93934233632866896*^28*w^88*Log[MH2/muf2]^2 + 3.87243775313054763*^28*w^89*Log[MH2/muf2]^2 + 7.72986999464373595*^28*w^90*Log[MH2/muf2]^2 + 1.54384504350765548*^29*w^91*Log[MH2/muf2]^2 + 3.08246351330206461*^29*w^92*Log[MH2/muf2]^2 + 6.15781798536579744*^29*w^93*Log[MH2/muf2]^2 + 1.22976789734369558*^30*w^94*Log[MH2/muf2]^2 + 2.45722772362503283*^30*w^95*Log[MH2/muf2]^2 + 4.90839497900477602*^30*w^96*Log[MH2/muf2]^2 + 9.80959790046977193*^30*w^97*Log[MH2/muf2]^2 + 1.95992280597835722*^31*w^98*Log[MH2/muf2]^2 + 3.91774657525193387*^31*w^99*Log[MH2/muf2]^2 + 7.82913492491489111*^31*w^100*Log[MH2/muf2]^2 + 1.56528407893627916*^32*w^101*Log[MH2/muf2]^2 + 3.12864605782893957*^32*w^102*Log[MH2/muf2]^2 + 6.25625309248245288*^32*w^103*Log[MH2/muf2]^2 + 1.2507188338954244*^33*w^104*Log[MH2/muf2]^2 + 2.50145466194977835*^33*w^105*Log[MH2/muf2]^2 + 5.00168739959803712*^33*w^106*Log[MH2/muf2]^2 + 1.00050961041814599*^34*w^107*Log[MH2/muf2]^2 + 2.00087632535095905*^34*w^108*Log[MH2/muf2]^2 + 4.003073402217557*^34*w^109*Log[MH2/muf2]^2 + 8.00689755429401568*^34*w^110*Log[MH2/muf2]^2 + 1.60214970693468263*^35*w^111*Log[MH2/muf2]^2 + 3.20510554819622718*^35*w^112*Log[MH2/muf2]^2 + 6.414217876926096*^35*w^113*Log[MH2/muf2]^2 + 1.28335963240117235*^36*w^114*Log[MH2/muf2]^2 + 2.56867663588467941*^36*w^115*Log[MH2/muf2]^2 + 5.14015888653424185*^36*w^116*Log[MH2/muf2]^2 + 1.02895062732333169*^37*w^117*Log[MH2/muf2]^2 + 2.05930755145310111*^37*w^118*Log[MH2/muf2]^2 + 4.1228115088237167*^37*w^119*Log[MH2/muf2]^2 + 8.25233703178524936*^37*w^120*Log[MH2/muf2]^2 + 1.65234579734892529*^38*w^121*Log[MH2/muf2]^2 + 3.30779476637647817*^38*w^122*Log[MH2/muf2]^2 + 6.62386986252597806*^38*w^123*Log[MH2/muf2]^2 + 1.32617545048675888*^39*w^124*Log[MH2/muf2]^2 + 2.655957373988884*^39*w^125*Log[MH2/muf2]^2 + 5.318135609610873*^39*w^126*Log[MH2/muf2]^2 + 1.06518274685004367*^40*w^127*Log[MH2/muf2]^2 + 2.133089980739604*^40*w^128*Log[MH2/muf2]^2 + 4.27283672219990191*^40*w^129*Log[MH2/muf2]^2 + 8.55747855343605296*^40*w^130*Log[MH2/muf2]^2 + 1.7143253126354575*^41*w^131*Log[MH2/muf2]^2 + 3.43372129864973563*^41*w^132*Log[MH2/muf2]^2 + 6.87940266974423047*^41*w^133*Log[MH2/muf2]^2 + 1.37804283527033142*^42*w^134*Log[MH2/muf2]^2 + 2.76111648455388513*^42*w^135*Log[MH2/muf2]^2 + 5.53139765265505581*^42*w^136*Log[MH2/muf2]^2 + 1.10838680219482124*^43*w^137*Log[MH2/muf2]^2 + 2.22063779700829649*^43*w^138*Log[MH2/muf2]^2 + 4.45007008798373908*^43*w^139*Log[MH2/muf2]^2 + 8.91636019545734864*^43*w^140*Log[MH2/muf2]^2 + 1.78693051093612218*^44*w^141*Log[MH2/muf2]^2 + 3.58064286881036119*^44*w^142*Log[MH2/muf2]^2 + 7.17646135667963979*^44*w^143*Log[MH2/muf2]^2 + 1.43811816932945795*^45*w^144*Log[MH2/muf2]^2 + 2.88251526650304538*^45*w^145*Log[MH2/muf2]^2 + 5.77677004045183222*^45*w^146*Log[MH2/muf2]^2 + 1.15794598758480905*^46*w^147*Log[MH2/muf2]^2 + 2.32075575212059848*^46*w^148*Log[MH2/muf2]^2 + 4.65218933498386863*^46*w^149*Log[MH2/muf2]^2 + 9.32448122522537339*^46*w^150*Log[MH2/muf2]^2 + 1.869286856397197*^47*w^151*Log[MH2/muf2]^2 + 3.74686435840370515*^47*w^152*Log[MH2/muf2]^2 + 7.51175190008654962*^47*w^153*Log[MH2/muf2]^2 + 1.50576290595608425*^48*w^154*Log[MH2/muf2]^2 + 3.01891279926942514*^48*w^155*Log[MH2/muf2]^2 + 6.05184705419945728*^48*w^156*Log[MH2/muf2]^2 + 1.213392769018977*^49*w^157*Log[MH2/muf2]^2 + 2.43253740396969819*^49*w^158*Log[MH2/muf2]^2 + 4.87743282166918137*^49*w^159*Log[MH2/muf2]^2 + 9.77842608746675365*^49*w^160*Log[MH2/muf2]^2 + 1.96073054515927849*^50*w^161*Log[MH2/muf2]^2 + 3.93109873016797367*^50*w^162*Log[MH2/muf2]^2 + 7.88277302101598295*^50*w^163*Log[MH2/muf2]^2 + 1.58049207901513928*^51*w^164*Log[MH2/muf2]^2 + 3.169366615737403*^51*w^165*Log[MH2/muf2]^2 + 6.35480142084731673*^51*w^166*Log[MH2/muf2]^2 + 1.27437206104509552*^52*w^167*Log[MH2/muf2]^2 + 2.55529434171685197*^52*w^168*Log[MH2/muf2]^2 + 5.12446289898532982*^52*w^169*Log[MH2/muf2]^2 + 1.0275601655479523*^53*w^170*Log[MH2/muf2]^2 + 2.06075775977089929*^53*w^171*Log[MH2/muf2]^2 + 4.13236939896994689*^53*w^172*Log[MH2/muf2]^2 + 8.28762755961847046*^53*w^173*Log[MH2/muf2]^2 + 1.66193799649998359*^54*w^174*Log[MH2/muf2]^2 + 3.33316253032336785*^54*w^175*Log[MH2/muf2]^2 + 6.68424918524177078*^54*w^176*Log[MH2/muf2]^2 + 1.34061510034993896*^55*w^177*Log[MH2/muf2]^2 + 2.68850585273112732*^55*w^178*Log[MH2/muf2]^2 + 5.39226855951685346*^55*w^179*Log[MH2/muf2]^2 + 1.0814049602054826*^56*w^180*Log[MH2/muf2]^2 + 2.16898836686685736*^56*w^181*Log[MH2/muf2]^2 + 4.34994023524944688*^56*w^182*Log[MH2/muf2]^2 + 8.72488700134010855*^56*w^183*Log[MH2/muf2]^2 + 1.74982410841726428*^57*w^184*Log[MH2/muf2]^2 + 3.50976404553388099*^57*w^185*Log[MH2/muf2]^2 + 7.03915207957115568*^57*w^186*Log[MH2/muf2]^2 + 1.41192053786656187*^58*w^187*Log[MH2/muf2]^2 + 2.83178242178386517*^58*w^188*Log[MH2/muf2]^2 + 5.68009472529071936*^58*w^189*Log[MH2/muf2]^2 + 1.13923098414979387*^59*w^190*Log[MH2/muf2]^2 + 2.28513945409041553*^59*w^191*Log[MH2/muf2]^2 + 4.58326444131248148*^59*w^192*Log[MH2/muf2]^2 + 9.19349237684902777*^59*w^193*Log[MH2/muf2]^2 + 1.84394585491962864*^60*w^194*Log[MH2/muf2]^2 + 3.69877521655869733*^60*w^195*Log[MH2/muf2]^2 + 7.41874573128057491*^60*w^196*Log[MH2/muf2]^2 + 1.48814051438395498*^61*w^197*Log[MH2/muf2]^2 + 2.98483880255898009*^61*w^198*Log[MH2/muf2]^2 + 5.987390004382128*^61*w^199*Log[MH2/muf2]^2 + 1.20093194622656444*^62*w^200*Log[MH2/muf2]^2 - 7.95874838277089121*Log[MH2/muf2]^3 - 38.9473706770143946*w*Log[MH2/muf2]^3 - 109.883071367469312*w^2*Log[MH2/muf2]^3 - 268.271350605974921*w^3*Log[MH2/muf2]^3 - 595.982570793579337*w^4*Log[MH2/muf2]^3 - 1286.14478909228164*w^5*Log[MH2/muf2]^3 - 2707.21277693474042*w^6*Log[MH2/muf2]^3 - 5637.06522232010178*w^7*Log[MH2/muf2]^3 - 11611.6347419230111*w^8*Log[MH2/muf2]^3 - 23795.7686544262293*w^9*Log[MH2/muf2]^3 - 48485.070041172185*w^10*Log[MH2/muf2]^3 - 98511.8297151528541*w^11*Log[MH2/muf2]^3 - 199463.727385376873*w^12*Log[MH2/muf2]^3 - 403178.376430869094*w^13*Log[MH2/muf2]^3 - 813104.419215750765*w^14*Log[MH2/muf2]^3 - 1.63800845771581493*^6*w^15*Log[MH2/muf2]^3 - 3.29460382403914484*^6*w^16*Log[MH2/muf2]^3 - 6.62164012833405452*^6*w^17*Log[MH2/muf2]^3 - 1.329330246487196*^7*w^18*Log[MH2/muf2]^3 - 2.66730187640786054*^7*w^19*Log[MH2/muf2]^3 - 5.34736589137240363*^7*w^20*Log[MH2/muf2]^3 - 1.07162538913529107*^8*w^21*Log[MH2/muf2]^3 - 2.14614678996896052*^8*w^22*Log[MH2/muf2]^3 - 4.29689162423732813*^8*w^23*Log[MH2/muf2]^3 - 8.59850887217869337*^8*w^24*Log[MH2/muf2]^3 - 1.72028650259949051*^9*w^25*Log[MH2/muf2]^3 - 3.44030123390919792*^9*w^26*Log[MH2/muf2]^3 - 6.87896231491213563*^9*w^27*Log[MH2/muf2]^3 - 1.37499364559519554*^10*w^28*Log[MH2/muf2]^3 - 2.74805443521919678*^10*w^29*Log[MH2/muf2]^3 - 5.49068792737633772*^10*w^30*Log[MH2/muf2]^3 - 1.09695079959289176*^11*w^31*Log[MH2/muf2]^3 - 2.19100926513321897*^11*w^32*Log[MH2/muf2]^3 - 4.37592064014784103*^11*w^33*Log[MH2/muf2]^3 - 8.73790053424657468*^11*w^34*Log[MH2/muf2]^3 - 1.74469699250157927*^12*w^35*Log[MH2/muf2]^3 - 3.48303648917591809*^12*w^36*Log[MH2/muf2]^3 - 6.95307368619729475*^12*w^37*Log[MH2/muf2]^3 - 1.38781324519693735*^13*w^38*Log[MH2/muf2]^3 - 2.76994015272792644*^13*w^39*Log[MH2/muf2]^3 - 5.527816142466267*^13*w^40*Log[MH2/muf2]^3 - 1.103126773138644*^14*w^41*Log[MH2/muf2]^3 - 2.20114231989930973*^14*w^42*Log[MH2/muf2]^3 - 4.39199898758889485*^14*w^43*Log[MH2/muf2]^3 - 8.76260175932973911*^14*w^44*Log[MH2/muf2]^3 - 1.74822595439527523*^15*w^45*Log[MH2/muf2]^3 - 3.48757648687789416*^15*w^46*Log[MH2/muf2]^3 - 6.95737440974742262*^15*w^47*Log[MH2/muf2]^3 - 1.38781924437178998*^16*w^48*Log[MH2/muf2]^3 - 2.76832684687228971*^16*w^49*Log[MH2/muf2]^3 - 5.52168104015927545*^16*w^50*Log[MH2/muf2]^3 - 1.10134503248355194*^17*w^51*Log[MH2/muf2]^3 - 2.19658525847693762*^17*w^52*Log[MH2/muf2]^3 - 4.38098577703591831*^17*w^53*Log[MH2/muf2]^3 - 8.73717195782275442*^17*w^54*Log[MH2/muf2]^3 - 1.74248816794795506*^18*w^55*Log[MH2/muf2]^3 - 3.47493254883191474*^18*w^56*Log[MH2/muf2]^3 - 6.929844551888512*^18*w^57*Log[MH2/muf2]^3 - 1.3819114764903324*^19*w^58*Log[MH2/muf2]^3 - 2.75573889125964943*^19*w^59*Log[MH2/muf2]^3 - 5.49512156963683029*^19*w^60*Log[MH2/muf2]^3 - 1.0957666924099283*^20*w^61*Log[MH2/muf2]^3 - 2.18495175020549943*^20*w^62*Log[MH2/muf2]^3 - 4.35679891532635035*^20*w^63*Log[MH2/muf2]^3 - 8.68715422416285276*^20*w^64*Log[MH2/muf2]^3 - 1.73216694548386147*^21*w^65*Log[MH2/muf2]^3 - 3.453723308416511*^21*w^66*Log[MH2/muf2]^3 - 6.88632902357855829*^21*w^67*Log[MH2/muf2]^3 - 1.37301306387889152*^22*w^68*Log[MH2/muf2]^3 - 2.73756341665109945*^22*w^69*Log[MH2/muf2]^3 - 5.45809833645870331*^22*w^70*Log[MH2/muf2]^3 - 1.08823148799595593*^23*w^71*Log[MH2/muf2]^3 - 2.16965030354321248*^23*w^72*Log[MH2/muf2]^3 - 4.32574656968508466*^23*w^73*Log[MH2/muf2]^3 - 8.62425734360991159*^23*w^74*Log[MH2/muf2]^3 - 1.7194331819019578*^24*w^75*Log[MH2/muf2]^3 - 3.42798496933893595*^24*w^76*Log[MH2/muf2]^3 - 6.83432355916900155*^24*w^77*Log[MH2/muf2]^3 - 1.36251975233476304*^25*w^78*Log[MH2/muf2]^3 - 2.71639635650526392*^25*w^79*Log[MH2/muf2]^3 - 5.41545173666188713*^25*w^80*Log[MH2/muf2]^3 - 1.07964088892999545*^26*w^81*Log[MH2/muf2]^3 - 2.15236388400706593*^26*w^82*Log[MH2/muf2]^3 - 4.29096685889880767*^26*w^83*Log[MH2/muf2]^3 - 8.55434641321216953*^26*w^84*Log[MH2/muf2]^3 - 1.70538168398685743*^27*w^85*Log[MH2/muf2]^3 - 3.39976573350875598*^27*w^86*Log[MH2/muf2]^3 - 6.77765508330711618*^27*w^87*Log[MH2/muf2]^3 - 1.35114812155646367*^28*w^88*Log[MH2/muf2]^3 - 2.69357771201461097*^28*w^89*Log[MH2/muf2]^3 - 5.369692791786577*^28*w^90*Log[MH2/muf2]^3 - 1.07046479435804827*^29*w^91*Log[MH2/muf2]^3 - 2.13397360720194695*^29*w^92*Log[MH2/muf2]^3 - 4.25410965919833703*^29*w^93*Log[MH2/muf2]^3 - 8.48051682246835571*^29*w^94*Log[MH2/muf2]^3 - 1.69059234611716718*^30*w^95*Log[MH2/muf2]^3 - 3.37015403238970268*^30*w^96*Log[MH2/muf2]^3 - 6.71836345524248792*^30*w^97*Log[MH2/muf2]^3 - 1.33928116593998515*^31*w^98*Log[MH2/muf2]^3 - 2.66982545324871839*^31*w^99*Log[MH2/muf2]^3 - 5.32216980931820438*^31*w^100*Log[MH2/muf2]^3 - 1.06095599733045672*^32*w^101*Log[MH2/muf2]^3 - 2.1149542464857422*^32*w^102*Log[MH2/muf2]^3 - 4.21606513373703415*^32*w^103*Log[MH2/muf2]^3 - 8.40444033421773*^32*w^104*Log[MH2/muf2]^3 - 1.67537857355390031*^33*w^105*Log[MH2/muf2]^3 - 3.33973835242711182*^33*w^106*Log[MH2/muf2]^3 - 6.65755161777652305*^33*w^107*Log[MH2/muf2]^3 - 1.32712592080925517*^34*w^108*Log[MH2/muf2]^3 - 2.64552744147983649*^34*w^109*Log[MH2/muf2]^3 - 5.27361049989463842*^34*w^110*Log[MH2/muf2]^3 - 1.05125074547269404*^35*w^111*Log[MH2/muf2]^3 - 2.09556126206857807*^35*w^112*Log[MH2/muf2]^3 - 4.177311190951356*^35*w^113*Log[MH2/muf2]^3 - 8.32701223383625889*^35*w^114*Log[MH2/muf2]^3 - 1.65990768115440747*^36*w^115*Log[MH2/muf2]^3 - 3.30883178455061079*^36*w^116*Log[MH2/muf2]^3 - 6.595803929266698*^36*w^117*Log[MH2/muf2]^3 - 1.31479158383794412*^37*w^118*Log[MH2/muf2]^3 - 2.62088715638875324*^37*w^119*Log[MH2/muf2]^3 - 5.22439444855895261*^37*w^120*Log[MH2/muf2]^3 - 1.04141963007075929*^38*w^121*Log[MH2/muf2]^3 - 2.07592606082414405*^38*w^122*Log[MH2/muf2]^3 - 4.138091607929253*^38*w^123*Log[MH2/muf2]^3 - 8.24868512948055263*^38*w^124*Log[MH2/muf2]^3 - 1.64426337904759693*^39*w^125*Log[MH2/muf2]^3 - 3.27758924480185699*^39*w^126*Log[MH2/muf2]^3 - 6.53340582687164787*^39*w^127*Log[MH2/muf2]^3 - 1.30233076441696537*^40*w^128*Log[MH2/muf2]^3 - 2.59600107244950649*^40*w^129*Log[MH2/muf2]^3 - 5.17469855493269856*^40*w^130*Log[MH2/muf2]^3 - 1.0314948942536695*^41*w^131*Log[MH2/muf2]^3 - 2.05610737292335514*^41*w^132*Log[MH2/muf2]^3 - 4.09851258478067261*^41*w^133*Log[MH2/muf2]^3 - 8.16965076451096473*^41*w^134*Log[MH2/muf2]^3 - 1.62847997131484017*^42*w^135*Log[MH2/muf2]^3 - 3.24607192427893446*^42*w^136*Log[MH2/muf2]^3 - 6.47046515717137515*^42*w^137*Log[MH2/muf2]^3 - 1.28976236749118794*^43*w^138*Log[MH2/muf2]^3 - 2.57090177331441272*^43*w^139*Log[MH2/muf2]^3 - 5.12457841182913498*^43*w^140*Log[MH2/muf2]^3 - 1.02148577680720413*^44*w^141*Log[MH2/muf2]^3 - 2.03612023435947467*^44*w^142*Log[MH2/muf2]^3 - 4.05859743034500143*^44*w^143*Log[MH2/muf2]^3 - 8.08994338340570173*^44*w^144*Log[MH2/muf2]^3 - 1.61256187308131024*^45*w^145*Log[MH2/muf2]^3 - 3.21428420436927466*^45*w^146*Log[MH2/muf2]^3 - 6.40698192382541808*^45*w^147*Log[MH2/muf2]^3 - 1.27708479417199826*^46*w^148*Log[MH2/muf2]^3 - 2.54558290873787174*^46*w^149*Log[MH2/muf2]^3 - 5.07401556777253575*^46*w^150*Log[MH2/muf2]^3 - 1.01138745292394293*^47*w^151*Log[MH2/muf2]^3 - 2.01595292833652357*^47*w^152*Log[MH2/muf2]^3 - 4.01831862885713727*^47*w^153*Log[MH2/muf2]^3 - 8.00950052655071862*^47*w^154*Log[MH2/muf2]^3 - 1.59649512400366987*^48*w^155*Log[MH2/muf2]^3 - 3.18219549639582476*^48*w^156*Log[MH2/muf2]^3 - 6.34288966945380952*^48*w^157*Log[MH2/muf2]^3 - 1.26428379525147003*^49*w^158*Log[MH2/muf2]^3 - 2.52001408275012119*^49*w^159*Log[MH2/muf2]^3 - 5.02294579529171203*^49*w^160*Log[MH2/muf2]^3 - 1.00118639560948539*^50*w^161*Log[MH2/muf2]^3 - 1.9955771695588808*^50*w^162*Log[MH2/muf2]^3 - 3.97761716411466261*^50*w^163*Log[MH2/muf2]^3 - 7.92819975309141996*^50*w^164*Log[MH2/muf2]^3 - 1.58025435913671455*^51*w^165*Log[MH2/muf2]^3 - 3.14975349405813025*^51*w^166*Log[MH2/muf2]^3 - 6.27808064175148059*^51*w^167*Log[MH2/muf2]^3 - 1.2513372573801823*^52*w^168*Log[MH2/muf2]^3 - 2.494149945852189*^52*w^169*Log[MH2/muf2]^3 - 4.97127638888996074*^52*w^170*Log[MH2/muf2]^3 - 9.90863662870070381*^52*w^171*Log[MH2/muf2]^3 - 1.97495436020470824*^53*w^172*Log[MH2/muf2]^3 - 3.93641441171559346*^53*w^173*Log[MH2/muf2]^3 - 7.845881280509768*^53*w^174*Log[MH2/muf2]^3 - 1.56380711386495476*^54*w^175*Log[MH2/muf2]^3 - 3.11689237120077617*^54*w^176*Log[MH2/muf2]^3 - 6.21242138588100835*^54*w^177*Log[MH2/muf2]^3 - 1.23821817307201625*^55*w^178*Log[MH2/muf2]^3 - 2.46793584546964262*^55*w^179*Log[MH2/muf2]^3 - 4.91889693051462232*^55*w^180*Log[MH2/muf2]^3 - 9.80396946316530947*^55*w^181*Log[MH2/muf2]^3 - 1.95403949386575803*^56*w^182*Log[MH2/muf2]^3 - 3.894619569535119*^56*w^183*Log[MH2/muf2]^3 - 7.76236214736469046*^56*w^184*Log[MH2/muf2]^3 - 1.54711652002073071*^57*w^185*Log[MH2/muf2]^3 - 3.08353792159804733*^57*w^186*Log[MH2/muf2]^3 - 6.14576253044312365*^57*w^187*Log[MH2/muf2]^3 - 1.22489650654661239*^58*w^188*Log[MH2/muf2]^3 - 2.44131137891287197*^58*w^189*Log[MH2/muf2]^3 - 4.86568606465967124*^58*w^190*Log[MH2/muf2]^3 - 9.69761861421778127*^58*w^191*Log[MH2/muf2]^3 - 1.93278361617239651*^59*w^192*Log[MH2/muf2]^3 - 3.85213434412636081*^59*w^193*Log[MH2/muf2]^3 - 7.67744515129901906*^59*w^194*Log[MH2/muf2]^3 - 1.53014300826243723*^60*w^195*Log[MH2/muf2]^3 - 3.04961080592011996*^60*w^196*Log[MH2/muf2]^3 - 6.077944971938274*^60*w^197*Log[MH2/muf2]^3 - 1.21134037332121186*^61*w^198*Log[MH2/muf2]^3 - 2.41421264010988158*^61*w^199*Log[MH2/muf2]^3 - 4.81151578361942248*^61*w^200*Log[MH2/muf2]^3}}

==> anc/XS_z.txt <==
{{ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101}, {4.5 - 5.5/z + 1.5*z + 1.5*z^2 + 11.*z^3 + 5.6*z^4 + 3.8*z^5 + 2.88571428571428571*z^6 + 2.32857142857142857*z^7 + 1.95238095238095238*z^8 + 1.68095238095238095*z^9 + 1.47575757575757576*z^10 + 1.31515151515151515*z^11 + 1.18601398601398601*z^12 + 1.07992007992007992*z^13 + 0.991208791208791209*z^14 + 0.915934065934065934*z^15 + 0.851260504201680672*z^16 + 0.795098039215686275*z^17 + 0.7458720330237358*z^18 + 0.702373581011351909*z^19 + 0.663659147869674185*z^20 + 0.628981544771018455*z^21 + 0.597741389045736872*z^22 + 0.569452286843591191*z^23 + 0.543715415019762846*z^24 + 0.5202006688963211*z^25 + 0.498632478632478632*z^26 + 0.478778998778998779*z^27 + 0.460443770788598375*z^28 + 0.443459222769567597*z^29 + 0.427681550929604322*z^30 + 0.412986651835372636*z^31 + 0.399266862170087977*z^32 + 0.386428324995687425*z^33 + 0.374388846447669977*z^34 + 0.363076139546727782*z^35 + 0.35242637595578774*z^36 + 0.342382984488247646*z^37 + 0.332895648685122369*z^38 + 0.323919466024729183*z^39 + 0.315414239162634541*z^40 + 0.307343875636558563*z^41 + 0.299675877157442671*z^42 + 0.292380903271430781*z^43 + 0.285432397060304037*z^44 + 0.278806262830529767*z^45 + 0.272480587559218457*z^46 + 0.266435399321615788*z^47 + 0.260652457097547622*z^48 + 0.255115067303517152*z^49 + 0.249807923169267707*z^50 + 0.244716963708560347*z^51 + 0.239829249551780073*z^52 + 0.235132853334851115*z^53 + 0.23061676269223438*z^54 + 0.226270794195322497*z^55 + 0.222085516822358928*z^56 + 0.218052183750913333*z^57 + 0.214162671436041887*z^58 + 0.210409425082284906*z^59 + 0.206785409740253519*z^60 + 0.203284066362520055*z^61 + 0.199899272241948075*z^62 + 0.196625305331016595*z^63 + 0.193456812005199102*z^64 + 0.190388777888777889*z^65 + 0.187416501409038722*z^66 + 0.184535569785789277*z^67 + 0.181741837198568885*z^68 + 0.179031404904596491*z^69 + 0.176400603107133852*z^70 + 0.173845974397107281*z^71 + 0.171364258611026892*z^72 + 0.168952378965884658*z^73 + 0.166607429347155375*z^74 + 0.164326662639568191*z^75 + 0.162107480002216844*z^76 + 0.159947421000052579*z^77 + 0.157844154513041921*z^78 + 0.155795470352432378*z^79 + 0.153799271520790508*z^80 + 0.15185356705887734*z^81 + 0.149956465428108096*z^82 + 0.148106168382395241*z^83 + 0.146300965287672518*z^84 + 0.144539227851409547*z^85 + 0.142819405228009407*z^86 + 0.141140019469185939*z^87 + 0.139499661291287036*z^88 + 0.13789698613410353*z^89 + 0.136330710488013859*z^90 + 0.134799608468392054*z^91 + 0.133302508618076641*z^92 + 0.131838290920383368*z^93 + 0.130405884006665525*z^94 + 0.129004262543799444*z^95 + 0.127632444788215329*z^96 + 0.1262894902942186*z^97 + 0.12497449776536669*z^98 + 0.123686603038591257*z^99 + 0.122424977191596711*z^100 + ALARM*z^101 - 12.*Log[MH2/muf2] + (6.*Log[MH2/muf2])/z + 6.*z*Log[MH2/muf2] - 6.*z^2*Log[MH2/muf2] + 6.*Log[z] - (6.*Log[z])/z - 12.*z*Log[z] - 6.*z^3*Log[z] - 6.*z^4*Log[z] - 6.*z^5*Log[z] - 6.*z^6*Log[z] - 6.*z^7*Log[z] - 6.*z^8*Log[z] - 6.*z^9*Log[z] - 6.*z^10*Log[z] - 6.*z^11*Log[z] - 6.*z^12*Log[z] - 6.*z^13*Log[z] - 6.*z^14*Log[z] - 6.*z^15*Log[z] - 6.*z^16*Log[z] - 6.*z^17*Log[z] - 6.*z^18*Log[z] - 6.*z^19*Log[z] - 6.*z^20*Log[z] - 6.*z^21*Log[z] - 6.*z^22*Log[z] - 6.*z^23*Log[z] - 6.*z^24*Log[z] - 6.*z^25*Log[z] - 6.*z^26*Log[z] - 6.*z^27*Log[z] - 6.*z^28*Log[z] - 6.*z^29*Log[z] - 6.*z^30*Log[z] - 6.*z^31*Log[z] - 6.*z^32*Log[z] - 6.*z^33*Log[z] - 6.*z^34*Log[z] - 6.*z^35*Log[z] - 6.*z^36*Log[z] - 6.*z^37*Log[z] - 6.*z^38*Log[z] - 6.*z^39*Log[z] - 6.*z^40*Log[z] - 6.*z^41*Log[z] - 6.*z^42*Log[z] - 6.*z^43*Log[z] - 6.*z^44*Log[z] - 6.*z^45*Log[z] - 6.*z^46*Log[z] - 6.*z^47*Log[z] - 6.*z^48*Log[z] - 6.*z^49*Log[z] - 6.*z^50*Log[z] - 6.*z^51*Log[z] - 6.*z^52*Log[z] - 6.*z^53*Log[z] - 6.*z^54*Log[z] - 6.*z^55*Log[z] - 6.*z^56*Log[z] - 6.*z^57*Log[z] - 6.*z^58*Log[z] - 6.*z^59*Log[z] - 6.*z^60*Log[z] - 6.*z^61*Log[z] - 6.*z^62*Log[z] - 6.*z^63*Log[z] - 6.*z^64*Log[z] - 6.*z^65*Log[z] - 6.*z^66*Log[z] - 6.*z^67*Log[z] - 6.*z^68*Log[z] - 6.*z^69*Log[z] - 6.*z^70*Log[z] - 6.*z^71*Log[z] - 6.*z^72*Log[z] - 6.*z^73*Log[z] - 6.*z^74*Log[z] - 6.*z^75*Log[z] - 6.*z^76*Log[z] - 6.*z^77*Log[z] - 6.*z^78*Log[z] - 6.*z^79*Log[z] - 6.*z^80*Log[z] - 6.*z^81*Log[z] - 6.*z^82*Log[z] - 6.*z^83*Log[z] - 6.*z^84*Log[z] - 6.*z^85*Log[z] - 6.*z^86*Log[z] - 6.*z^87*Log[z] - 6.*z^88*Log[z] - 6.*z^89*Log[z] - 6.*z^90*Log[z] - 6.*z^91*Log[z] - 6.*z^92*Log[z] - 6.*z^93*Log[z] - 6.*z^94*Log[z] - 6.*z^95*Log[z] - 6.*z^96*Log[z] - 6.*z^97*Log[z] - 6.*z^98*Log[z] - 6.*z^99*Log[z] - 6.*z^100*Log[z], -0.666666666666666667 - 1./z + 1.*z - 0.888888888888888889*z^2 - 0.444444444444444444*z^3 - 0.311111111111111111*z^4 - 0.244444444444444444*z^5 - 0.203174603174603175*z^6 - 0.174603174603174603*z^7 - 0.153439153439153439*z^8 - 0.137037037037037037*z^9 - 0.123905723905723906*z^10 - 0.113131313131313131*z^11 - 0.104118104118104118*z^12 - 0.0964590964590964591*z^13 - 0.0898656898656898657*z^14 - 0.08412698412698413*z^15 - 0.0790849673202614379*z^16 - 0.0746187363834422658*z^17 - 0.0706341015938539158*z^18 - 0.0670565302144249513*z^19 - 0.0638262322472848789*z^20 - 0.0608946608946608947*z^21 - 0.0582219712654495263*z^22 - 0.0557751427316644708*z^23 - 0.0535265700483091787*z^24 - 0.05145299145299145*z^25 - 0.0495346628679962013*z^26 - 0.047754714421381086*z^27 - 0.0460986437997932251*z^28 - 0.0445539135194307608*z^29 - 0.0431096279817080707*z^30 - 0.0417562724014336918*z^31 - 0.0404855001629195178*z^32 - 0.0392899584076054664*z^33 - 0.0381631440454969867*z^34 - 0.0370992841581076875*z^35 - 0.0360932360932360932*z^36 - 0.035140403561456195*z^37 - 0.03423666581561318*z^38 - 0.0333783175888439046*z^39 - 0.0325620179278715864*z^40 - 0.0317847464188927604*z^41 - 0.0310437655871575327*z^42 - 0.0303365884761233598*z^43 - 0.0296609505911831493*z^44 - 0.029014785536524666*z^45 - 0.0283962037893582759*z^46 - 0.0278034741494500976*z^47 - 0.0272350074781685724*z^48 - 0.0266893424036281179*z^49 - 0.0261651327197545685*z^50 - 0.0256611362493715435*z^51 - 0.02517620497642695*z^52 - 0.0247092762816033256*z^53 - 0.0242593651398682845*z^54 - 0.0238255571588904922*z^55 - 0.0234070023543707754*z^56 - 0.02300290957278253*z^57 - 0.0226125414842385527*z^58 - 0.0222352100785765309*z^59 - 0.0218702726065882498*z^60 - 0.0215171279158587461*z^61 - 0.0211752131371380446*z^62 - 0.0208440006827103601*z^63 - 0.020522995522995524*z^64 - 0.0202117327117327117*z^65 - 0.0199097751336557307*z^66 - 0.0196167114516543841*z^67 - 0.0193321542330970891*z^68 - 0.0190557382373239151*z^69 - 0.0187871188483558355*z^70 - 0.018525970638646694*z^71 - 0.0182719860512644615*z^72 - 0.0180248741892577509*z^73 - 0.0177843597021679213*z^74 - 0.0175501817607080765*z^75 - 0.0173220931115667958*z^76 - 0.017099859205122362*z^77 - 0.0168832573895865035*z^78 - 0.0166720761657470518*z^79 - 0.0164661144970568318*z^80 - 0.0162651811703302218*z^81 - 0.0160690942027671058*z^82 - 0.0158776802914328627*z^83 - 0.0156907743016885469*z^84 - 0.015508218791392527*z^85 - 0.0153298635679880078*z^86 - 0.0151555652758539687*z^87 - 0.0149851870115333889*z^88 - 0.0148185979646653804*z^89 - 0.0146556730826393748*z^90 - 0.0144962927571623224*z^91 - 0.0143403425310858691*z^92 - 0.0141877128239815119*z^93 - 0.0140382986750793708*z^94 - 0.0138919995023018539*z^95 - 0.0137487188762283716*z^96 - 0.0136083643079224817*z^97 - 0.0134708470496393913*z^98 - 0.0133360819075104789*z^99 - 0.013203987065373204*z^100 + ALARM*z^101 - 1.33333333333333333*Log[MH2/muf2] + (1.33333333333333333*Log[MH2/muf2])/z + 0.666666666666666667*z*Log[MH2/muf2] + 1.33333333333333333*Log[z] - (1.33333333333333333*Log[z])/z - 0.666666666666666667*z*Log[z], -3.55555555555555556 + 1.18518518518518519/z + 3.55555555555555556*z - 1.18518518518518519*z^2 + ALARM*z^101, ALARM*z^101, ALARM*z^101}, {-90.1564816545899731 - 251.341584516032552/z - 197.378427106464277*z - 268.497937723407768*z^2 - 350.673466397086881*z^3 + 423.142063395068466*z^4 - 293.707266017316057*z^5 + 630.717087668405843*z^6 - 355.38658854850564*z^7 + 718.102892187091353*z^8 - 418.465983702960917*z^9 + 772.180689441770403*z^10 - 473.456028165898653*z^11 + 811.392738319758443*z^12 - 520.844808614608515*z^13 + 842.321481515667521*z^14 - 562.045700608178732*z^15 + 867.993842800492471*z^16 - 598.294450783756715*z^17 + 890.033440267696685*z^18 - 630.549370226419816*z^19 + 909.407219009818782*z^20 - 659.539896933689544*z^21 + 926.736455741079222*z^22 - 685.824556220917787*z^23 + 942.443964485585648*z^24 - 709.836565029440094*z^25 + 956.830733769146828*z^26 - 731.916854559116818*z^27 + 970.118891954568366*z^28 - 752.337573852397352*z^29 + 982.477268488034611*z^30 - 771.318876499802496*z^31 + 994.037359857801651*z^32 - 789.0410418216088*z^33 + 1004.9037160656426*z^34 - 805.653346284084436*z^35 + 1015.16093426584009*z^36 - 821.280648497273643*z^37 + 1024.87850906727761*z^38 - 836.028344868647157*z^39 + 1034.11428357523745*z^40 - 849.986148245970638*z^41 + 1042.91696039811649*z^42 - 863.231004719942122*z^43 + 1051.32796504120397*z^44 - 875.829371075250979*z^45 + 1059.38285309868491*z^46 - 887.839012034547447*z^47 + 1067.11238964223458*z^48 - 899.310432601670158*z^49 + 1074.54338884209958*z^50 - 910.288030082263271*z^51 + 1081.69937538212558*z^52 - 920.811028548943485*z^53 + 1088.60111148987447*z^54 - 930.914242847800611*z^55 + 1095.26702128279032*z^56 - 940.628707853174538*z^57 + 1101.71353570358414*z^58 - 949.982200307414087*z^59 + 1107.95537536255527*z^60 - 958.999674366697887*z^61 + 1114.00578433353262*z^62 - 967.703627312670144*z^63 + 1119.87672484515052*z^64 - 976.114408361280776*z^65 + 1125.57904052339982*z^66 - 984.250480805894451*z^67 + 1131.12259413901047*z^68 - 992.128645657166795*z^69 + 1136.51638453157624*z^70 - 999.764233332256625*z^71 + 1141.76864640770198*z^72 - 1007.17126868729733*z^73 + 1146.88693596231818*z^74 - 1014.36261369611586*z^75 + 1151.87820469297943*z^76 - 1021.35009129282341*z^77 + 1156.74886332465722*z^78 - 1028.14459326952921*z^79 + 1161.50483740667261*z^80 - 1034.75617461786444*z^81 + 1166.15161586139198*z^82 - 1041.19413629747808*z^83 + 1170.6942935392767*z^84 - 1047.46709808566938*z^85 + 1175.13760865416009*z^86 - 1053.58306289403292*z^87 + 1179.48597582660609*z^88 - 1059.54947371813439*z^89 + 1183.74351534455062*z^90 - 1065.37326420521928*z^91 + 1187.91407915346448*z^92 - 1071.06090367525288*z^93 + 1192.00127400865016*z^94 - 1076.61843730625202*z^95 + 1196.00848215655506*z^96 - 1082.05152209117495*z^97 + 1199.93887985747964*z^98 - 1087.36545908681927*z^99 + 1203.79545401665916*z^100 + ALARM*z^101 + 25.2020878831394962*Log[MH2/muf2] + (181.231447667537922*Log[MH2/muf2])/z - 62.3096045397370348*z*Log[MH2/muf2] + 126.609995971133153*z^2*Log[MH2/muf2] - 122.440963768736332*z^3*Log[MH2/muf2] - 192.075332527559964*z^4*Log[MH2/muf2] - 93.2907785835511473*z^5*Log[MH2/muf2] - 155.23323502189103*z^6*Log[MH2/muf2] - 59.7659495964007315*z^7*Log[MH2/muf2] - 132.506642366310279*z^8*Log[MH2/muf2] - 40.2216177957792484*z^9*Log[MH2/muf2] - 118.062268186631265*z^10*Log[MH2/muf2] - 27.3723877461938597*z^11*Log[MH2/muf2] - 108.042974845975259*z^12*Log[MH2/muf2] - 18.217949184114605*z^13*Log[MH2/muf2] - 100.648691666432339*z^14*Log[MH2/muf2] - 11.3288852731878694*z^15*Log[MH2/muf2] - 94.9437275679392927*z^16*Log[MH2/muf2] - 5.93586098615283493*z^17*Log[MH2/muf2] - 90.3937175422531841*z^18*Log[MH2/muf2] - 1.58633035976089953*z^19*Log[MH2/muf2] - 86.6705857462781512*z^20*Log[MH2/muf2] + 2.004240396350753*z^21*Log[MH2/muf2] - 83.5612582834087162*z^22*Log[MH2/muf2] + 5.02423056418592361*z^23*Log[MH2/muf2] - 80.9210249363697603*z^24*Log[MH2/muf2] + 7.60360566486406118*z^25*Log[MH2/muf2] - 78.6479696594271885*z^26*Log[MH2/muf2] + 9.83509948115684402*z^27*Log[MH2/muf2] - 76.6681236465893697*z^28*Log[MH2/muf2] + 11.7867594745083286*z^29*Log[MH2/muf2] - 74.92642554620933*z^30*Log[MH2/muf2] + 13.5097150613541449*z^31*Log[MH2/muf2] - 73.3809938530375313*z^32*Log[MH2/muf2] + 15.0431712621090506*z^33*Log[MH2/muf2] - 71.99937284363622*z^34*Log[MH2/muf2] + 16.4177229096097174*z^35*Log[MH2/muf2] - 70.7559992054389923*z^36*Log[MH2/muf2] + 17.6576157412330341*z^37*Log[MH2/muf2] - 69.63044848655854*z^38*Log[MH2/muf2] + 18.7823265803570005*z^39*Log[MH2/muf2] - 68.6061939707860346*z^40*Log[MH2/muf2] + 19.8076913025554592*z^41*Log[MH2/muf2] - 67.66971073810728*z^42*Log[MH2/muf2] + 20.7467252795366728*z^43*Log[MH2/muf2] - 66.8098174351951759*z^44*Log[MH2/muf2] + 21.6102302492535286*z^45*Log[MH2/muf2] - 66.0171849995783358*z^46*Log[MH2/muf2] + 22.4072500375721647*z^47*Log[MH2/muf2] - 65.2839647370972071*z^48*Log[MH2/muf2] + 23.1454174793677595*z^49*Log[MH2/muf2] - 64.6035031002963087*z^50*Log[MH2/muf2] + 23.8312218090041666*z^51*Log[MH2/muf2] - 63.9701203707182296*z^52*Log[MH2/muf2] + 24.4702170970148121*z^53*Log[MH2/muf2] - 63.3789370712975097*z^54*Log[MH2/muf2] + 25.0671864238280269*z^55*Log[MH2/muf2] - 62.8257364645014546*z^56*Log[MH2/muf2] + 25.6262724284956409*z^57*Log[MH2/muf2] - 62.3068546392801734*z^58*Log[MH2/muf2] + 26.1510820363596011*z^59*Log[MH2/muf2] - 61.8190919092715801*z^60*Log[MH2/muf2] + 26.6447711595738499*z^61*Log[MH2/muf2] - 61.3596408309986422*z^62*Log[MH2/muf2] + 27.1101137200262207*z^63*Log[MH2/muf2] - 60.9260272988576295*z^64*Log[MH2/muf2] + 27.5495582936452626*z^65*Log[MH2/muf2] - 60.5160620142894856*z^66*Log[MH2/muf2] + 27.9652749023087759*z^67*Log[MH2/muf2] - 60.1278002486748773*z^68*Log[MH2/muf2] + 28.3591939051527948*z^69*Log[MH2/muf2] - 59.7595082846226145*z^70*Log[MH2/muf2] + 28.7330385099034827*z^71*Log[MH2/muf2] - 59.40963527134758*z^72*Log[MH2/muf2] + 29.0883520982241904*z^73*Log[MH2/muf2] - 59.0767894970950589*z^74*Log[MH2/muf2] + 29.4265213095041186*z^75*Log[MH2/muf2] - 58.7597182867439695*z^76*Log[MH2/muf2] + 29.7487956352872638*z^77*Log[MH2/muf2] - 58.4572908914657751*z^78*Log[MH2/muf2] + 30.0563041273487587*z^79*Log[MH2/muf2] - 58.16848386104115*z^80*Log[MH2/muf2] + 30.3500697058032536*z^81*Log[MH2/muf2] - 57.8923684865382851*z^82*Log[MH2/muf2] + 30.6310214618479111*z^83*Log[MH2/muf2] - 57.6280999777650129*z^84*Log[MH2/muf2] + 30.9000052770460846*z^85*Log[MH2/muf2] - 57.3749081008821208*z^86*Log[MH2/muf2] + 31.1577930231277683*z^87*Log[MH2/muf2] - 57.1320890503200188*z^88*Log[MH2/muf2] + 31.40509055985346*z^89*Log[MH2/muf2] - 56.8989983683434279*z^90*Log[MH2/muf2] + 31.6425447110718991*z^91*Log[MH2/muf2] - 56.6750447572981831*z^92*Log[MH2/muf2] + 31.8707493687922064*z^93*Log[MH2/muf2] - 56.4596846553206606*z^94*Log[MH2/muf2] + 32.0902508504153493*z^95*Log[MH2/muf2] - 56.2524174673093995*z^96*Log[MH2/muf2] + 32.3015526140863267*z^97*Log[MH2/muf2] - 56.052781360197436*z^98*Log[MH2/muf2] + 32.5051194205441188*z^99*Log[MH2/muf2] - 55.8603495457648687*z^100*Log[MH2/muf2] + 31.1666666666666667*Log[MH2/muf2]^2 - (69.5277777777777778*Log[MH2/muf2]^2)/z - 7.41666666666666667*z*Log[MH2/muf2]^2 + 57.5277777777777778*z^2*Log[MH2/muf2]^2 + 33.*z^3*Log[MH2/muf2]^2 + 16.8*z^4*Log[MH2/muf2]^2 + 11.4*z^5*Log[MH2/muf2]^2 + 8.65714285714285714*z^6*Log[MH2/muf2]^2 + 6.98571428571428571*z^7*Log[MH2/muf2]^2 + 5.85714285714285714*z^8*Log[MH2/muf2]^2 + 5.04285714285714286*z^9*Log[MH2/muf2]^2 + 4.42727272727272727*z^10*Log[MH2/muf2]^2 + 3.94545454545454545*z^11*Log[MH2/muf2]^2 + 3.55804195804195804*z^12*Log[MH2/muf2]^2 + 3.23976023976023976*z^13*Log[MH2/muf2]^2 + 2.97362637362637363*z^14*Log[MH2/muf2]^2 + 2.747802197802198*z^15*Log[MH2/muf2]^2 + 2.55378151260504202*z^16*Log[MH2/muf2]^2 + 2.38529411764705882*z^17*Log[MH2/muf2]^2 + 2.23761609907120743*z^18*Log[MH2/muf2]^2 + 2.10712074303405573*z^19*Log[MH2/muf2]^2 + 1.99097744360902256*z^20*Log[MH2/muf2]^2 + 1.88694463431305537*z^21*Log[MH2/muf2]^2 + 1.79322416713721062*z^22*Log[MH2/muf2]^2 + 1.70835686053077357*z^23*Log[MH2/muf2]^2 + 1.63114624505928854*z^24*Log[MH2/muf2]^2 + 1.56060200668896321*z^25*Log[MH2/muf2]^2 + 1.495897435897436*z^26*Log[MH2/muf2]^2 + 1.43633699633699634*z^27*Log[MH2/muf2]^2 + 1.38133131236579512*z^28*Log[MH2/muf2]^2 + 1.33037766830870279*z^29*Log[MH2/muf2]^2 + 1.28304465278881297*z^30*Log[MH2/muf2]^2 + 1.23895995550611791*z^31*Log[MH2/muf2]^2 + 1.19780058651026393*z^32*Log[MH2/muf2]^2 + 1.15928497498706227*z^33*Log[MH2/muf2]^2 + 1.12316653934300993*z^34*Log[MH2/muf2]^2 + 1.08922841864018335*z^35*Log[MH2/muf2]^2 + 1.05727912786736316*z^36*Log[MH2/muf2]^2 + 1.02714895346474294*z^37*Log[MH2/muf2]^2 + 0.998686946055367108*z^38*Log[MH2/muf2]^2 + 0.971758398074187548*z^39*Log[MH2/muf2]^2 + 0.946242717487903624*z^40*Log[MH2/muf2]^2 + 0.9220316269096757*z^41*Log[MH2/muf2]^2 + 0.899027631472328012*z^42*Log[MH2/muf2]^2 + 0.877142709814292344*z^43*Log[MH2/muf2]^2 + 0.856297191180912111*z^44*Log[MH2/muf2]^2 + 0.8364187884915893*z^45*Log[MH2/muf2]^2 + 0.8174417626776553*z^46*Log[MH2/muf2]^2 + 0.799306197964847364*z^47*Log[MH2/muf2]^2 + 0.781957371292642867*z^48*Log[MH2/muf2]^2 + 0.765345201910551455*z^49*Log[MH2/muf2]^2 + 0.749423769507803121*z^50*Log[MH2/muf2]^2 + 0.734150891125681042*z^51*Log[MH2/muf2]^2 + 0.7194877486553403*z^52*Log[MH2/muf2]^2 + 0.705398560004553345*z^53*Log[MH2/muf2]^2 + 0.691850288076703171*z^54*Log[MH2/muf2]^2 + 0.678812382585967492*z^55*Log[MH2/muf2]^2 + 0.666256550467076783*z^56*Log[MH2/muf2]^2 + 0.65415655125274*z^57*Log[MH2/muf2]^2 + 0.642488014308125662*z^58*Log[MH2/muf2]^2 + 0.631228275246854717*z^59*Log[MH2/muf2]^2 + 0.620356229220760556*z^60*Log[MH2/muf2]^2 + 0.609852199087560165*z^61*Log[MH2/muf2]^2 + 0.599697816725844225*z^62*Log[MH2/muf2]^2 + 0.589875915993049785*z^63*Log[MH2/muf2]^2 + 0.580370436015597306*z^64*Log[MH2/muf2]^2 + 0.571166333666333666*z^65*Log[MH2/muf2]^2 + 0.562249504227116167*z^66*Log[MH2/muf2]^2 + 0.5536067093573678*z^67*Log[MH2/muf2]^2 + 0.545225511595706656*z^68*Log[MH2/muf2]^2 + 0.537094214713789474*z^69*Log[MH2/muf2]^2 + 0.529201809321401555*z^70*Log[MH2/muf2]^2 + 0.521537923191321844*z^71*Log[MH2/muf2]^2 + 0.514092775833080676*z^72*Log[MH2/muf2]^2 + 0.506857136897653973*z^73*Log[MH2/muf2]^2 + 0.499822288041466124*z^74*Log[MH2/muf2]^2 + 0.492979987918704573*z^75*Log[MH2/muf2]^2 + 0.486322440006650533*z^76*Log[MH2/muf2]^2 + 0.479842263000157737*z^77*Log[MH2/muf2]^2 + 0.473532463539125764*z^78*Log[MH2/muf2]^2 + 0.467386411057297133*z^79*Log[MH2/muf2]^2 + 0.461397814562371524*z^80*Log[MH2/muf2]^2 + 0.455560701176632019*z^81*Log[MH2/muf2]^2 + 0.449869396284324289*z^82*Log[MH2/muf2]^2 + 0.444318505147185723*z^83*Log[MH2/muf2]^2 + 0.438902895863017555*z^84*Log[MH2/muf2]^2 + 0.43361768355422864*z^85*Log[MH2/muf2]^2 + 0.428458215684028222*z^86*Log[MH2/muf2]^2 + 0.423420058407557818*z^87*Log[MH2/muf2]^2 + 0.418498983873861107*z^88*Log[MH2/muf2]^2 + 0.413690958402310591*z^89*Log[MH2/muf2]^2 + 0.408992131464041576*z^90*Log[MH2/muf2]^2 + 0.404398825405176162*z^91*Log[MH2/muf2]^2 + 0.399907525854229922*z^92*Log[MH2/muf2]^2 + 0.395514872761150103*z^93*Log[MH2/muf2]^2 + 0.391217652019996576*z^94*Log[MH2/muf2]^2 + 0.387012787631398331*z^95*Log[MH2/muf2]^2 + 0.382897334364645987*z^96*Log[MH2/muf2]^2 + 0.37886847088265585*z^97*Log[MH2/muf2]^2 + 0.374923493296100071*z^98*Log[MH2/muf2]^2 + 0.3710598091157738*z^99*Log[MH2/muf2]^2 + 0.367274931574790132*z^100*Log[MH2/muf2]^2 - 75.2389083938269678*Log[z] - (199.340260870805998*Log[z])/z - 96.5188826376171035*z*Log[z] - 263.958333333333333*z^2*Log[z] - 176.422445250217814*z^3*Log[z] - 199.143341391067028*z^4*Log[z] - 455.990292472440036*z^5*Log[z] - 541.5011342860028*z^6*Log[z] - 669.843228507965357*z^7*Log[z] - 807.430897503017981*z^8*Log[z] - 838.999088913084195*z^9*Log[z] - 1028.55902694906229*z^10*Log[z] - 981.201513468605567*z^11*Log[z] - 1219.5471994429995*z^12*Log[z] - 1104.90979434976992*z^13*Log[z] - 1388.53338648610578*z^14*Log[z] - 1214.94467316757571*z^15*Log[z] - 1540.60518882395705*z^16*Log[z] - 1314.36913426090183*z^17*Log[z] - 1679.19460924269864*z^18*Log[z] - 1405.27367155469868*z^19*Log[z] - 1806.74355522263611*z^20*Log[z] - 1489.15944463203571*z^21*Log[z] - 1925.059976997097*z^22*Log[z] - 1567.14636493680365*z^23*Log[z] - 2035.52461302881299*z^24*Log[z] - 1640.09523870430704*z^25*Log[z] - 2139.21857890248937*z^26*Log[z] - 1708.68382800524568*z^27*Log[z] - 2237.00597144802065*z^28*Log[z] - 1773.45647482073561*z^29*Log[z] - 2329.58946096702673*z^30*Log[z] - 1834.85772354863332*z^31*Log[z] - 2417.54892366477036*z^32*Log[z] - 1893.25582651074414*z^33*Log[z] - 2501.36902416927068*z^34*Log[z] - 1948.95961682008635*z^35*Log[z] - 2581.45936994146601*z^36*Log[z] - 2002.23089749836775*z^37*Log[z] - 2658.16953652783508*z^38*Log[z] - 2053.29371867986054*z^39*Log[z] - 2731.8004676433943*z^40*Log[z] - 2102.3414450688956*z^41*Log[z] - 2802.61326017599494*z^42*Log[z] - 2149.5422224773492*z^43*Log[z] - 2870.83602832824001*z^44*Log[z] - 2195.04326374468495*z^45*Log[z] - 2936.66933387497013*z^46*Log[z] - 2238.97425009598867*z^47*Log[z] - 3000.29053043665595*z^48*Log[z] - 2281.45006025862781*z^49*Log[z] - 3061.85727442543947*z^50*Log[z] - 2322.57298208774301*z^51*Log[z] - 3121.51038889617155*z^52*Log[z] - 2362.43452115123858*z^53*Log[z] - 3179.37621943888843*z^54*Log[z] - 2401.11689205228345*z^55*Log[z] - 3235.56858735247601*z^56*Log[z] - 2438.69425756275262*z^57*Log[z] - 3290.19042060548745*z^58*Log[z] - 2475.23376548648732*z^59*Log[z] - 3343.335124813553*z^60*Log[z] - 2510.79642194033085*z^61*Log[z] - 3395.08774280011428*z^62*Log[z] - 2545.43783132192699*z^63*Log[z] - 3445.52594098340897*z^64*Log[z] - 2579.20882685505597*z^65*Log[z] - 3494.72085295376953*z^66*Log[z] - 2612.156010723486*z^67*Log[z] - 3542.73780453640726*z^68*Log[z] - 2644.32221903667536*z^69*Log[z] - 3589.63693991964847*z^70*Log[z] - 2675.74692393681903*z^71*Log[z] - 3635.47376473541124*z^72*Log[z] - 2706.4665828539187*z^73*Log[z] - 3680.29961906409235*z^74*Log[z] - 2736.51494309448672*z^75*Log[z] - 3724.16209101944764*z^76*Log[z] - 2765.92330849928668*z^77*Log[z] - 3767.10537971544501*z^78*Log[z] - 2794.72077374298305*z^79*Log[z] - 3809.17061492454553*z^80*Log[z] - 2822.93443091085109*z^81*Log[z] - 3850.39613952791736*z^82*Log[z] - 2850.58955222685567*z^83*Log[z] - 3890.81775987330494*z^84*Log[z] - 2877.70975218664144*z^85*Log[z] - 3930.46896834980898*z^86*Log[z] - 2904.31713183982623*z^87*Log[z] - 3969.38114182504536*z^88*Log[z] - 2930.43240754629504*z^89*Log[z] - 4007.58371904116729*z^90*Log[z] - 2956.07502618359071*z^91*Log[z] - 4045.10435961012074*z^92*Log[z] - 2981.26326849330306*z^93*Log[z] - 4081.96908686789327*z^94*Log[z] - 3006.01434201272039*z^95*Log[z] - 4118.202416528591*z^96*Log[z] - 3030.34446483527428*z^97*Log[z] - 4153.82747281087632*z^98*Log[z] - 3054.26894127255079*z^99*Log[z] - 4188.86609348274018*z^100*Log[z] - 22.3333333333333333*Log[MH2/muf2]*Log[z] + (106.055555555555556*Log[MH2/muf2]*Log[z])/z + 186.5*z*Log[MH2/muf2]*Log[z] + 8.88888888888888889*z^2*Log[MH2/muf2]*Log[z] + 110.5*z^3*Log[MH2/muf2]*Log[z] + 244.3*z^4*Log[MH2/muf2]*Log[z] + 223.9*z^5*Log[MH2/muf2]*Log[z] + 329.671428571428571*z^6*Log[MH2/muf2]*Log[z] + 270.571428571428571*z^7*Log[MH2/muf2]*Log[z] + 379.442857142857143*z^8*Log[MH2/muf2]*Log[z] + 301.9*z^9*Log[MH2/muf2]*Log[z] + 415.562337662337662*z^10*Log[MH2/muf2]*Log[z] + 325.8103896103896*z^11*Log[MH2/muf2]*Log[z] + 444.13016983016985*z^12*Log[MH2/muf2]*Log[z] + 345.235164835164835*z^13*Log[MH2/muf2]*Log[z] + 467.83046953046954*z^14*Log[MH2/muf2]*Log[z] + 361.625324675324675*z^15*Log[MH2/muf2]*Log[z] + 488.109848974554857*z^16*Log[MH2/muf2]*Log[z] + 375.81579009226067*z^17*Log[MH2/muf2]*Log[z] + 505.845098863984313*z^18*Log[MH2/muf2]*Log[z] + 388.334520742415479*z^19*Log[MH2/muf2]*Log[z] + 521.610600854254105*z^20*Log[MH2/muf2]*Log[z] + 399.537906211435623*z^21*Log[MH2/muf2]*Log[z] + 535.804211362738755*z^22*Log[MH2/muf2]*Log[z] + 409.678412615786421*z^23*Log[MH2/muf2]*Log[z] + 548.713392616267835*z^24*Log[MH2/muf2]*Log[z] + 418.941677177311852*z^25*Log[MH2/muf2]*Log[z] + 560.552849391376784*z^26*Log[MH2/muf2]*Log[z] + 427.468318362213907*z^27*Log[MH2/muf2]*Log[z] + 571.487304361693823*z^28*Log[MH2/muf2]*Log[z] + 435.367477134476127*z^29*Log[MH2/muf2]*Log[z] + 581.645968241381062*z^30*Log[MH2/muf2]*Log[z] + 442.725601240625817*z^31*Log[MH2/muf2]*Log[z] + 591.132105796817839*z^32*Log[MH2/muf2]*Log[z] + 449.612353454910257*z^33*Log[MH2/muf2]*Log[z] + 600.029572466770278*z^34*Log[MH2/muf2]*Log[z] + 456.084707997900474*z^35*Log[MH2/muf2]*Log[z] + 608.407407826958579*z^36*Log[MH2/muf2]*Log[z] + 462.189865312345714*z^37*Log[MH2/muf2]*Log[z] + 616.323142130308981*z^38*Log[MH2/muf2]*Log[z] + 467.967373010906044*z^39*Log[MH2/muf2]*Log[z] + 623.825226736886528*z^40*Log[MH2/muf2]*Log[z] + 473.450699665862994*z^41*Log[MH2/muf2]*Log[z] + 630.954853631471478*z^42*Log[MH2/muf2]*Log[z] + 478.66842289555444*z^43*Log[MH2/muf2]*Log[z] + 637.7473398746667*z^44*Log[MH2/muf2]*Log[z] + 483.645140114068023*z^45*Log[MH2/muf2]*Log[z] + 644.233196371288463*z^46*Log[MH2/muf2]*Log[z] + 488.402176313030303*z^47*Log[MH2/muf2]*Log[z] + 650.438963724062555*z^48*Log[MH2/muf2]*Log[z] + 492.958140933846252*z^49*Log[MH2/muf2]*Log[z] + 656.387873641405996*z^50*Log[MH2/muf2]*Log[z] + 497.329370925024393*z^51*Log[MH2/muf2]*Log[z] + 662.100377905811323*z^52*Log[MH2/muf2]*Log[z] + 501.530286844367456*z^53*Log[MH2/muf2]*Log[z] + 667.594575546868009*z^54*Log[MH2/muf2]*Log[z] + 505.573681740259577*z^55*Log[MH2/muf2]*Log[z] + 672.886560886916904*z^56*Log[MH2/muf2]*Log[z] + 509.470957504935952*z^57*Log[MH2/muf2]*Log[z] + 677.990709441716048*z^58*Log[MH2/muf2]*Log[z] + 513.2323197730472*z^59*Log[MH2/muf2]*Log[z] + 682.919914548167203*z^60*Log[MH2/muf2]*Log[z] + 516.866939804803692*z^61*Log[MH2/muf2]*Log[z] + 687.685784581013077*z^62*Log[MH2/muf2]*Log[z] + 520.383089852243905*z^63*Log[MH2/muf2]*Log[z] + 692.298808389568351*z^64*Log[MH2/muf2]*Log[z] + 523.788257060762515*z^65*Log[MH2/muf2]*Log[z] + 696.768494913925072*z^66*Log[MH2/muf2]*Log[z] + 527.089239868560512*z^67*Log[MH2/muf2]*Log[z] + 701.103491674617523*z^68*Log[MH2/muf2]*Log[z] + 530.292230037913242*z^69*Log[MH2/muf2]*Log[z] + 705.311685862596731*z^70*Log[MH2/muf2]*Log[z] + 533.402882815901168*z^71*Log[MH2/muf2]*Log[z] + 709.400291010634522*z^72*Log[MH2/muf2]*Log[z] + 536.426377229576692*z^73*Log[MH2/muf2]*Log[z] + 713.375921647472953*z^74*Log[MH2/muf2]*Log[z] + 539.367468135973*z^75*Log[MH2/muf2]*Log[z] + 717.244657881717479*z^76*Log[MH2/muf2]*Log[z] + 542.230531344905*z^77*Log[MH2/muf2]*Log[z] + 721.012101503871294*z^78*Log[MH2/muf2]*Log[z] + 545.019602892943893*z^79*Log[MH2/muf2]*Log[z] + 724.683424909904894*z^80*Log[MH2/muf2]*Log[z] + 547.738413355919222*z^81*Log[MH2/muf2]*Log[z] + 728.2634139217705*z^82*Log[MH2/muf2]*Log[z] + 550.390417934016377*z^83*Log[MH2/muf2]*Log[z] + 731.756505396777556*z^84*Log[MH2/muf2]*Log[z] + 552.978822919803651*z^85*Log[MH2/muf2]*Log[z] + 735.166820369203499*z^86*Log[MH2/muf2]*Log[z] + 555.506609059076863*z^87*Log[MH2/muf2]*Log[z] + 738.498193346600908*z^88*Log[MH2/muf2]*Log[z] + 557.976552232432748*z^89*Log[MH2/muf2]*Log[z] + 741.754198284330073*z^90*Log[MH2/muf2]*Log[z] + 560.391241818237338*z^91*Log[MH2/muf2]*Log[z] + 744.9381716804912*z^92*Log[MH2/muf2]*Log[z] + 562.753097042228322*z^93*Log[MH2/muf2]*Log[z] + 748.053233166219399*z^94*Log[MH2/muf2]*Log[z] + 565.064381573093502*z^95*Log[MH2/muf2]*Log[z] + 751.102303910525011*z^96*Log[MH2/muf2]*Log[z] + 567.327216585195399*z^97*Log[MH2/muf2]*Log[z] + 754.088123112375463*z^98*Log[MH2/muf2]*Log[z] + 569.543592477731667*z^99*Log[MH2/muf2]*Log[z] + 757.013262813806157*z^100*Log[MH2/muf2]*Log[z] - 14.6666666666666667*Log[MH2/muf2]^2*Log[z] - (18.*Log[MH2/muf2]^2*Log[z])/z - 68.6666666666666667*z*Log[MH2/muf2]^2*Log[z] - 18.*z^3*Log[MH2/muf2]^2*Log[z] - 18.*z^4*Log[MH2/muf2]^2*Log[z] - 18.*z^5*Log[MH2/muf2]^2*Log[z] - 18.*z^6*Log[MH2/muf2]^2*Log[z] - 18.*z^7*Log[MH2/muf2]^2*Log[z] - 18.*z^8*Log[MH2/muf2]^2*Log[z] - 18.*z^9*Log[MH2/muf2]^2*Log[z] - 18.*z^10*Log[MH2/muf2]^2*Log[z] - 18.*z^11*Log[MH2/muf2]^2*Log[z] - 18.*z^12*Log[MH2/muf2]^2*Log[z] - 18.*z^13*Log[MH2/muf2]^2*Log[z] - 18.*z^14*Log[MH2/muf2]^2*Log[z] - 18.*z^15*Log[MH2/muf2]^2*Log[z] - 18.*z^16*Log[MH2/muf2]^2*Log[z] - 18.*z^17*Log[MH2/muf2]^2*Log[z] - 18.*z^18*Log[MH2/muf2]^2*Log[z] - 18.*z^19*Log[MH2/muf2]^2*Log[z] - 18.*z^20*Log[MH2/muf2]^2*Log[z] - 18.*z^21*Log[MH2/muf2]^2*Log[z] - 18.*z^22*Log[MH2/muf2]^2*Log[z] - 18.*z^23*Log[MH2/muf2]^2*Log[z] - 18.*z^24*Log[MH2/muf2]^2*Log[z] - 18.*z^25*Log[MH2/muf2]^2*Log[z] - 18.*z^26*Log[MH2/muf2]^2*Log[z] - 18.*z^27*Log[MH2/muf2]^2*Log[z] - 18.*z^28*Log[MH2/muf2]^2*Log[z] - 18.*z^29*Log[MH2/muf2]^2*Log[z] - 18.*z^30*Log[MH2/muf2]^2*Log[z] - 18.*z^31*Log[MH2/muf2]^2*Log[z] - 18.*z^32*Log[MH2/muf2]^2*Log[z] - 18.*z^33*Log[MH2/muf2]^2*Log[z] - 18.*z^34*Log[MH2/muf2]^2*Log[z] - 18.*z^35*Log[MH2/muf2]^2*Log[z] - 18.*z^36*Log[MH2/muf2]^2*Log[z] - 18.*z^37*Log[MH2/muf2]^2*Log[z] - 18.*z^38*Log[MH2/muf2]^2*Log[z] - 18.*z^39*Log[MH2/muf2]^2*Log[z] - 18.*z^40*Log[MH2/muf2]^2*Log[z] - 18.*z^41*Log[MH2/muf2]^2*Log[z] - 18.*z^42*Log[MH2/muf2]^2*Log[z] - 18.*z^43*Log[MH2/muf2]^2*Log[z] - 18.*z^44*Log[MH2/muf2]^2*Log[z] - 18.*z^45*Log[MH2/muf2]^2*Log[z] - 18.*z^46*Log[MH2/muf2]^2*Log[z] - 18.*z^47*Log[MH2/muf2]^2*Log[z] - 18.*z^48*Log[MH2/muf2]^2*Log[z] - 18.*z^49*Log[MH2/muf2]^2*Log[z] - 18.*z^50*Log[MH2/muf2]^2*Log[z] - 18.*z^51*Log[MH2/muf2]^2*Log[z] - 18.*z^52*Log[MH2/muf2]^2*Log[z] - 18.*z^53*Log[MH2/muf2]^2*Log[z] - 18.*z^54*Log[MH2/muf2]^2*Log[z] - 18.*z^55*Log[MH2/muf2]^2*Log[z] - 18.*z^56*Log[MH2/muf2]^2*Log[z] - 18.*z^57*Log[MH2/muf2]^2*Log[z] - 18.*z^58*Log[MH2/muf2]^2*Log[z] - 18.*z^59*Log[MH2/muf2]^2*Log[z] - 18.*z^60*Log[MH2/muf2]^2*Log[z] - 18.*z^61*Log[MH2/muf2]^2*Log[z] - 18.*z^62*Log[MH2/muf2]^2*Log[z] - 18.*z^63*Log[MH2/muf2]^2*Log[z] - 18.*z^64*Log[MH2/muf2]^2*Log[z] - 18.*z^65*Log[MH2/muf2]^2*Log[z] - 18.*z^66*Log[MH2/muf2]^2*Log[z] - 18.*z^67*Log[MH2/muf2]^2*Log[z] - 18.*z^68*Log[MH2/muf2]^2*Log[z] - 18.*z^69*Log[MH2/muf2]^2*Log[z] - 18.*z^70*Log[MH2/muf2]^2*Log[z] - 18.*z^71*Log[MH2/muf2]^2*Log[z] - 18.*z^72*Log[MH2/muf2]^2*Log[z] - 18.*z^73*Log[MH2/muf2]^2*Log[z] - 18.*z^74*Log[MH2/muf2]^2*Log[z] - 18.*z^75*Log[MH2/muf2]^2*Log[z] - 18.*z^76*Log[MH2/muf2]^2*Log[z] - 18.*z^77*Log[MH2/muf2]^2*Log[z] - 18.*z^78*Log[MH2/muf2]^2*Log[z] - 18.*z^79*Log[MH2/muf2]^2*Log[z] - 18.*z^80*Log[MH2/muf2]^2*Log[z] - 18.*z^81*Log[MH2/muf2]^2*Log[z] - 18.*z^82*Log[MH2/muf2]^2*Log[z] - 18.*z^83*Log[MH2/muf2]^2*Log[z] - 18.*z^84*Log[MH2/muf2]^2*Log[z] - 18.*z^85*Log[MH2/muf2]^2*Log[z] - 18.*z^86*Log[MH2/muf2]^2*Log[z] - 18.*z^87*Log[MH2/muf2]^2*Log[z] - 18.*z^88*Log[MH2/muf2]^2*Log[z] - 18.*z^89*Log[MH2/muf2]^2*Log[z] - 18.*z^90*Log[MH2/muf2]^2*Log[z] - 18.*z^91*Log[MH2/muf2]^2*Log[z] - 18.*z^92*Log[MH2/muf2]^2*Log[z] - 18.*z^93*Log[MH2/muf2]^2*Log[z] - 18.*z^94*Log[MH2/muf2]^2*Log[z] - 18.*z^95*Log[MH2/muf2]^2*Log[z] - 18.*z^96*Log[MH2/muf2]^2*Log[z] - 18.*z^97*Log[MH2/muf2]^2*Log[z] - 18.*z^98*Log[MH2/muf2]^2*Log[z] - 18.*z^99*Log[MH2/muf2]^2*Log[z] - 18.*z^100*Log[MH2/muf2]^2*Log[z] + 22.625*Log[z]^2 - (53.0277777777777778*Log[z]^2)/z - 140.875*z*Log[z]^2 - 7.77777777777777778*z^2*Log[z]^2 - 20.2430555555555556*z^3*Log[z]^2 - 158.863888888888889*z^4*Log[z]^2 - 61.3368055555555556*z^5*Log[z]^2 - 211.900396825396825*z^6*Log[z]^2 - 76.4200396825396825*z^7*Log[z]^2 - 244.059060846560847*z^8*Log[z]^2 - 86.1625165343915344*z^9*Log[z]^2 - 267.643139730639731*z^10*Log[z]^2 - 93.4641414141414141*z^11*Log[z]^2 - 286.370270007770008*z^12*Log[z]^2 - 99.3347159784659785*z^13*Log[z]^2 - 301.933873071373071*z^14*Log[z]^2 - 104.255333555333555*z^15*Log[z]^2 - 315.262304892819599*z^16*Log[z]^2 - 108.496009991506315*z^17*Log[z]^2 - 326.923542136254985*z^18*Log[z]^2 - 112.224552267334775*z^19*Log[z]^2 - 337.291744300161483*z^20*Log[z]^2 - 115.552811408577662*z^21*Log[z]^2 - 346.626989858061503*z^22*Log[z]^2 - 118.559267704951007*z^23*Log[z]^2 - 355.117623994456509*z^24*Log[z]^2 - 121.301198253267425*z^25*Log[z]^2 - 362.904538775864044*z^26*Log[z]^2 - 123.821731914118115*z^27*Log[z]^2 - 370.095942459451636*z^28*Log[z]^2 - 126.154180694052527*z^29*Log[z]^2 - 376.776778248444636*z^30*Log[z]^2 - 128.324823891079205*z^31*Log[z]^2 - 383.014968093221661*z^32*Log[z]^2 - 130.354766483119645*z^33*Log[z]^2 - 388.865688019510848*z^34*Log[z]^2 - 132.261219387371114*z^35*Log[z]^2 - 394.374377252097139*z^36*Log[z]^2 - 134.058405457835049*z^37*Log[z]^2 - 399.578906916998321*z^38*Log[z]^2 - 135.758215646132079*z^39*Log[z]^2 - 404.511175621715678*z^40*Log[z]^2 - 137.370693902885849*z^41*Log[z]^2 - 409.198304853816101*z^42*Log[z]^2 - 138.904401932621602*z^43*Log[z]^2 - 413.663549076831169*z^44*Log[z]^2 - 140.36669792207533*z^45*Log[z]^2 - 417.926998630199618*z^46*Log[z]^2 - 141.763952544995643*z^47*Log[z]^2 - 422.006129648911217*z^48*Log[z]^2 - 143.10171848605447*z^49*Log[z]^2 - 425.916239339410913*z^50*Log[z]^2 - 144.384865013555258*z^51*Log[z]^2 - 429.670794176827254*z^52*Log[z]^2 - 145.617685920851682*z^53*Log[z]^2 - 433.281711146020213*z^54*Log[z]^2 - 146.803986930323705*z^55*Log[z]^2 - 436.759586919853451*z^56*Log[z]^2 - 147.947157084292586*z^57*Log[z]^2 - 440.113886137781203*z^58*Log[z]^2 - 149.050227523977021*z^59*Log[z]^2 - 443.353097249334954*z^60*Log[z]^2 - 150.115920242521196*z^61*Log[z]^2 - 446.484862409804881*z^62*Log[z]^2 - 151.146688799168301*z^63*Log[z]^2 - 449.5160864493372*z^64*Log[z]^2 - 152.144752536342669*z^65*Log[z]^2 - 452.453028837669804*z^66*Log[z]^2 - 153.112125506730551*z^67*Log[z]^2 - 455.301381734478751*z^68*Log[z]^2 - 154.050641063390599*z^69*Log[z]^2 - 458.066336579067646*z^70*Log[z]^2 - 154.961972871253152*z^71*Log[z]^2 - 460.752641182423155*z^72*Log[z]^2 - 155.847652947894561*z^73*Log[z]^2 - 463.364648903051365*z^74*Log[z]^2 - 156.709087224211405*z^75*Log[z]^2 - 465.906361188938129*z^76*Log[z]^2 - 157.547569023537653*z^77*Log[z]^2 - 468.381464531876248*z^78*Log[z]^2 - 158.364290784917142*z^79*Log[z]^2 - 470.793362692732974*z^80*Log[z]^2 - 159.160354298248341*z^81*Log[z]^2 - 473.145204906090426*z^82*Log[z]^2 - 159.936779672540502*z^83*Log[z]^2 - 475.439910651838913*z^84*Log[z]^2 - 160.694513221047414*z^85*Log[z]^2 - 477.680191483461419*z^86*Log[z]^2 - 161.434434416659315*z^87*Log[z]^2 - 479.868570323100421*z^88*Log[z]^2 - 162.157362046161095*z^89*Log[z]^2 - 482.0073985683242*z^90*Log[z]^2 - 162.864059671664679*z^91*Log[z]^2 - 484.098871301915259*z^92*Log[z]^2 - 163.555240490806795*z^93*Log[z]^2 - 486.145040851721635*z^94*Log[z]^2 - 164.231571673473339*z^95*Log[z]^2 - 488.147828910864729*z^96*Log[z]^2 - 164.893678241319127*z^97*Log[z]^2 - 490.109037397964785*z^98*Log[z]^2 - 165.542146546761395*z^99*Log[z]^2 - 492.030358211414038*z^100*Log[z]^2 + 20.3333333333333333*Log[MH2/muf2]*Log[z]^2 + (18.*Log[MH2/muf2]*Log[z]^2)/z + 83.3333333333333333*z*Log[MH2/muf2]*Log[z]^2 + 18.*z^3*Log[MH2/muf2]*Log[z]^2 + 27.*z^4*Log[MH2/muf2]*Log[z]^2 + 18.*z^5*Log[MH2/muf2]*Log[z]^2 + 27.*z^6*Log[MH2/muf2]*Log[z]^2 + 18.*z^7*Log[MH2/muf2]*Log[z]^2 + 27.*z^8*Log[MH2/muf2]*Log[z]^2 + 18.*z^9*Log[MH2/muf2]*Log[z]^2 + 27.*z^10*Log[MH2/muf2]*Log[z]^2 + 18.*z^11*Log[MH2/muf2]*Log[z]^2 + 27.*z^12*Log[MH2/muf2]*Log[z]^2 + 18.*z^13*Log[MH2/muf2]*Log[z]^2 + 27.*z^14*Log[MH2/muf2]*Log[z]^2 + 18.*z^15*Log[MH2/muf2]*Log[z]^2 + 27.*z^16*Log[MH2/muf2]*Log[z]^2 + 18.*z^17*Log[MH2/muf2]*Log[z]^2 + 27.*z^18*Log[MH2/muf2]*Log[z]^2 + 18.*z^19*Log[MH2/muf2]*Log[z]^2 + 27.*z^20*Log[MH2/muf2]*Log[z]^2 + 18.*z^21*Log[MH2/muf2]*Log[z]^2 + 27.*z^22*Log[MH2/muf2]*Log[z]^2 + 18.*z^23*Log[MH2/muf2]*Log[z]^2 + 27.*z^24*Log[MH2/muf2]*Log[z]^2 + 18.*z^25*Log[MH2/muf2]*Log[z]^2 + 27.*z^26*Log[MH2/muf2]*Log[z]^2 + 18.*z^27*Log[MH2/muf2]*Log[z]^2 + 27.*z^28*Log[MH2/muf2]*Log[z]^2 + 18.*z^29*Log[MH2/muf2]*Log[z]^2 + 27.*z^30*Log[MH2/muf2]*Log[z]^2 + 18.*z^31*Log[MH2/muf2]*Log[z]^2 + 27.*z^32*Log[MH2/muf2]*Log[z]^2 + 18.*z^33*Log[MH2/muf2]*Log[z]^2 + 27.*z^34*Log[MH2/muf2]*Log[z]^2 + 18.*z^35*Log[MH2/muf2]*Log[z]^2 + 27.*z^36*Log[MH2/muf2]*Log[z]^2 + 18.*z^37*Log[MH2/muf2]*Log[z]^2 + 27.*z^38*Log[MH2/muf2]*Log[z]^2 + 18.*z^39*Log[MH2/muf2]*Log[z]^2 + 27.*z^40*Log[MH2/muf2]*Log[z]^2 + 18.*z^41*Log[MH2/muf2]*Log[z]^2 + 27.*z^42*Log[MH2/muf2]*Log[z]^2 + 18.*z^43*Log[MH2/muf2]*Log[z]^2 + 27.*z^44*Log[MH2/muf2]*Log[z]^2 + 18.*z^45*Log[MH2/muf2]*Log[z]^2 + 27.*z^46*Log[MH2/muf2]*Log[z]^2 + 18.*z^47*Log[MH2/muf2]*Log[z]^2 + 27.*z^48*Log[MH2/muf2]*Log[z]^2 + 18.*z^49*Log[MH2/muf2]*Log[z]^2 + 27.*z^50*Log[MH2/muf2]*Log[z]^2 + 18.*z^51*Log[MH2/muf2]*Log[z]^2 + 27.*z^52*Log[MH2/muf2]*Log[z]^2 + 18.*z^53*Log[MH2/muf2]*Log[z]^2 + 27.*z^54*Log[MH2/muf2]*Log[z]^2 + 18.*z^55*Log[MH2/muf2]*Log[z]^2 + 27.*z^56*Log[MH2/muf2]*Log[z]^2 + 18.*z^57*Log[MH2/muf2]*Log[z]^2 + 27.*z^58*Log[MH2/muf2]*Log[z]^2 + 18.*z^59*Log[MH2/muf2]*Log[z]^2 + 27.*z^60*Log[MH2/muf2]*Log[z]^2 + 18.*z^61*Log[MH2/muf2]*Log[z]^2 + 27.*z^62*Log[MH2/muf2]*Log[z]^2 + 18.*z^63*Log[MH2/muf2]*Log[z]^2 + 27.*z^64*Log[MH2/muf2]*Log[z]^2 + 18.*z^65*Log[MH2/muf2]*Log[z]^2 + 27.*z^66*Log[MH2/muf2]*Log[z]^2 + 18.*z^67*Log[MH2/muf2]*Log[z]^2 + 27.*z^68*Log[MH2/muf2]*Log[z]^2 + 18.*z^69*Log[MH2/muf2]*Log[z]^2 + 27.*z^70*Log[MH2/muf2]*Log[z]^2 + 18.*z^71*Log[MH2/muf2]*Log[z]^2 + 27.*z^72*Log[MH2/muf2]*Log[z]^2 + 18.*z^73*Log[MH2/muf2]*Log[z]^2 + 27.*z^74*Log[MH2/muf2]*Log[z]^2 + 18.*z^75*Log[MH2/muf2]*Log[z]^2 + 27.*z^76*Log[MH2/muf2]*Log[z]^2 + 18.*z^77*Log[MH2/muf2]*Log[z]^2 + 27.*z^78*Log[MH2/muf2]*Log[z]^2 + 18.*z^79*Log[MH2/muf2]*Log[z]^2 + 27.*z^80*Log[MH2/muf2]*Log[z]^2 + 18.*z^81*Log[MH2/muf2]*Log[z]^2 + 27.*z^82*Log[MH2/muf2]*Log[z]^2 + 18.*z^83*Log[MH2/muf2]*Log[z]^2 + 27.*z^84*Log[MH2/muf2]*Log[z]^2 + 18.*z^85*Log[MH2/muf2]*Log[z]^2 + 27.*z^86*Log[MH2/muf2]*Log[z]^2 + 18.*z^87*Log[MH2/muf2]*Log[z]^2 + 27.*z^88*Log[MH2/muf2]*Log[z]^2 + 18.*z^89*Log[MH2/muf2]*Log[z]^2 + 27.*z^90*Log[MH2/muf2]*Log[z]^2 + 18.*z^91*Log[MH2/muf2]*Log[z]^2 + 27.*z^92*Log[MH2/muf2]*Log[z]^2 + 18.*z^93*Log[MH2/muf2]*Log[z]^2 + 27.*z^94*Log[MH2/muf2]*Log[z]^2 + 18.*z^95*Log[MH2/muf2]*Log[z]^2 + 27.*z^96*Log[MH2/muf2]*Log[z]^2 + 18.*z^97*Log[MH2/muf2]*Log[z]^2 + 27.*z^98*Log[MH2/muf2]*Log[z]^2 + 18.*z^99*Log[MH2/muf2]*Log[z]^2 + 27.*z^100*Log[MH2/muf2]*Log[z]^2 - 7.72222222222222222*Log[z]^3 - (6.*Log[z]^3)/z - 30.2222222222222222*z*Log[z]^3 - 7.5*z^3*Log[z]^3 - 13.5*z^4*Log[z]^3 - 7.5*z^5*Log[z]^3 - 13.5*z^6*Log[z]^3 - 7.5*z^7*Log[z]^3 - 13.5*z^8*Log[z]^3 - 7.5*z^9*Log[z]^3 - 13.5*z^10*Log[z]^3 - 7.5*z^11*Log[z]^3 - 13.5*z^12*Log[z]^3 - 7.5*z^13*Log[z]^3 - 13.5*z^14*Log[z]^3 - 7.5*z^15*Log[z]^3 - 13.5*z^16*Log[z]^3 - 7.5*z^17*Log[z]^3 - 13.5*z^18*Log[z]^3 - 7.5*z^19*Log[z]^3 - 13.5*z^20*Log[z]^3 - 7.5*z^21*Log[z]^3 - 13.5*z^22*Log[z]^3 - 7.5*z^23*Log[z]^3 - 13.5*z^24*Log[z]^3 - 7.5*z^25*Log[z]^3 - 13.5*z^26*Log[z]^3 - 7.5*z^27*Log[z]^3 - 13.5*z^28*Log[z]^3 - 7.5*z^29*Log[z]^3 - 13.5*z^30*Log[z]^3 - 7.5*z^31*Log[z]^3 - 13.5*z^32*Log[z]^3 - 7.5*z^33*Log[z]^3 - 13.5*z^34*Log[z]^3 - 7.5*z^35*Log[z]^3 - 13.5*z^36*Log[z]^3 - 7.5*z^37*Log[z]^3 - 13.5*z^38*Log[z]^3 - 7.5*z^39*Log[z]^3 - 13.5*z^40*Log[z]^3 - 7.5*z^41*Log[z]^3 - 13.5*z^42*Log[z]^3 - 7.5*z^43*Log[z]^3 - 13.5*z^44*Log[z]^3 - 7.5*z^45*Log[z]^3 - 13.5*z^46*Log[z]^3 - 7.5*z^47*Log[z]^3 - 13.5*z^48*Log[z]^3 - 7.5*z^49*Log[z]^3 - 13.5*z^50*Log[z]^3 - 7.5*z^51*Log[z]^3 - 13.5*z^52*Log[z]^3 - 7.5*z^53*Log[z]^3 - 13.5*z^54*Log[z]^3 - 7.5*z^55*Log[z]^3 - 13.5*z^56*Log[z]^3 - 7.5*z^57*Log[z]^3 - 13.5*z^58*Log[z]^3 - 7.5*z^59*Log[z]^3 - 13.5*z^60*Log[z]^3 - 7.5*z^61*Log[z]^3 - 13.5*z^62*Log[z]^3 - 7.5*z^63*Log[z]^3 - 13.5*z^64*Log[z]^3 - 7.5*z^65*Log[z]^3 - 13.5*z^66*Log[z]^3 - 7.5*z^67*Log[z]^3 - 13.5*z^68*Log[z]^3 - 7.5*z^69*Log[z]^3 - 13.5*z^70*Log[z]^3 - 7.5*z^71*Log[z]^3 - 13.5*z^72*Log[z]^3 - 7.5*z^73*Log[z]^3 - 13.5*z^74*Log[z]^3 - 7.5*z^75*Log[z]^3 - 13.5*z^76*Log[z]^3 - 7.5*z^77*Log[z]^3 - 13.5*z^78*Log[z]^3 - 7.5*z^79*Log[z]^3 - 13.5*z^80*Log[z]^3 - 7.5*z^81*Log[z]^3 - 13.5*z^82*Log[z]^3 - 7.5*z^83*Log[z]^3 - 13.5*z^84*Log[z]^3 - 7.5*z^85*Log[z]^3 - 13.5*z^86*Log[z]^3 - 7.5*z^87*Log[z]^3 - 13.5*z^88*Log[z]^3 - 7.5*z^89*Log[z]^3 - 13.5*z^90*Log[z]^3 - 7.5*z^91*Log[z]^3 - 13.5*z^92*Log[z]^3 - 7.5*z^93*Log[z]^3 - 13.5*z^94*Log[z]^3 - 7.5*z^95*Log[z]^3 - 13.5*z^96*Log[z]^3 - 7.5*z^97*Log[z]^3 - 13.5*z^98*Log[z]^3 - 7.5*z^99*Log[z]^3 - 13.5*z^100*Log[z]^3, 16.15818398963742 - 68.6530526485203515/z + 24.1451305608584568*z + 15.1940706349471337*z^2 - 8.82809862959600745*z^3 + 0.211735852630668313*z^4 - 10.3614022915452938*z^5 - 5.185660776609287*z^6 - 11.7816514965194431*z^7 - 7.37705365232195888*z^8 - 12.103118091853895*z^9 - 8.332498279451697*z^10 - 12.0131460095111287*z^11 - 8.74134997988385391*z^12 - 11.7581580699777647*z^13 - 8.87972903541038518*z^14 - 11.438474839676813*z^15 - 8.87494996501998584*z^16 - 11.0987531501577968*z^17 - 8.79161720535019571*z^18 - 10.7598241742843773*z^19 - 8.66478543219559128*z^20 - 10.4314655265623352*z^21 - 8.51440762066578966*z^22 - 10.1180407551181031*z^23 - 8.35223192468971038*z^24 - 9.82117207044694116*z^25 - 8.18533283272454777*z^26 - 9.54107543927548781*z^27 - 8.01802197300737571*z^28 - 9.27725365174867263*z^29 - 7.85292935445809567*z^30 - 9.02886571621052523*z^31 - 7.69163802121363061*z^32 - 8.79492664729103559*z^33 - 7.53506804230780397*z^34 - 8.57441567745829862*z^35 - 7.38371476864583321*z^36 - 8.36633391419879244*z^37 - 7.23779978924358026*z^38 - 8.16973367734761*z^39 - 7.09736823193028958*z^40 - 7.98373186862620098*z^41 - 6.96235235153685122*z^42 - 7.80751436898730946*z^43 - 6.83261352978945949*z^44 - 7.64033548186961642*z^45 - 6.70797022333446566*z^46 - 7.48151475019570911*z^47 - 6.58821663711353234*z^48 - 7.33043249884418718*z^49 - 6.47313520403419022*z^50 - 7.18652488308086876*z^51 - 6.36250488842236423*z^52 - 7.04927888595879692*z^53 - 6.25610665220908845*z^54 - 6.91822750730300997*z^55 - 6.15372698298849349*z^56 - 6.79294526790174879*z^57 - 6.05516009393525095*z^58 - 6.67304408233489288*z^59 - 5.96020921303860499*z^60 - 6.558169513131156*z^61 - 5.86868724944067637*z^62 - 6.44799739603247366*z^63 - 5.78041703643905287*z^64 - 6.34223081400608921*z^65 - 5.695231290136744*z^66 - 6.24059739197462351*z^67 - 5.61297238079762306*z^68 - 6.14284688238847647*z^69 - 5.53349198474813343*z^70 - 6.04874901211825017*z^71 - 5.45665066418484117*z^72 - 5.95809156270091062*z^73 - 5.382317407821312*z^74 - 5.87067865812500394*z^75 - 5.31036915510926938*z^76 - 5.78632923672277549*z^77 - 5.24069031954142543*z^78 - 5.70487568613677488*z^79 - 5.173172321415633*z^80 - 5.626162622625467*z^81 - 5.10771313680358801*z^82 - 5.55004579810430628*z^83 - 5.04421686689453425*z^84 - 5.47639112025871401*z^85 - 4.982593330072526*z^86 - 5.405073772807309*z^87 - 4.92275767781962179*z^88 - 5.33597742454376342*z^89 - 4.86463003466292773*z^90 - 5.26899351715610999*z^91 - 4.80813516179032185*z^92 - 5.20402062302883156*z^93 - 4.75320214356829692*z^94 - 5.14096386529217013*z^95 - 4.69976409594825396*z^96 - 5.07973439331091269*z^97 - 4.64775789560306726*z^98 - 5.02024890761691754*z^99 - 4.59712392856367967*z^100 + ALARM*z^101 - 8.64108753109029271*Log[MH2/muf2] + (40.5525133505849296*Log[MH2/muf2])/z - 19.4961033961834414*z*Log[MH2/muf2] + 14.5308641975308642*z^2*Log[MH2/muf2] + 5.84259259259259259*z^3*Log[MH2/muf2] + 6.96*z^4*Log[MH2/muf2] + 7.01209876543209877*z^5*Log[MH2/muf2] + 6.50984126984126984*z^6*Log[MH2/muf2] + 6.20676492819349962*z^7*Log[MH2/muf2] + 5.78024411410654797*z^8*Log[MH2/muf2] + 5.50261904761904762*z^9*Log[MH2/muf2] + 5.169714169108109*z^10*Log[MH2/muf2] + 4.93924395469850015*z^11*Log[MH2/muf2] + 4.67568000289445511*z^12*Log[MH2/muf2] + 4.48529785063667848*z^13*Log[MH2/muf2] + 4.27196534302761409*z^14*Log[MH2/muf2] + 4.11303960809913191*z^15*Log[MH2/muf2] + 3.93681248735458655*z^16*Log[MH2/muf2] + 3.80240567031304568*z^17*Log[MH2/muf2] + 3.65426439011992619*z^18*Log[MH2/muf2] + 3.5391578776673738*z^19*Log[MH2/muf2] + 3.41276678362677028*z^20*Log[MH2/muf2] + 3.31306356907574189*z^21*Log[MH2/muf2] + 3.20385996177819985*z^22*Log[MH2/muf2] + 3.11662449157287758*z^23*Log[MH2/muf2] + 3.02124417013593361*z^24*Log[MH2/muf2] + 2.94423527510374767*z^25*Log[MH2/muf2] + 2.86014448956521228*z^26*Log[MH2/muf2] + 2.79162636216296719*z^27*Log[MH2/muf2] + 2.71688045144786265*z^28*Log[MH2/muf2] + 2.65548977244611383*z^29*Log[MH2/muf2] + 2.58857100695551916*z^30*Log[MH2/muf2] + 2.53322290264712832*z^31*Log[MH2/muf2] + 2.47292900434133053*z^32*Log[MH2/muf2] + 2.42274969107350584*z^33*Log[MH2/muf2] + 2.36811554926342923*z^34*Log[MH2/muf2] + 2.32239343316488471*z^35*Log[MH2/muf2] + 2.27263505694585056*z^36*Log[MH2/muf2] + 2.23078473871529056*z^37*Log[MH2/muf2] + 2.18525841798194855*z^38*Log[MH2/muf2] + 2.14679383947612425*z^39*Log[MH2/muf2] + 2.10496590860324818*z^40*Log[MH2/muf2] + 2.06948006280231461*z^41*Log[MH2/muf2] + 2.03090418666223899*z^42*Log[MH2/muf2] + 1.99805360242780039*z^43*Log[MH2/muf2] + 1.96235348566823709*z^44*Log[MH2/muf2] + 1.93184623042752405*z^45*Log[MH2/muf2] + 1.89870229461956485*z^46*Log[MH2/muf2] + 1.87028860029998882*z^47*Log[MH2/muf2] + 1.83942760362562973*z^48*Log[MH2/muf2] + 1.8128924709735375*z^49*Log[MH2/muf2] + 1.78407933738410443*z^50*Log[MH2/muf2] + 1.75923664827138745*z^51*Log[MH2/muf2] + 1.73226797482358817*z^52*Log[MH2/muf2] + 1.70895576549883949*z^53*Log[MH2/muf2] + 1.68365461793282943*z^54*Log[MH2/muf2] + 1.66173125442119535*z^55*Log[MH2/muf2] + 1.63794296143083626*z^56*Log[MH2/muf2] + 1.61728402213471686*z^57*Log[MH2/muf2] + 1.59487275097623228*z^58*Log[MH2/muf2] + 1.57536846822096895*z^59*Log[MH2/muf2] + 1.55421441684339191*z^60*Log[MH2/muf2] + 1.53576756360613013*z^61*Log[MH2/muf2] + 1.51576464314066548*z^62*Log[MH2/muf2] + 1.49828877692919131*z^63*Log[MH2/muf2] + 1.47934268710732164*z^64*Log[MH2/muf2] + 1.46276068232134861*z^65*Log[MH2/muf2] + 1.44478730395602684*z^66*Log[MH2/muf2] + 1.42903011876550778*z^67*Log[MH2/muf2] + 1.41195416376116982*z^68*Log[MH2/muf2] + 1.39695979878886496*z^69*Log[MH2/muf2] + 1.3807136706195897*z^70*Log[MH2/muf2] + 1.36642628539416078*z^71*Log[MH2/muf2] + 1.35094911259280593*z^72*Log[MH2/muf2] + 1.33731827248170538*z^73*Log[MH2/muf2] + 1.32255508513256329*z^74*Log[MH2/muf2] + 1.30953511673914646*z^75*Log[MH2/muf2] + 1.29543614178689602*z^76*Log[MH2/muf2] + 1.28298557895017978*z^77*Log[MH2/muf2] + 1.26950563471579183*z^78*Log[MH2/muf2] + 1.2575867405428447*z^79*Log[MH2/muf2] + 1.2446847144608475*z^80*Log[MH2/muf2] + 1.23326306744547607*z^81*Log[MH2/muf2] + 1.22090146392286997*z^82*Log[MH2/muf2] + 1.20994559830740773*z^83*Log[MH2/muf2] + 1.19809014591602495*z^84*Log[MH2/muf2] + 1.18757123814798625*z^85*Log[MH2/muf2] + 1.17619054722367586*z^86*Log[MH2/muf2] + 1.16608214173205562*z^87*Log[MH2/muf2] + 1.15514740496114265*z^88*Log[MH2/muf2] + 1.14542517359481257*z^89*Log[MH2/muf2] + 1.13490990339440057*z^90*Log[MH2/muf2] + 1.125551433779136*z^91*Log[MH2/muf2] + 1.11543123128010863*z^92*Log[MH2/muf2] + 1.10641584010170258*z^93*Log[MH2/muf2] + 1.09666819136630283*z^94*Log[MH2/muf2] + 1.08797675920675585*z^95*Log[MH2/muf2] + 1.07858085499137194*z^96*Log[MH2/muf2] + 1.07019567985837761*z^97*Log[MH2/muf2] + 1.06113225579425368*z^98*Log[MH2/muf2] + 1.0530369229110417*z^99*Log[MH2/muf2] + 1.04428811744295941*z^100*Log[MH2/muf2] + 8.11111111111111111*Log[MH2/muf2]^2 - (18.0555555555555556*Log[MH2/muf2]^2)/z + 3.55555555555555556*z*Log[MH2/muf2]^2 - 0.296296296296296296*z^2*Log[MH2/muf2]^2 - 1.14814814814814815*z^3*Log[MH2/muf2]^2 - 0.803703703703703704*z^4*Log[MH2/muf2]^2 - 0.631481481481481481*z^5*Log[MH2/muf2]^2 - 0.524867724867724868*z^6*Log[MH2/muf2]^2 - 0.451058201058201058*z^7*Log[MH2/muf2]^2 - 0.396384479717813051*z^8*Log[MH2/muf2]^2 - 0.354012345679012346*z^9*Log[MH2/muf2]^2 - 0.320089786756453423*z^10*Log[MH2/muf2]^2 - 0.292255892255892256*z^11*Log[MH2/muf2]^2 - 0.268971768971768972*z^12*Log[MH2/muf2]^2 - 0.249185999185999186*z^13*Log[MH2/muf2]^2 - 0.232153032153032153*z^14*Log[MH2/muf2]^2 - 0.217328042328042328*z^15*Log[MH2/muf2]^2 - 0.204302832244008715*z^16*Log[MH2/muf2]^2 - 0.192765068990559187*z^17*Log[MH2/muf2]^2 - 0.182471429117455949*z^18*Log[MH2/muf2]^2 - 0.173229369720597791*z^19*Log[MH2/muf2]^2 - 0.164884433305485937*z^20*Log[MH2/muf2]^2 - 0.157311207311207311*z^21*Log[MH2/muf2]^2 - 0.150406759102411276*z^22*Log[MH2/muf2]^2 - 0.144085785390133216*z^23*Log[MH2/muf2]^2 - 0.138276972624798712*z^24*Log[MH2/muf2]^2 - 0.13292022792022792*z^25*Log[MH2/muf2]^2 - 0.12796454574232352*z^26*Log[MH2/muf2]^2 - 0.123366345588567811*z^27*Log[MH2/muf2]^2 - 0.119088163149465831*z^28*Log[MH2/muf2]^2 - 0.115097609925196132*z^29*Log[MH2/muf2]^2 - 0.111366538952745849*z^30*Log[MH2/muf2]^2 - 0.10787037037037037*z^31*Log[MH2/muf2]^2 - 0.104587542087542088*z^32*Log[MH2/muf2]^2 - 0.101499059219647455*z^33*Log[MH2/muf2]^2 - 0.0985881221175338822*z^34*Log[MH2/muf2]^2 - 0.0958398174084448594*z^35*Log[MH2/muf2]^2 - 0.0932408599075265742*z^36*Log[MH2/muf2]^2 - 0.0907793758670951653*z^37*Log[MH2/muf2]^2 - 0.0884447200236673921*z^38*Log[MH2/muf2]^2 - 0.0862273204378467536*z^39*Log[MH2/muf2]^2 - 0.0841185463136682649*z^40*Log[MH2/muf2]^2 - 0.0821105949154729643*z^41*Log[MH2/muf2]^2 - 0.0801963944334902928*z^42*Log[MH2/muf2]^2 - 0.0783695202299853463*z^43*Log[MH2/muf2]^2 - 0.0766241223605564691*z^44*Log[MH2/muf2]^2 - 0.0749548626360220563*z^45*Log[MH2/muf2]^2 - 0.0733568597891755462*z^46*Log[MH2/muf2]^2 - 0.0718256415527460856*z^47*Log[MH2/muf2]^2 - 0.0703571026519354787*z^48*Log[MH2/muf2]^2 - 0.0689474678760393046*z^49*Log[MH2/muf2]^2 - 0.0675932595260326353*z^50*Log[MH2/muf2]^2 - 0.0662912686442098207*z^51*Log[MH2/muf2]^2 - 0.0650385295224362927*z^52*Log[MH2/muf2]^2 - 0.0638322970608085912*z^53*Log[MH2/muf2]^2 - 0.0626700266113264017*z^54*Log[MH2/muf2]^2 - 0.0615493559938004382*z^55*Log[MH2/muf2]^2 - 0.0604680894154578365*z^56*Log[MH2/muf2]^2 - 0.0594241830630215385*z^57*Log[MH2/muf2]^2 - 0.0584157321676162613*z^58*Log[MH2/muf2]^2 - 0.0574409593696560383*z^59*Log[MH2/muf2]^2 - 0.05649820423368631*z^60*Log[MH2/muf2]^2 - 0.0555859137826350941*z^61*Log[MH2/muf2]^2 - 0.0547026339376066152*z^62*Log[MH2/muf2]^2 - 0.0538470017636684303*z^63*Log[MH2/muf2]^2 - 0.0530177384344051011*z^64*Log[MH2/muf2]^2 - 0.0522136428386428386*z^65*Log[MH2/muf2]^2 - 0.0514335857619439709*z^66*Log[MH2/muf2]^2 - 0.0506765045834404921*z^67*Log[MH2/muf2]^2 - 0.0499413984355008136*z^68*Log[MH2/muf2]^2 - 0.0492273237797534473*z^69*Log[MH2/muf2]^2 - 0.048533390358252576*z^70*Log[MH2/muf2]^2 - 0.0478587574831706287*z^71*Log[MH2/muf2]^2 - 0.0472026306324331921*z^72*Log[MH2/muf2]^2 - 0.0465642583222491898*z^73*Log[MH2/muf2]^2 - 0.0459429292306004635*z^74*Log[MH2/muf2]^2 - 0.0453379695484958643*z^75*Log[MH2/muf2]^2 - 0.0447487405382142224*z^76*Log[MH2/muf2]^2 - 0.0441746362798994378*z^77*Log[MH2/muf2]^2 - 0.0436150815897651341*z^78*Log[MH2/muf2]^2 - 0.0430695300948465505*z^79*Log[MH2/muf2]^2 - 0.0425374624507301488*z^80*Log[MH2/muf2]^2 - 0.0420183846900197397*z^81*Log[MH2/muf2]^2 - 0.0415118266904816899*z^82*Log[MH2/muf2]^2 - 0.0410173407528682286*z^83*Log[MH2/muf2]^2 - 0.0405345002793620795*z^84*Log[MH2/muf2]^2 - 0.0400628985444306922*z^85*Log[MH2/muf2]^2 - 0.0396021475506356869*z^86*Log[MH2/muf2]^2 - 0.0391518769626227525*z^87*Log[MH2/muf2]^2 - 0.0387117331131279213*z^88*Log[MH2/muf2]^2 - 0.038281378075385564*z^89*Log[MH2/muf2]^2 - 0.0378604887968183848*z^90*Log[MH2/muf2]^2 - 0.0374487562893359995*z^91*Log[MH2/muf2]^2 - 0.0370458848719718285*z^92*Log[MH2/muf2]^2 - 0.03665159146195224*z^93*Log[MH2/muf2]^2 - 0.0362656049106217079*z^94*Log[MH2/muf2]^2 - 0.035887665380946454*z^95*Log[MH2/muf2]^2 - 0.03551752376358996*z^96*Log[MH2/muf2]^2 - 0.0351549411287997444*z^97*Log[MH2/muf2]^2 - 0.0347996882115684276*z^98*Log[MH2/muf2]^2 - 0.0344515449277354039*z^99*Log[MH2/muf2]^2 - 0.034110299918880774*z^100*Log[MH2/muf2]^2 - 29.5047293305090702*Log[z] - (53.1564303298151855*Log[z])/z + 8.468691913693295*z*Log[z] - 18.2037037037037037*z^2*Log[z] - 6.20987654320987654*z^3*Log[z] - 9.57524691358024691*z^4*Log[z] - 7.48614197530864198*z^5*Log[z] - 9.10612244897959184*z^6*Log[z] - 6.58844954648526077*z^7*Log[z] - 8.13082133058984911*z^8*Log[z] - 5.82560981285518323*z^9*Log[z] - 7.292857758278633*z^10*Log[z] - 5.22115600448933782*z^11*Log[z] - 6.60744427519874295*z^12*Log[z] - 4.73644974389785135*z^13*Log[z] - 6.04404432541184678*z^14*Log[z] - 4.34011590610300928*z^15*Log[z] - 5.57460307127850861*z^16*Log[z] - 4.01003653341786512*z^17*Log[z] - 5.17784864268852954*z^18*Log[z] - 3.73070553622008368*z^19*Log[z] - 4.83811847198865441*z^20*Log[z] - 3.49105755159195913*z^21*Log[z] - 4.543829131356804*z^22*Log[z] - 3.28302147425977302*z^23*Log[z] - 4.28629697922311807*z^24*Log[z] - 3.1005832882014*z^25*Log[z] - 4.05890898465173564*z^26*Log[z] - 2.93917325453253906*z^27*Log[z] - 3.85654987521143226*z^28*Log[z] - 2.79525746107822192*z^29*Log[z] - 3.675204534161973*z^30*Log[z] - 2.66605972504022294*z^31*Log[z] - 3.51167862216280427*z^32*Log[z] - 2.54936825162243349*z^33*Log[z] - 3.36339934354423125*z^34*Log[z] - 2.44339855583497019*z^35*Log[z] - 3.22827118340885914*z^36*Log[z] - 2.34669450097129936*z^37*Log[z] - 3.10456988818646012*z^38*Log[z] - 2.25805566155887982*z^39*Log[z] - 2.99086344906346235*z^40*Log[z] - 2.17648319499772779*z^41*Log[z] - 2.88595243122884678*z^42*Log[z] - 2.10113894351723702*z^43*Log[z] - 2.78882435779972985*z^44*Log[z] - 2.03131413852118772*z^45*Log[z] - 2.69861843986778959*z^46*Log[z] - 1.96640517267505284*z^47*Log[z] - 2.61459801742058541*z^48*Log[z] - 1.90589464185455478*z^49*Log[z] - 2.5361288139379052*z^50*Log[z] - 1.84933636362691654*z^51*Log[z] - 2.46266162183173807*z^52*Log[z] - 1.79634342968550545*z^53*Log[z] - 2.39371839902535568*z^54*Log[z] - 1.74657859692040755*z^55*Log[z] - 2.32888101648129438*z^56*Log[z] - 1.69974649840126682*z^57*Log[z] - 2.26778208411658093*z^58*Log[z] - 1.6555872832138063*z^59*Log[z] - 2.21009741969195046*z^60*Log[z] - 1.61387138743813313*z^61*Log[z] - 2.15553982655182653*z^62*Log[z] - 1.57439520753911684*z^63*Log[z] - 2.10385392163074272*z^64*Log[z] - 1.53697749892580949*z^65*Log[z] - 2.05481181199605425*z^66*Log[z] - 1.50145636122561915*z^67*Log[z] - 2.00820946136030694*z^68*Log[z] - 1.46768670129882959*z^69*Log[z] - 1.96386362103548836*z^70*Log[z] - 1.43553808760980426*z^71*Log[z] - 1.92160922528684379*z^72*Log[z] - 1.40489292701799232*z^73*Log[z] - 1.88129717084728127*z^74*Log[z] - 1.37564490862531643*z^75*Log[z] - 1.8427924158485305*z^76*Log[z] - 1.34769766995018512*z^77*Log[z] - 1.80597234562937897*z^78*Log[z] - 1.32096364908391976*z^79*Log[z] - 1.77072536255363123*z^80*Log[z] - 1.29536309313946809*z^81*Log[z] - 1.73694966468177628*z^82*Log[z] - 1.27082319861375597*z^83*Log[z] - 1.70455218432306873*z^84*Log[z] - 1.24727736354872872*z^85*Log[z] - 1.67344766247856477*z^86*Log[z] - 1.22466453481712061*z^87*Log[z] - 1.64355783922371567*z^88*Log[z] - 1.20292863665021595*z^89*Log[z] - 1.61481074336692617*z^90*Log[z] - 1.18201806880006684*z^91*Log[z] - 1.58714006740996077*z^92*Log[z] - 1.16188526459184473*z^93*Log[z] - 1.56048461604596173*z^94*Log[z] - 1.14248630065461718*z^95*Log[z] - 1.53478781825442981*z^96*Log[z] - 1.12378055138488444*z^97*Log[z] - 1.5099972945635107*z^98*Log[z] - 1.105730382247309*z^99*Log[z] - 1.48606447230683586*z^100*Log[z] - 8.44444444444444444*Log[MH2/muf2]*Log[z] + (28.7777777777777778*Log[MH2/muf2]*Log[z])/z - 6.*z*Log[MH2/muf2]*Log[z] + 1.77777777777777778*z^2*Log[MH2/muf2]*Log[z] + 3.25925925925925926*z^3*Log[MH2/muf2]*Log[z] + 3.21481481481481481*z^4*Log[MH2/muf2]*Log[z] + 1.79259259259259259*z^5*Log[MH2/muf2]*Log[z] + 2.09947089947089947*z^6*Log[MH2/muf2]*Log[z] + 1.28042328042328042*z^7*Log[MH2/muf2]*Log[z] + 1.5855379188712522*z^8*Log[MH2/muf2]*Log[z] + 1.00493827160493827*z^9*Log[MH2/muf2]*Log[z] + 1.28035914702581369*z^10*Log[MH2/muf2]*Log[z] + 0.8296296296296296*z^11*Log[MH2/muf2]*Log[z] + 1.07588707588707589*z^12*Log[MH2/muf2]*Log[z] + 0.707366707366707367*z^13*Log[MH2/muf2]*Log[z] + 0.928612128612128612*z^14*Log[MH2/muf2]*Log[z] + 0.616931216931216931*z^15*Log[MH2/muf2]*Log[z] + 0.817211328976034858*z^16*Log[MH2/muf2]*Log[z] + 0.547204066811909949*z^17*Log[MH2/muf2]*Log[z] + 0.729885716469823797*z^18*Log[MH2/muf2]*Log[z] + 0.491747888239116309*z^19*Log[MH2/muf2]*Log[z] + 0.659537733221943748*z^20*Log[MH2/muf2]*Log[z] + 0.446560846560846561*z^21*Log[MH2/muf2]*Log[z] + 0.601627036409645105*z^22*Log[MH2/muf2]*Log[z] + 0.409017713365539452*z^23*Log[MH2/muf2]*Log[z] + 0.553107890499194847*z^24*Log[MH2/muf2]*Log[z] + 0.377321937321937322*z^25*Log[MH2/muf2]*Log[z] + 0.5118581829692941*z^26*Log[MH2/muf2]*Log[z] + 0.350201239090127979*z^27*Log[MH2/muf2]*Log[z] + 0.476352652597863326*z^28*Log[MH2/muf2]*Log[z] + 0.326728699142492246*z^29*Log[MH2/muf2]*Log[z] + 0.445466155810983397*z^30*Log[MH2/muf2]*Log[z] + 0.306212664277180406*z^31*Log[MH2/muf2]*Log[z] + 0.41835016835016836*z^32*Log[MH2/muf2]*Log[z] + 0.28812636165577343*z^33*Log[MH2/muf2]*Log[z] + 0.394352488470135529*z^34*Log[MH2/muf2]*Log[z] + 0.272061417159456375*z^35*Log[MH2/muf2]*Log[z] + 0.372963439630106297*z^36*Log[MH2/muf2]*Log[z] + 0.257696292784012082*z^37*Log[MH2/muf2]*Log[z] + 0.353778880094669568*z^38*Log[MH2/muf2]*Log[z] + 0.244774328984855301*z^39*Log[MH2/muf2]*Log[z] + 0.33647418525467304*z^40*Log[MH2/muf2]*Log[z] + 0.233088140405213576*z^41*Log[MH2/muf2]*Log[z] + 0.320785577733961171*z^42*Log[MH2/muf2]*Log[z] + 0.222468315491571306*z^43*Log[MH2/muf2]*Log[z] + 0.306496489442225876*z^44*Log[MH2/muf2]*Log[z] + 0.212775093934514224*z^45*Log[MH2/muf2]*Log[z] + 0.293427439156702185*z^46*Log[MH2/muf2]*Log[z] + 0.203892143762634049*z^47*Log[MH2/muf2]*Log[z] + 0.281428410607741915*z^48*Log[MH2/muf2]*Log[z] + 0.195721844293272865*z^49*Log[MH2/muf2]*Log[z] + 0.270373038104130541*z^50*Log[MH2/muf2]*Log[z] + 0.188181665828724652*z^51*Log[MH2/muf2]*Log[z] + 0.260154118089745171*z^52*Log[MH2/muf2]*Log[z] + 0.181201359398424388*z^53*Log[MH2/muf2]*Log[z] + 0.250680106445305607*z^54*Log[MH2/muf2]*Log[z] + 0.174720752498530276*z^55*Log[MH2/muf2]*Log[z] + 0.241872357661831346*z^56*Log[MH2/muf2]*Log[z] + 0.168688003533738561*z^57*Log[MH2/muf2]*Log[z] + 0.233662928670465045*z^58*Log[MH2/muf2]*Log[z] + 0.16305820724289455*z^59*Log[MH2/muf2]*Log[z] + 0.225992816934745248*z^60*Log[MH2/muf2]*Log[z] + 0.157792271382964138*z^61*Log[MH2/muf2]*Log[z] + 0.218810535750426461*z^62*Log[MH2/muf2]*Log[z] + 0.152856005006542641*z^63*Log[MH2/muf2]*Log[z] + 0.212070953737620404*z^64*Log[MH2/muf2]*Log[z] + 0.148219373219373219*z^65*Log[MH2/muf2]*Log[z] + 0.205734343047775884*z^66*Log[MH2/muf2]*Log[z] + 0.143855883978798816*z^67*Log[MH2/muf2]*Log[z] + 0.199765593742003255*z^68*Log[MH2/muf2]*Log[z] + 0.139742080407042044*z^69*Log[MH2/muf2]*Log[z] + 0.1941335614330103*z^70*Log[MH2/muf2]*Log[z] + 0.13585711801674244*z^71*Log[MH2/muf2]*Log[z] + 0.188810522529732768*z^72*Log[MH2/muf2]*Log[z] + 0.132182410721223507*z^73*Log[MH2/muf2]*Log[z] + 0.183771716922401854*z^74*Log[MH2/muf2]*Log[z] + 0.128701332911859228*z^75*Log[MH2/muf2]*Log[z] + 0.1789949621528569*z^76*Log[MH2/muf2]*Log[z] + 0.125398967504230662*z^77*Log[MH2/muf2]*Log[z] + 0.174460326359060536*z^78*Log[MH2/muf2]*Log[z] + 0.122261891882145047*z^79*Log[MH2/muf2]*Log[z] + 0.170149849802920595*z^80*Log[MH2/muf2]*Log[z] + 0.119277995249088293*z^81*Log[MH2/muf2]*Log[z] + 0.16604730676192675*z^82*Log[MH2/muf2]*Log[z] + 0.116436322137174326*z^83*Log[MH2/muf2]*Log[z] + 0.162138001117448318*z^84*Log[MH2/muf2]*Log[z] + 0.113726937803545191*z^85*Log[MH2/muf2]*Log[z] + 0.158408590202542747*z^86*Log[MH2/muf2]*Log[z] + 0.111140812022929104*z^87*Log[MH2/muf2]*Log[z] + 0.154846932452511685*z^88*Log[MH2/muf2]*Log[z] + 0.108669718407546123*z^89*Log[MH2/muf2]*Log[z] + 0.151441955187273539*z^90*Log[MH2/muf2]*Log[z] + 0.106306146885857031*z^91*Log[MH2/muf2]*Log[z] + 0.148183539487887314*z^92*Log[MH2/muf2]*Log[z] + 0.10404322737586442*z^93*Log[MH2/muf2]*Log[z] + 0.145062419642486832*z^94*Log[MH2/muf2]*Log[z] + 0.101874663016880262*z^95*Log[MH2/muf2]*Log[z] + 0.14207009505435983*z^96*Log[MH2/muf2]*Log[z] + 0.0997946715914315325*z^97*Log[MH2/muf2]*Log[z] + 0.1391987528462737*z^98*Log[MH2/muf2]*Log[z] + 0.0977979339884101789*z^99*Log[MH2/muf2]*Log[z] + 0.136441199675523108*z^100*Log[MH2/muf2]*Log[z] - 5.55555555555555556*Log[MH2/muf2]^2*Log[z] - (6.*Log[MH2/muf2]^2*Log[z])/z - 6.22222222222222222*z*Log[MH2/muf2]^2*Log[z] + 8.11111111111111111*Log[z]^2 - (14.3888888888888889*Log[z]^2)/z - 0.833333333333333333*z*Log[z]^2 - 1.77777777777777778*z^2*Log[z]^2 - 0.981481481481481481*z^3*Log[z]^2 - 2.08703703703703704*z^4*Log[z]^2 - 0.539814814814814815*z^5*Log[z]^2 - 1.36296296296296296*z^6*Log[z]^2 - 0.385582010582010582*z^7*Log[z]^2 - 1.02932098765432099*z^8*Log[z]^2 - 0.302623456790123457*z^9*Log[z]^2 - 0.831200897867564534*z^10*Log[z]^2 - 0.249831649831649832*z^11*Log[z]^2 - 0.698458948458948459*z^12*Log[z]^2 - 0.213013838013838014*z^13*Log[z]^2 - 0.602849002849002849*z^14*Log[z]^2 - 0.18578042328042327*z^15*Log[z]^2 - 0.530528322440087146*z^16*Log[z]^2 - 0.164783042846768337*z^17*Log[z]^2 - 0.473837098192103352*z^18*Log[z]^2 - 0.148083170890188434*z^19*Log[z]^2 - 0.428167641325536062*z^20*Log[z]^2 - 0.134475709475709476*z^21*Log[z]^2 - 0.390572390572390572*z^22*Log[z]^2 - 0.12317010686575904*z^23*Log[z]^2 - 0.359074074074074074*z^24*Log[z]^2 - 0.113625356125356125*z^25*Log[z]^2 - 0.332295030072807851*z^26*Log[z]^2 - 0.105458327680549903*z^27*Log[z]^2 - 0.309245068823612885*z^28*Log[z]^2 - 0.0983898923554095968*z^29*Log[z]^2 - 0.289193754377291641*z^30*Log[z]^2 - 0.09221176821983273*z^31*Log[z]^2 - 0.271590230259585098*z^32*Log[z]^2 - 0.0867653248167954*z^33*Log[z]^2 - 0.256011091305208952*z^34*Log[z]^2 - 0.0819275858491544766*z^35*Log[z]^2 - 0.242125458792125459*z^36*Log[z]^2 - 0.0776017245315491*z^37*Log[z]^2 - 0.229670966513071776*z^38*Log[z]^2 - 0.0737104513420302894*z^39*Log[z]^2 - 0.218436870266138559*z^40*Log[z]^2 - 0.0701913150083881791*z^41*Log[z]^2 - 0.208251927480515115*z^42*Log[z]^2 - 0.0669932995514390863*z^43*Log[z]^2 - 0.19897554354918695*z^44*Log[z]^2 - 0.0640743180598253062*z^45*Log[z]^2 - 0.190491200420278434*z^46*Log[z]^2 - 0.0613993387467023*z^47*Log[z]^2 - 0.18270150849938083*z^48*Log[z]^2 - 0.0589389644746787604*z^49*Log[z]^2 - 0.17552443199502024*z^50*Log[z]^2 - 0.0566683425506954919*z^51*Log[z]^2 - 0.16889037505019747*z^52*Log[z]^2 - 0.0545663184552073441*z^53*Log[z]^2 - 0.162739907813283075*z^54*Log[z]^2 - 0.0526147720592165037*z^55*Log[z]^2 - 0.157021974127237285*z^56*Log[z]^2 - 0.0507980919732280894*z^57*Log[z]^2 - 0.151692465790100291*z^58*Log[z]^2 - 0.0491027555901898392*z^59*Log[z]^2 - 0.146713078735862843*z^60*Log[z]^2 - 0.0475169908141880643*z^61*Log[z]^2 - 0.142050388128301049*z^62*Log[z]^2 - 0.0460305015076520453*z^63*Log[z]^2 - 0.137675094966761633*z^64*Log[z]^2 - 0.0446342430717430717*z^65*Log[z]^2 - 0.13356140818827386*z^66*Log[z]^2 - 0.0433202377890700981*z^67*Log[z]^2 - 0.129686534647026306*z^68*Log[z]^2 - 0.0420814219407569791*z^69*Log[z]^2 - 0.126030255607720396*z^70*Log[z]^2 - 0.0409115184936781181*z^71*Log[z]^2 - 0.122574573093899096*z^72*Log[z]^2 - 0.0398049305012775332*z^73*Log[z]^2 - 0.119303413002043139*z^74*Log[z]^2 - 0.0387566513882303356*z^75*Log[z]^2 - 0.116202374623427255*z^76*Log[z]^2 - 0.0377621890779785517*z^77*Log[z]^2 - 0.113258518321809461*z^78*Log[z]^2 - 0.0368175015326914061*z^79*Log[z]^2 - 0.11046018475108958*z^80*Log[z]^2 - 0.0359189417511459065*z^81*Log[z]^2 - 0.107796840276896001*z^82*Log[z]^2 - 0.0350632106435809051*z^83*Log[z]^2 - 0.105258944273827335*z^84*Log[z]^2 - 0.0342473164976584949*z^85*Log[z]^2 - 0.102837834768586219*z^86*Log[z]^2 - 0.0334685399841775142*z^87*Log[z]^2 - 0.100525629535703151*z^88*Log[z]^2 - 0.0327244038386360484*z^89*Log[z]^2 - 0.0983151402627058058*z^90*Log[z]^2 - 0.0320126465054001286*z^91*Log[z]^2 - 0.0961997978127010385*z^92*Log[z]^2 - 0.0313311991529591721*z^93*Log[z]^2 - 0.0941735869453241125*z^94*Log[z]^2 - 0.0306781655675832608*z^95*Log[z]^2 - 0.0922309891280319929*z^96*Log[z]^2 - 0.0300518045133288138*z^97*Log[z]^2 - 0.0903669322913309168*z^98*Log[z]^2 - 0.0294505142124189743*z^99*Log[z]^2 - 0.0885767465635452434*z^100*Log[z]^2 + 7.11111111111111111*Log[MH2/muf2]*Log[z]^2 + (6.*Log[MH2/muf2]*Log[z]^2)/z + 7.44444444444444444*z*Log[MH2/muf2]*Log[z]^2 - 2.62962962962962963*Log[z]^3 - (2.*Log[z]^3)/z - 2.68518518518518519*z*Log[z]^3, -42.1781903419032617 + 8.31519254293667157/z + 30.2504994314527962*z + 8.69964781728758836*z^2 - 2.60194066829482537*z^3 - 0.0648596391895070129*z^4 - 0.526767641910576451*z^5 - 0.266079447628204846*z^6 - 0.130722317937981688*z^7 - 0.212642949541278154*z^8 - 0.0266863940095695142*z^9 - 0.173114600641247219*z^10 + 0.0100982370422545496*z^11 - 0.145307907858133203*z^12 + 0.025180128109317423*z^13 - 0.124864515487383786*z^14 + 0.0316912132842996814*z^15 - 0.109243065937747461*z^16 + 0.0343592976979992676*z^17 - 0.09694100682553729*z^18 + 0.0351599020838710298*z^19 - 0.0870186019036226561*z^20 + 0.03500946928362294*z^21 - 0.0788582885160666946*z^22 + 0.03436635288694138*z^23 - 0.0720376122993608256*z^24 + 0.0334725909803654939*z^25 - 0.0662579766689826813*z^26 + 0.032460954365181996*z^27 - 0.0613025130456804721*z^28 + 0.0314060497453471901*z^29 - 0.0570100436938060207*z^30 + 0.0303502310702205667*z^31 - 0.0532583855823069197*z^32 + 0.0293173957482283666*z^33 - 0.0499533050403512932*z^34 + 0.0283206297497522606*z^35 - 0.04702101258045576*z^36 + 0.0273665850806701496*z^37 - 0.0444029431844834151*z^38 + 0.0264580540348205413*z^39 - 0.0420520510233328564*z^40 + 0.0255955157739121998*z^41 - 0.0399301309637129319*z^42 + 0.0247780810147933453*z^43 - 0.0380058505458802185*z^44 + 0.024004075960084158*z^45 - 0.0362532825972967676*z^46 + 0.023271405768839598*z^47 - 0.0346507964622334911*z^48 + 0.0225777811286108125*z^49 - 0.0331802099713709038*z^50 + 0.0219208587210839308*z^51 - 0.031826133582308895*z^52 + 0.0212983270029191708*z^53 - 0.0305754579290437327*z^54 + 0.0207079570357757314*z^55 - 0.0294169496250200539*z^56 + 0.0201476309183040316*z^57 - 0.0283409296520017626*z^58 + 0.0196153558891975499*z^59 - 0.0273390153741516237*z^60 + 0.0191092693311507066*z^61 - 0.0264039120188533381*z^62 + 0.0186276380853690689*z^63 - 0.025529242944777084*z^64 + 0.0181688543069324604*z^65 - 0.0247094105658516086*z^66 + 0.0177314293203308356*z^67 - 0.023939481685392932*z^68 + 0.01731398642680537*z^69 - 0.0232150924033513672*z^70 + 0.0169152532789722364*z^71 - 0.0225323688215657666*z^72 + 0.0165340542148238824*z^73 - 0.0218878605792034625*z^74 + 0.0161693027945422823*z^75 - 0.0212784848691679735*z^76 + 0.0158199946847331865*z^77 - 0.0207014790638389658*z^78 + 0.0154852009692733801*z^79 - 0.0201543604498377682*z^80 + 0.0151640619230268739*z^81 - 0.0196348918621673827*z^82 + 0.0148557812569094983*z^83 - 0.0191410522370348758*z^84 + 0.0145596208252307764*z^85 - 0.0186710112841134278*z^86 + 0.0142748957755758068*z^87 - 0.0182231076236262867*z^88 + 0.0140009701154367532*z^89 - 0.0177958298495396052*z^90 + 0.0137372526668154028*z^91 - 0.0173878000735233991*z^92 + 0.0134831933790389045*z^93 - 0.0169977595799343176*z^94 + 0.0132382799703399226*z^95 - 0.0166245562835661984*z^96 + 0.0130020348698600169*z^97 - 0.0162671337321625232*z^98 + 0.0127740124333093522*z^99 - 0.0159245214369234502*z^100 + ALARM*z^101 + 18.52491330241261*Log[MH2/muf2] - (7.178790401291092*Log[MH2/muf2])/z - 14.8502531558783285*z*Log[MH2/muf2] + 1.81069958847736626*z^2*Log[MH2/muf2] + 0.987654320987654321*z^3*Log[MH2/muf2] + 0.254814814814814815*z^4*Log[MH2/muf2] + 0.11242798353909465*z^5*Log[MH2/muf2] + 0.06385487528344672*z^6*Log[MH2/muf2] + 0.0417737465356512976*z^7*Log[MH2/muf2] + 0.0298143948937599731*z^8*Log[MH2/muf2] + 0.0225416421712718009*z^9*Log[MH2/muf2] + 0.0177469419220260971*z^10*Log[MH2/muf2] + 0.014394903014431634*z^11*Log[MH2/muf2] + 0.0119456473768828081*z^12*Log[MH2/muf2] + 0.0100936914123727311*z^13*Log[MH2/muf2] + 0.00865468723832582196*z^14*Log[MH2/muf2] + 0.00751148322576894005*z^15*Log[MH2/muf2] + 0.00658641670175695551*z^16*Log[MH2/muf2] + 0.00582616609945842292*z^17*Log[MH2/muf2] + 0.00519302652902095974*z^18*Log[MH2/muf2] + 0.00465965842123815316*z^19*Log[MH2/muf2] + 0.00420580520889773554*z^20*Log[MH2/muf2] + 0.00381617386857760519*z^21*Log[MH2/muf2] + 0.00347902701277115143*z^22*Log[MH2/muf2] + 0.00318522410901781164*z^23*Log[MH2/muf2] + 0.00292755405345197406*z^24*Log[MH2/muf2] + 0.00270026139680543248*z^25*Log[MH2/muf2] + 0.00249870410503522248*z^26*Log[MH2/muf2] + 0.00231910241768696072*z^27*Log[MH2/muf2] + 0.00215835191554167802*z^28*Log[MH2/muf2] + 0.00201388257121018363*z^29*Log[MH2/muf2] + 0.001883551210381211*z^30*Log[MH2/muf2] + 0.0017655585723151835*z^31*Log[MH2/muf2] + 0.00165838470332421288*z^32*Log[MH2/muf2] + 0.00156073816686177035*z^33*Log[MH2/muf2] + 0.00147151577460599465*z^34*Log[MH2/muf2] + 0.0013897704060828135*z^35*Log[MH2/muf2] + 0.00131468510233830176*z^36*Log[MH2/muf2] + 0.00124555206673335883*z^37*Log[MH2/muf2] + 0.00118175553359298792*z^38*Log[MH2/muf2] + 0.00112275770774243677*z^39*Log[MH2/muf2] + 0.00106808715883225706*z^40*Log[MH2/muf2] + 0.00101732919056318771*z^41*Log[MH2/muf2] + 0.000970117808350037219*z^42*Log[MH2/muf2] + 0.000926128988114797861*z^43*Log[MH2/muf2] + 0.000885075009918177487*z^44*Log[MH2/muf2] + 0.000846699667506910524*z^45*Log[MH2/muf2] + 0.000810774201867717422*z^46*Log[MH2/muf2] + 0.000777093835981679267*z^47*Log[MH2/muf2] + 0.000745474810991291421*z^48*Log[MH2/muf2] + 0.000715751842301063813*z^49*Log[MH2/muf2] + 0.000687775928772943825*z^50*Log[MH2/muf2] + 0.000661412459944723529*z^51*Log[MH2/muf2] + 0.000636539575702985051*z^52*Log[MH2/muf2] + 0.000613046740553123029*z^53*Log[MH2/muf2] + 0.000590833500913428121*z^54*Log[MH2/muf2] + 0.000569808399003817298*z^55*Log[MH2/muf2] + 0.000549888021126812772*z^56*Log[MH2/muf2] + 0.000530996161625711281*z^57*Log[MH2/muf2] + 0.0005130630866927749*z^58*Log[MH2/muf2] + 0.000496024884600372388*z^59*Log[MH2/muf2] + 0.000479822890929609642*z^60*Log[MH2/muf2] + 0.000464403179045835232*z^61*Log[MH2/muf2] + 0.0004497161074763354*z^62*Log[MH2/muf2] + 0.000435715917029372245*z^63*Log[MH2/muf2] + 0.000422360371493526272*z^64*Log[MH2/muf2] + 0.000409610436603119846*z^65*Log[MH2/muf2] + 0.000397429992674727149*z^66*Log[MH2/muf2] + 0.000385785576932283386*z^67*Log[MH2/muf2] + 0.000374646152061282453*z^68*Log[MH2/muf2] + 0.000363982897980207286*z^69*Log[MH2/muf2] + 0.000353769024201451347*z^70*Log[MH2/muf2] + 0.000343979600484359003*z^71*Log[MH2/muf2] + 0.000334591403767805929*z^72*Log[MH2/muf2] + 0.000325582779615789206*z^73*Log[MH2/muf2] + 0.000316933516622528209*z^74*Log[MH2/muf2] + 0.000308624732408406797*z^75*Log[MH2/muf2] + 0.000300638769998772877*z^76*Log[MH2/muf2] + 0.000292959103517581666*z^77*Log[MH2/muf2] + 0.000285570252250027581*z^78*Log[MH2/muf2] + 0.000278457702235121206*z^79*Log[MH2/muf2] + 0.000271607834642729262*z^80*Log[MH2/muf2] + 0.000265007860271694559*z^81*Log[MH2/muf2] + 0.00025864575957781726*z^82*Log[MH2/muf2] + 0.000252510227704016378*z^83*Log[MH2/muf2] + 0.000246590624041022961*z^84*Log[MH2/muf2] + 0.000240876925896449642*z^85*Log[MH2/muf2] + 0.00023535968589386393*z^86*Log[MH2/muf2] + 0.000230029992762284048*z^87*Log[MH2/muf2] + 0.000224879435210933974*z^88*Log[MH2/muf2] + 0.000219900068614676394*z^89*Log[MH2/muf2] + 0.000215084384262753668*z^90*Log[MH2/muf2] + 0.000210425280947712189*z^91*Log[MH2/muf2] + 0.000205916038693016819*z^92*Log[MH2/muf2] + 0.000201550294437186355*z^93*Log[MH2/muf2] + 0.000197322019509566151*z^94*Log[MH2/muf2] + 0.000193225498748334602*z^95*Log[MH2/muf2] + 0.000189255311125221296*z^96*Log[MH2/muf2] + 0.000185406311753876464*z^97*Log[MH2/muf2] + 0.000181673615170031872*z^98*Log[MH2/muf2] + 0.00017805257978167178*z^99*Log[MH2/muf2] + 0.000174538793396511323*z^100*Log[MH2/muf2] + 1.77777777777777778*Log[MH2/muf2]^2 - (2.66666666666666667*Log[MH2/muf2]^2)/z + 0.888888888888888889*z*Log[MH2/muf2]^2 - 36.22541961416927*Log[z] - (0.447641836391491189*Log[z])/z + 12.0547562075687939*z*Log[z] - 3.44032921810699588*z^2*Log[z] + 1.41975308641975309*z^3*Log[z] - 2.19901234567901235*z^4*Log[z] + 0.867654320987654321*z^5*Log[z] - 0.893780129335684891*z^6*Log[z] + 0.531187536743092299*z^7*Log[z] - 0.537024439405391786*z^8*Log[z] + 0.368957475994513032*z^9*Log[z] - 0.374326170151085976*z^10*Log[z] + 0.276876509199741523*z^11*Log[z] - 0.282341338958795576*z^12*Log[z] + 0.218525942620366715*z^13*Log[z] - 0.223758523994584231*z^14*Log[z] + 0.178656965707230257*z^15*Log[z] - 0.183487603204699193*z^16*Log[z] + 0.1498990014491531*z^17*Log[z] - 0.154283381918064177*z^18*Log[z] + 0.128293746408359854*z^19*Log[z] - 0.132246275257587508*z^20*Log[z] + 0.111540178183211792*z^21*Log[z] - 0.11509794962357676*z^22*Log[z] + 0.0982159064254400618*z^23*Log[z] - 0.101422058980571742*z^24*Log[z] + 0.0873975494875150073*z^25*Log[z] - 0.0902941347318072583*z^26*Log[z] + 0.07846126781643109*z^27*Log[z] - 0.0810865178795587178*z^28*Log[z] + 0.0709713956738343688*z^29*Log[z] - 0.0733589652648462441*z^30*Log[z] + 0.0646150584463583172*z^31*Log[z] - 0.0667941155747206612*z^32*Log[z] + 0.0591621325587861622*z^33*Log[z] - 0.0611577792524294226*z^34*Log[z] + 0.0544398270338606652*z^35*Log[z] - 0.0562736147167718389*z^36*Log[z] + 0.0503160388454241736*z^37*Log[z] - 0.0520064757554082647*z^38*Log[z] + 0.0466881549819887026*z^39*Log[z] - 0.0482511650765651011*z^40*Log[z] + 0.0434753377252959708*z^41*Log[z] - 0.0449246591268444398*z^42*Log[z] + 0.0406130965776441246*z^43*Log[z] - 0.0419606202652673853*z^44*Log[z] + 0.0380493966535187983*z^45*Log[z] - 0.0393054511833869812*z^46*Log[z] + 0.0357418211717004377*z^47*Log[z] - 0.0369154107359551449*z^48*Log[z] + 0.0336554707853666125*z^49*Log[z] - 0.0347544738584282088*z^50*Log[z] + 0.03176138677395982*z^51*Log[z] - 0.0327927218885551038*z^52*Log[z] + 0.0300353524569706406*z^53*Log[z] - 0.0310051167477169584*z^54*Log[z] + 0.0284569715443036542*z^55*Log[z] - 0.0293705567970356395*z^56*Log[z] + 0.0270089518906888707*z^57*Log[z] - 0.0278711420241058343*z^58*Log[z] + 0.0256765434149244407*z^59*Log[z] - 0.026491596623501517*z^60*Log[z] + 0.024447092999679572*z^61*Log[z] - 0.0252188112028373605*z^62*Log[z] + 0.0233096890603587776*z^63*Log[z] - 0.0240414768214798782*z^64*Log[z] + 0.0222548754978026983*z^65*Log[z] - 0.0229497901832434797*z^66*Log[z] + 0.0212744198110927784*z^67*Log[z] - 0.0219352144392870924*z^68*Log[z] + 0.0203611238342427359*z^69*Log[z] - 0.0209902838051820456*z^70*Log[z] + 0.0195086682755130018*z^71*Log[z] - 0.0201084429600526199*z^72*Log[z] + 0.0187114842567641947*z^73*Log[z] - 0.0192839142539780846*z^74*Log[z] + 0.0179646465651543234*z^75*Log[z] - 0.0185115872966781656*z^76*Log[z] + 0.0172637844762066848*z^77*Log[z] - 0.0177869266729676681*z^78*Log[z] + 0.0166050068824161875*z^79*Log[z] - 0.0171058944263572351*z^80*Log[z] + 0.0159848391345953993*z^81*Log[z] - 0.0164648846419583824*z^82*Log[z] + 0.0154001695245348384*z^83*Log[z] - 0.0158606679947656808*z^84*Log[z] + 0.0148482037442229618*z^85*Log[z] - 0.015290344547033636*z^86*Log[z] + 0.0143264259761446917*z^87*Log[z] - 0.0147513034066546784*z^88*Log[z] + 0.0138325655213873924*z^89*Log[z] - 0.014241188117917783*z^90*Log[z] + 0.0133645680726880146*z^91*Log[z] - 0.0137578668623659994*z^92*Log[z] + 0.0129205708996861571*z^93*Log[z] - 0.01329940671246442*z^94*Log[z] + 0.0124988813422798673*z^95*Log[z] - 0.0128640513134183574*z^96*Log[z] + 0.0120979581118347159*z^97*Log[z] - 0.0124502014756292873*z^98*Log[z] + 0.0117163949842513406*z^99*Log[z] - 0.0120563982472544407*z^100*Log[z] + 1.18518518518518519*Log[MH2/muf2]*Log[z] + (5.33333333333333333*Log[MH2/muf2]*Log[z])/z - 6.96296296296296296*z*Log[MH2/muf2]*Log[z] + 3.16049382716049383*z^2*Log[MH2/muf2]*Log[z] - 1.77777777777777778*Log[MH2/muf2]^2*Log[z] - (1.77777777777777778*Log[MH2/muf2]^2*Log[z])/z - 0.444444444444444444*z*Log[MH2/muf2]^2*Log[z] - 2.96296296296296296*Log[z]^2 - (2.66666666666666667*Log[z]^2)/z + 8.44444444444444444*z*Log[z]^2 - 4.04938271604938272*z^2*Log[z]^2 - 0.148148148148148148*z^3*Log[z]^2 + 0.103703703703703704*z^4*Log[z]^2 - 0.0814814814814814815*z^5*Log[z]^2 + 0.0677248677248677249*z^6*Log[z]^2 - 0.0582010582010582011*z^7*Log[z]^2 + 0.0511463844797178131*z^8*Log[z]^2 - 0.0456790123456790123*z^9*Log[z]^2 + 0.0413019079685746352*z^10*Log[z]^2 - 0.0377104377104377104*z^11*Log[z]^2 + 0.03470603470603471*z^12*Log[z]^2 - 0.032153032153032154*z^13*Log[z]^2 + 0.0299552299552299552*z^14*Log[z]^2 - 0.0280423280423280423*z^15*Log[z]^2 + 0.0263616557734204793*z^16*Log[z]^2 - 0.0248729121278140886*z^17*Log[z]^2 + 0.0235447005312846386*z^18*Log[z]^2 - 0.0223521767381416504*z^19*Log[z]^2 + 0.0212754107490949596*z^20*Log[z]^2 - 0.0202982202982202982*z^21*Log[z]^2 + 0.0194073237551498421*z^22*Log[z]^2 - 0.0185917142438881569*z^23*Log[z]^2 + 0.0178421900161030596*z^24*Log[z]^2 - 0.01715099715099715*z^25*Log[z]^2 + 0.0165115542893320671*z^26*Log[z]^2 - 0.0159182381404603627*z^27*Log[z]^2 + 0.015366214599931075*z^28*Log[z]^2 - 0.0148513045064769203*z^29*Log[z]^2 + 0.0143698759939026902*z^30*Log[z]^2 - 0.0139187574671445639*z^31*Log[z]^2 + 0.0134951667209731726*z^32*Log[z]^2 - 0.0130966528025351555*z^33*Log[z]^2 + 0.0127210480151656622*z^34*Log[z]^2 - 0.0123664280527025625*z^35*Log[z]^2 + 0.0120310786977453644*z^36*Log[z]^2 - 0.011713467853818731*z^37*Log[z]^2 + 0.011412221938537729*z^38*Log[z]^2 - 0.0111261058629479682*z^39*Log[z]^2 + 0.0108540059759571955*z^40*Log[z]^2 - 0.0105949154729642535*z^41*Log[z]^2 + 0.0103479218623858442*z^42*Log[z]^2 - 0.0101121961587077866*z^43*Log[z]^2 + 0.00988698353039438311*z^44*Log[z]^2 - 0.00967159517884155565*z^45*Log[z]^2 + 0.00946540126311942531*z^46*Log[z]^2 - 0.00926782471648336588*z^47*Log[z]^2 + 0.00907833582605619*z^48*Log[z]^2 - 0.00889644746787604*z^49*Log[z]^2 + 0.00872171090658485616*z^50*Log[z]^2 - 0.00855371208312384783*z^51*Log[z]^2 + 0.00839206832547565067*z^52*Log[z]^2 - 0.00823642542720110854*z^53*Log[z]^2 + 0.00808645504662276151*z^54*Log[z]^2 - 0.00794185238629683074*z^55*Log[z]^2 + 0.00780233411812359181*z^56*Log[z]^2 - 0.00766763652426084368*z^57*Log[z]^2 + 0.00753751382807951758*z^58*Log[z]^2 - 0.00741173669285884365*z^59*Log[z]^2 + 0.00729009086886274994*z^60*Log[z]^2 - 0.00717237597195291537*z^61*Log[z]^2 + 0.00705840437904601486*z^62*Log[z]^2 - 0.00694800022757012004*z^63*Log[z]^2 + 0.00684099850766517433*z^64*Log[z]^2 - 0.00673724423724423724*z^65*Log[z]^2 + 0.00663659171121857689*z^66*Log[z]^2 - 0.00653890381721812802*z^67*Log[z]^2 + 0.00644405141103236305*z^68*Log[z]^2 - 0.00635191274577463836*z^69*Log[z]^2 + 0.00626237294945194517*z^70*Log[z]^2 - 0.00617532354621556499*z^71*Log[z]^2 + 0.00609066201708815382*z^72*Log[z]^2 - 0.0060082913964192505*z^73*Log[z]^2 + 0.00592811990072264045*z^74*Log[z]^2 - 0.00585006058690269217*z^75*Log[z]^2 + 0.00577403103718893193*z^76*Log[z]^2 - 0.00569995306837412101*z^77*Log[z]^2 + 0.00562775246319550117*z^78*Log[z]^2 - 0.00555735872191568394*z^79*Log[z]^2 + 0.00548870483235227727*z^80*Log[z]^2 - 0.00542172705677674061*z^81*Log[z]^2 + 0.00535636473425570192*z^82*Log[z]^2 - 0.00529256009714428756*z^83*Log[z]^2 + 0.00523025810056284897*z^84*Log[z]^2 - 0.00516940626379750867*z^85*Log[z]^2 + 0.00510995452266266927*z^86*Log[z]^2 - 0.00505185509195132291*z^87*Log[z]^2 + 0.004995062337177796*z^88*Log[z]^2 - 0.00493953265488846013*z^89*Log[z]^2 + 0.00488522436087979159*z^90*Log[z]^2 - 0.00483209758572077413*z^91*Log[z]^2 + 0.00478011417702862303*z^92*Log[z]^2 - 0.00472923760799383729*z^93*Log[z]^2 + 0.004679432891693124*z^94*Log[z]^2 - 0.00463066650076728464*z^95*Log[z]^2 + 0.00458290629207612387*z^96*Log[z]^2 - 0.00453612143597416057*z^97*Log[z]^2 + 0.00449028234987979711*z^98*Log[z]^2 - 0.00444536063583682631*z^99*Log[z]^2 + 0.004401329021791068*z^100*Log[z]^2 + 1.77777777777777778*Log[MH2/muf2]*Log[z]^2 + (1.77777777777777778*Log[MH2/muf2]*Log[z]^2)/z + 0.444444444444444444*z*Log[MH2/muf2]*Log[z]^2 - 0.592592592592592593*Log[z]^3 - (0.592592592592592593*Log[z]^3)/z - 0.148148148148148148*z*Log[z]^3, 12.0488607419675471 - 15.643052030533664/z + 2.96104785043151638*z + 2.54869684499314129*z^2 - 0.06618655692729766*z^3 - 0.166844993141289438*z^4 - 0.150914951989026063*z^5 - 0.127288901686482941*z^6 - 0.107075044891560387*z^7 - 0.0909108078421997405*z^8 - 0.0780568229654306472*z^9 - 0.0677453939892013104*z^10 - 0.0593723233766086536*z^11 - 0.0524881736695952007*z^12 - 0.0467614681273122954*z^13 - 0.0419461870764853496*z^14 - 0.0378576650535503521*z^15 - 0.0343555158048365318*z^16 - 0.0313316455990046204*z^17 - 0.0287018022443906543*z^18 - 0.0263995590785710596*z^19 - 0.0243719819077118077*z^20 - 0.0225764695253504745*z^21 - 0.0209784217493810579*z^22 - 0.0195494979271115461*z^23 - 0.0182663018141348925*z^24 - 0.0171093779317123528*z^25 - 0.0160624380172099803*z^26 - 0.0151117592571770918*z^27 - 0.0142457120618382342*z^28 - 0.0134543864556522826*z^29 - 0.0127292942142382038*z^30 - 0.0120631296730203048*z^31 - 0.0114495763437560337*z^32 - 0.0108831495641498325*z^33 - 0.0103590676925682061*z^34 - 0.00987314606748910684*z^35 - 0.00942170923695218317*z^36 - 0.00900151793878646398*z^37 - 0.00860970805809571382*z^38 - 0.00824373936254860175*z^39 - 0.00790135226093052125*z^40 - 0.00758053117743429942*z^41 - 0.00727947340648818367*z^42 - 0.00699656252786513814*z^43 - 0.00673034563241873492*z^44 - 0.00647951374491490567*z^45 - 0.00624288493959425225*z^46 - 0.00601938973207053686*z^47 - 0.00580805840239192633*z^48 - 0.00560800996200876512*z^49 - 0.00541844252469151164*z^50 - 0.0052386248802298715*z^51 - 0.00506788910167645697*z^52 - 0.00490562404328668584*z^53 - 0.00475126960819308141*z^54 - 0.00460431168306849082*z^55 - 0.00446427765224562414*z^56 - 0.00433073241650642805*z^57 - 0.00420327485246768309*z^58 - 0.00408153465752053928*z^59 - 0.00396516953291774581*z^60 - 0.00385386266407694366*z^61 - 0.003747320462673266*z^62 - 0.00364527053978728145*z^63 - 0.00354745988338506573*z^64 - 0.00345365321684358464*z^65 - 0.0033636315181858776*z^66 - 0.00327719068223122461*z^67 - 0.00319414031005757159*z^68 - 0.00311430261206899275*z^69 - 0.00303751141260350931*z^70 - 0.00296361124544284894*z^71 - 0.00289245653082670495*z^72 - 0.00282391082565591106*z^73 - 0.00275784613951388442*z^74 - 0.00269414230996256063*z^75 - 0.00263268643129390262*z^76 - 0.00257337233155460962*z^77 - 0.00251610009322159452*z^78 - 0.00246077561339917615*z^79 - 0.00240731019984436166*z^80 - 0.00235562019951148785*z^81 - 0.00230562665664823623*z^82 - 0.00225725499777715131*z^83 - 0.00221043474116504721*z^84 - 0.00216509922862121921*z^85 - 0.00212118537767777322*z^86 - 0.00207863345239476875*z^87 - 0.00203738685120195856*z^88 - 0.00199739191034007072*z^89 - 0.00195859772159988934*z^90 - 0.00192095596317866097*z^91 - 0.00188442074258217324*z^92 - 0.00184894845059861568*z^93 - 0.00181449762545826424*z^94 - 0.00178102882637221055*z^95 - 0.001748504515714734*z^96 - 0.00171688894917832947*z^97 - 0.00168614807328859287*z^98 - 0.00165624942971879846*z^99 - 0.00162716206589163599*z^100 + ALARM*z^101 - 1.91953114203183244*Log[MH2/muf2] - (0.363975586476276882*Log[MH2/muf2])/z + 0.853450547825375224*z*Log[MH2/muf2] + 0.790123456790123457*z^2*Log[MH2/muf2] + 0.197530864197530864*z^3*Log[MH2/muf2] + 0.0967901234567901235*z^4*Log[MH2/muf2] + 0.0597530864197530864*z^5*Log[MH2/muf2] + 0.0412799193751574704*z^6*Log[MH2/muf2] + 0.0304862685815066767*z^7*Log[MH2/muf2] + 0.0235435738081240727*z^8*Log[MH2/muf2] + 0.0187791495198902606*z^9*Log[MH2/muf2] + 0.0153526284166014806*z^10*Log[MH2/muf2] + 0.0127986940108152229*z^11*Log[MH2/muf2] + 0.0108405796051483697*z^12*Log[MH2/muf2] + 0.00930435728970527505*z^13*Log[MH2/muf2] + 0.00807584221503635423*z^14*Log[MH2/muf2] + 0.00707734945830183925*z^15*Log[MH2/muf2] + 0.00625443205604682*z^16*Log[MH2/muf2] + 0.00556795581946165055*z^17*Log[MH2/muf2] + 0.00498917630797087629*z^18*Log[MH2/muf2] + 0.004496578244398086*z^19*Log[MH2/muf2] + 0.00407378792288434816*z^20*Log[MH2/muf2] + 0.00370815972547574279*z^21*Log[MH2/muf2] + 0.00338979793803483032*z^22*Log[MH2/muf2] + 0.00311086654673754405*z^23*Log[MH2/muf2] + 0.00286509370113654928*z^24*Log[MH2/muf2] + 0.00264741032946161151*z^25*Log[MH2/muf2] + 0.00245368282544604165*z^26*Log[MH2/muf2] + 0.00228051274946766287*z^27*Log[MH2/muf2] + 0.00212508496018021435*z^28*Log[MH2/muf2] + 0.00198505120989691512*z^29*Log[MH2/muf2] + 0.00185844002472126746*z^30*Log[MH2/muf2] + 0.00174358628486273301*z^31*Log[MH2/muf2] + 0.0016390757234417564*z^32*Log[MH2/muf2] + 0.00154370083167136748*z^33*Log[MH2/muf2] + 0.00145642556343735211*z^34*Log[MH2/muf2] + 0.00137635688504402003*z^35*Log[MH2/muf2] + 0.00130272169168208064*z^36*Log[MH2/muf2] + 0.0012348479624620032*z^37*Log[MH2/muf2] + 0.00117214928616997637*z^38*Log[MH2/muf2] + 0.00111411208506172637*z^39*Log[MH2/muf2] + 0.0010602850115350305*z^40*Log[MH2/muf2] + 0.00101027010491331615*z^41*Log[MH2/muf2] + 0.000963715381830386271*z^42*Log[MH2/muf2] + 0.000920308600369660636*z^43*Log[MH2/muf2] + 0.000879771989972608015*z^44*Log[MH2/muf2] + 0.000841857779730521006*z^45*Log[MH2/muf2] + 0.0008063443896467653*z^46*Log[MH2/muf2] + 0.000773033174779139831*z^47*Log[MH2/muf2] + 0.000741745632335898061*z^48*Log[MH2/muf2] + 0.000712320997938101923*z^49*Log[MH2/muf2] + 0.000684614170242371103*z^50*Log[MH2/muf2] + 0.000658493913608810246*z^51*Log[MH2/muf2] + 0.000633841297015065223*z^52*Log[MH2/muf2] + 0.0006105483343606047*z^53*Log[MH2/muf2] + 0.000588516796989456552*z^54*Log[MH2/muf2] + 0.000567657173931557984*z^55*Log[MH2/muf2] + 0.000547887759217519024*z^56*Log[MH2/muf2] + 0.000529133848813610205*z^57*Log[MH2/muf2] + 0.0005113270323764095*z^58*Log[MH2/muf2] + 0.000494404567238431339*z^59*Log[MH2/muf2] + 0.000478308823886484399*z^60*Log[MH2/muf2] + 0.000462986793747427747*z^61*Log[MH2/muf2] + 0.000448389651403223628*z^62*Log[MH2/muf2] + 0.000434472364460829959*z^63*Log[MH2/muf2] + 0.0004211933452368943*z^64*Log[MH2/muf2] + 0.000408514139210526157*z^65*Log[MH2/muf2] + 0.000396399145872736068*z^66*Log[MH2/muf2] + 0.000384815368177468252*z^67*Log[MH2/muf2] + 0.000373732187292253703*z^68*Log[MH2/muf2] + 0.00036312115976940874*z^69*Log[MH2/muf2] + 0.000352955834622247095*z^70*Log[MH2/muf2] + 0.000343211588103999432*z^71*Log[MH2/muf2] + 0.000333865474257603047*z^72*Log[MH2/muf2] + 0.000324896089538570263*z^73*Log[MH2/muf2] + 0.000316283450016094276*z^74*Log[MH2/muf2] + 0.00030800887983389045*z^75*Log[MH2/muf2] + 0.000300054909765789837*z^76*Log[MH2/muf2] + 0.000292405184835008013*z^77*Log[MH2/muf2] + 0.000285044380083027277*z^78*Log[MH2/muf2] + 0.000277958123676470917*z^79*Log[MH2/muf2] + 0.000271132926630185161*z^80*Log[MH2/muf2] + 0.000264556118503664804*z^81*Log[MH2/muf2] + 0.000258215788497403406*z^82*Log[MH2/muf2] + 0.000252100731436955556*z^83*Log[MH2/muf2] + 0.000246200398186529707*z^84*Log[MH2/muf2] + 0.00024050485008170026*z^85*Log[MH2/muf2] + 0.000235004717013126014*z^86*Log[MH2/muf2] + 0.000229691158830670583*z^87*Log[MH2/muf2] + 0.000224555829770628979*z^88*Log[MH2/muf2] + 0.000219590845638384954*z^89*Log[MH2/muf2] + 0.000214788753505200314*z^90*Log[MH2/muf2] + 0.000210142503701356807*z^91*Log[MH2/muf2] + 0.00020564542390887026*z^92*Log[MH2/muf2] + 0.000201291195175769447*z^93*Log[MH2/muf2] + 0.000197073829690735218*z^94*Log[MH2/muf2] + 0.000192987650171954957*z^95*Log[MH2/muf2] + 0.000189027270737558338*z^96*Log[MH2/muf2] + 0.000185187579137138525*z^97*Log[MH2/muf2] + 0.000181463720234778294*z^98*Log[MH2/muf2] + 0.000177851080643828335*z^99*Log[MH2/muf2] + 0.000174345274422542875*z^100*Log[MH2/muf2] + 1.77777777777777778*Log[MH2/muf2]^2 - (2.66666666666666667*Log[MH2/muf2]^2)/z + 0.888888888888888889*z*Log[MH2/muf2]^2 - 12.225419614169269*Log[z] - (7.262456651206306*Log[z])/z - 3.64894749613490983*z*Log[z] - 1.39917695473251029*z^2*Log[z] - 0.341563786008230453*z^3*Log[z] - 0.164773662551440329*z^4*Log[z] - 0.100905349794238683*z^5*Log[z] - 0.0694045519442344839*z^6*Log[z] - 0.0511253884269757286*z^7*Log[z] - 0.0394189225758890662*z^8*Log[z] - 0.0314083219021490626*z^9*Log[z] - 0.0256584551085112252*z^10*Log[z] - 0.0213787708737203687*z^11*Log[z] - 0.0181008378366575725*z^12*Log[z] - 0.0155311156532157753*z^13*Log[z] - 0.0134773091061247349*z^14*Log[z] - 0.0118088099437305787*z^15*Log[z] - 0.0104341990972133225*z^16*Log[z] - 0.00928783721993598537*z^17*Log[z] - 0.00832155240603633147*z^18*Log[z] - 0.00749931286233054298*z^19*Log[z] - 0.00679371314204009979*z^20*Log[z] - 0.00618359781418944478*z^21*Log[z] - 0.00565241857451013554*z^22*Log[z] - 0.00518707599439302099*z^23*Log[z] - 0.00477708853571067392*z^24*Log[z] - 0.00441398689945698493*z^25*Log[z] - 0.00409086626581614447*z^26*Log[z] - 0.00380205093872770503*z^27*Log[z] - 0.00354284017760516046*z^28*Log[z] - 0.0033093134495471095*z^29*Log[z] - 0.00309817970301494133*z^30*Log[z] - 0.00290665962239265511*z^31*Log[z] - 0.00273239284958322367*z^32*Log[z] - 0.00257336428902871879*z^33*Log[z] - 0.00242784513050195081*z^34*Log[z] - 0.00229434531821281728*z^35*Log[z] - 0.00217157499201447912*z^36*Log[z] - 0.00205841301322747681*z^37*Log[z] - 0.00195388112348328478*z^38*Log[z] - 0.00185712261167430805*z^39*Log[z] - 0.00176738461098096439*z^40*Log[z] - 0.00168400333598675478*z^41*Log[z] - 0.00160639171417563291*z^42*Log[z] - 0.00153402897759076404*z^43*Log[z] - 0.00146645186714772665*z^44*Log[z] - 0.00140324716996708918*z^45*Log[z] - 0.00134404536353325516*z^46*Log[z] - 0.00128851518280601477*z^47*Log[z] - 0.00123635896010497191*z^48*Log[z] - 0.00118730861455189282*z^49*Log[z] - 0.00114112218954245401*z^50*Log[z] - 0.00109758085424249326*z^51*Log[z] - 0.00105648629932774892*z^52*Log[z] - 0.00101765846878153967*z^53*Log[z] - 0.000980933579056824175*z^54*Log[z] - 0.000946162384710119554*z^55*Log[z] - 0.000913208656050609419*z^56*Log[z] - 0.000881947839676872399*z^57*Log[z] - 0.000852265877201946463*z^58*Log[z] - 0.000824058161159718719*z^59*Log[z] - 0.000797228610174328333*z^60*Log[z] - 0.000771688848066234351*z^61*Log[z] - 0.0007473574737503574*z^62*Log[z] - 0.000724159410623588059*z^63*Log[z] - 0.000702025325698334788*z^64*Log[z] - 0.000680891110062632984*z^65*Log[z] - 0.000660697413374206149*z^66*Log[z] - 0.000641389226057558*z^67*Log[z] - 0.000622915503695926813*z^68*Log[z] - 0.000605228828815531742*z^69*Log[z] - 0.000588285105866080649*z^70*Log[z] - 0.0005720432857240838*z^71*Log[z] - 0.000556465116496740934*z^72*Log[z] - 0.000541514917794619026*z^73*Log[z] - 0.0005271593759798985*z^74*Log[z] - 0.000513367358191129331*z^75*Log[z] - 0.000500109743201523689*z^76*Log[z] - 0.000487359267391177617*z^77*Log[z] - 0.000475090384308798574*z^78*Log[z] - 0.000463279136469385128*z^79*Log[z] - 0.000451903038184149316*z^80*Log[z] - 0.0004409409683506044*z^81*Log[z] - 0.000430373072246566841*z^82*Log[z] - 0.000420180671473904096*z^83*Log[z] - 0.000410346181287974734*z^84*Log[z] - 0.000400853034628376386*z^85*Log[z] - 0.000391685612237161693*z^86*Log[z] - 0.00038282917831323576*z^87*Log[z] - 0.000374269821207197591*z^88*Log[z] - 0.000365994398710285148*z^89*Log[z] - 0.000357990487535070642*z^90*Log[z] - 0.000350246336624774169*z^91*Log[z] - 0.000342750823963081956*z^92*Log[z] - 0.00033549341658766044*z^93*Log[z] - 0.000328464133538578086*z^94*Log[z] - 0.000321653511497957837*z^95*Log[z] - 0.0003150525728997146*z^96*Log[z] - 0.000308652796308471011*z^97*Log[z] - 0.000302446088884946077*z^98*Log[z] - 0.000296424760771499948*z^99*Log[z] - 0.000290581501246286097*z^100*Log[z] - 3.55555555555555556*Log[MH2/muf2]*Log[z] + (5.33333333333333333*Log[MH2/muf2]*Log[z])/z - 2.22222222222222222*z*Log[MH2/muf2]*Log[z] - 1.77777777777777778*Log[MH2/muf2]^2*Log[z] - (1.77777777777777778*Log[MH2/muf2]^2*Log[z])/z - 0.444444444444444444*z*Log[MH2/muf2]^2*Log[z] + 4.14814814814814815*Log[z]^2 - (2.66666666666666667*Log[z]^2)/z + 1.18518518518518519*z*Log[z]^2 + 0.0987654320987654321*z^2*Log[z]^2 + 0.04938271604938271*z^3*Log[z]^2 + 0.0345679012345679012*z^4*Log[z]^2 + 0.0271604938271604938*z^5*Log[z]^2 + 0.0225749559082892416*z^6*Log[z]^2 + 0.019400352733686066*z^7*Log[z]^2 + 0.0170487948265726044*z^8*Log[z]^2 + 0.0152263374485596708*z^9*Log[z]^2 + 0.0137673026561915451*z^10*Log[z]^2 + 0.0125701459034792368*z^11*Log[z]^2 + 0.011568678235344902*z^12*Log[z]^2 + 0.010717677384344051*z^13*Log[z]^2 + 0.00998507665174331841*z^14*Log[z]^2 + 0.00934744268077601411*z^15*Log[z]^2 + 0.00878721859114015977*z^16*Log[z]^2 + 0.00829097070927136287*z^17*Log[z]^2 + 0.00784823351042821287*z^18*Log[z]^2 + 0.00745072557938055014*z^19*Log[z]^2 + 0.00709180358303165321*z^20*Log[z]^2 + 0.00676607343274009941*z^21*Log[z]^2 + 0.006469107918383281*z^22*Log[z]^2 + 0.00619723808129605231*z^23*Log[z]^2 + 0.00594739667203435319*z^24*Log[z]^2 + 0.00571699905033238367*z^25*Log[z]^2 + 0.005503851429777356*z^26*Log[z]^2 + 0.00530607938015345423*z^27*Log[z]^2 + 0.00512207153331035834*z^28*Log[z]^2 + 0.00495043483549230676*z^29*Log[z]^2 + 0.00478995866463423008*z^30*Log[z]^2 + 0.00463958582238152131*z^31*Log[z]^2 + 0.00449838890699105753*z^32*Log[z]^2 + 0.00436555093417838516*z^33*Log[z]^2 + 0.00424034933838855407*z^34*Log[z]^2 + 0.004122142684234187*z^35*Log[z]^2 + 0.00401035956591512147*z^36*Log[z]^2 + 0.00390448928460624367*z^37*Log[z]^2 + 0.003804073979512576*z^38*Log[z]^2 + 0.0037087019543159895*z^39*Log[z]^2 + 0.00361800199198573182*z^40*Log[z]^2 + 0.00353163849098808448*z^41*Log[z]^2 + 0.00344930728746194808*z^42*Log[z]^2 + 0.00337073205290259554*z^43*Log[z]^2 + 0.003295661176798128*z^44*Log[z]^2 + 0.00322386505961385188*z^45*Log[z]^2 + 0.00315513375437314177*z^46*Log[z]^2 + 0.00308927490549445529*z^47*Log[z]^2 + 0.00302611194201873027*z^48*Log[z]^2 + 0.002965482489292013*z^49*Log[z]^2 + 0.00290723696886161872*z^50*Log[z]^2 + 0.00285123736104128261*z^51*Log[z]^2 + 0.00279735610849188356*z^52*Log[z]^2 + 0.00274547514240036951*z^53*Log[z]^2 + 0.0026954850155409206*z^54*Log[z]^2 + 0.00264728412876561025*z^55*Log[z]^2 + 0.0026007780393745307*z^56*Log[z]^2 + 0.00255587884142028123*z^57*Log[z]^2 + 0.00251250460935983919*z^58*Log[z]^2 + 0.00247057889761961455*z^59*Log[z]^2 + 0.00243003028962091665*z^60*Log[z]^2 + 0.00239079199065097179*z^61*Log[z]^2 + 0.00235280145968200495*z^62*Log[z]^2 + 0.00231600007585670668*z^63*Log[z]^2 + 0.00228033283588839144*z^64*Log[z]^2 + 0.00224574807908141241*z^65*Log[z]^2 + 0.00221219723707285896*z^66*Log[z]^2 + 0.00217963460573937601*z^67*Log[z]^2 + 0.00214801713701078768*z^68*Log[z]^2 + 0.00211730424859154612*z^69*Log[z]^2 + 0.00208745764981731506*z^70*Log[z]^2 + 0.002058441182071855*z^71*Log[z]^2 + 0.00203022067236271794*z^72*Log[z]^2 + 0.00200276379880641677*z^73*Log[z]^2 + 0.00197603996690754682*z^74*Log[z]^2 + 0.00195002019563423072*z^75*Log[z]^2 + 0.00192467701239631064*z^76*Log[z]^2 + 0.001899984356124707*z^77*Log[z]^2 + 0.00187591748773183372*z^78*Log[z]^2 + 0.00185245290730522798*z^79*Log[z]^2 + 0.00182956827745075909*z^80*Log[z]^2 + 0.00180724235225891354*z^81*Log[z]^2 + 0.00178545491141856731*z^82*Log[z]^2 + 0.00176418669904809585*z^83*Log[z]^2 + 0.00174341936685428299*z^84*Log[z]^2 + 0.00172313542126583622*z^85*Log[z]^2 + 0.00170331817422088976*z^86*Log[z]^2 + 0.00168395169731710764*z^87*Log[z]^2 + 0.00166502077905926543*z^88*Log[z]^2 + 0.00164651088496282004*z^89*Log[z]^2 + 0.00162840812029326386*z^90*Log[z]^2 + 0.00161069919524025804*z^91*Log[z]^2 + 0.00159337139234287434*z^92*Log[z]^2 + 0.00157641253599794576*z^93*Log[z]^2 + 0.00155981096389770787*z^94*Log[z]^2 + 0.00154355550025576155*z^95*Log[z]^2 + 0.00152763543069204129*z^96*Log[z]^2 + 0.00151204047865805352*z^97*Log[z]^2 + 0.0014967607832932657*z^98*Log[z]^2 + 0.00148178687861227544*z^99*Log[z]^2 + 0.001467109673930356*z^100*Log[z]^2 + 1.77777777777777778*Log[MH2/muf2]*Log[z]^2 + (1.77777777777777778*Log[MH2/muf2]*Log[z]^2)/z + 0.444444444444444444*z*Log[MH2/muf2]*Log[z]^2 - 0.592592592592592593*Log[z]^3 - (0.592592592592592593*Log[z]^3)/z - 0.148148148148148148*z*Log[z]^3, 11.9291233178729727 - 14.5603516434761257/z + 2.28017582173806284*z + 2.30452674897119342*z^2 - 0.0905349794238683128*z^3 - 0.173300411522633745*z^4 - 0.153547325102880658*z^5 - 0.128643463028950557*z^6 - 0.107876519214387695*z^7 - 0.09143012224812846*z^8 - 0.0784152350469222897*z^9 - 0.0680044670897304982*z^10 - 0.0595663316153062097*z^11 - 0.0526375780147131821*z^12 - 0.0468791672106265531*z^13 - 0.0420406747074397698*z^14 - 0.0379347376888949073*z^15 - 0.0344192486329315302*z^16 - 0.0313849768299961434*z^17 - 0.0287468967010249416*z^18 - 0.0264380420619965664*z^19 - 0.0244050939809362535*z^20 - 0.0226051715403408524*z^21 - 0.0210034676924029948*z^22 - 0.0195714864361280279*z^23 - 0.0182857132520987659*z^24 - 0.0171266014863413425*z^25 - 0.016077791792896114*z^26 - 0.0151255053643843432*z^27 - 0.0142580680837400022*z^28 - 0.0134655342564584573*z^29 - 0.01273938677319317*z^30 - 0.0120722964356415202*z^31 - 0.0114579274479590409*z^32 - 0.0108907792044389018*z^33 - 0.0103660568180089839*z^34 - 0.00987956456044530229*z^35 - 0.00942761768398492747*z^36 - 0.009006969078873042*z^37 - 0.008614747973789813*z^38 - 0.008248408465034553*z^39 - 0.00790568610881642574*z^40 - 0.00758456116065292653*z^41 - 0.007283227320158906*z^42 - 0.00700006505592678363*z^43 - 0.00673361875691359089*z^44 - 0.00648257709372316082*z^45 - 0.00624575608298825832*z^46 - 0.00602208443653100598*z^47 - 0.00581059084859136072*z^48 - 0.0056103929326356515*z^49 - 0.00542068756679671662*z^50 - 0.00524074244597386574*z^51 - 0.00506988867070346691*z^52 - 0.00490751422941918161*z^53 - 0.00475305825270341058*z^54 - 0.00460600593642515769*z^55 - 0.00446588404593493682*z^56 - 0.00433225692628418706*z^57 - 0.00420472295419088995*z^58 - 0.00408291137653823451*z^59 - 0.00396647948785698875*z^60 - 0.00385511010573973304*z^61 - 0.00374850930865890474*z^62 - 0.00364640440536908244*z^63 - 0.00354854210909775656*z^64 - 0.00345468689317610592*z^65 - 0.00336461950772175627*z^66 - 0.00327813563953382745*z^67 - 0.00319504469955912335*z^68 - 0.003115168724189267*z^69 - 0.00303834137829572034*z^70 - 0.002964407049339815*z^71 - 0.00289322002313919676*z^72 - 0.00282464373295680396*z^73 - 0.00275855007452582955*z^74 - 0.00269481878045308317*z^75 - 0.00263333684816979376*z^76 - 0.00257399801623697328*z^77 - 0.00251670228437372232*z^78 - 0.00246135547307137494*z^79 - 0.00240786881909279506*z^80 - 0.00235615860354188412*z^81 - 0.00230614580952984791*z^82 - 0.00225775580676753071*z^83 - 0.00221091806068194317*z^84 - 0.00216556586389413302*z^85 - 0.00212163608810837354*z^86 - 0.00207906895465240418*z^87 - 0.00203780782207787462*z^88 - 0.00199779898938159693*z^89 - 0.00195899151354377586*z^90 - 0.00192133704020088332*z^91 - 0.00188478964637986094*z^92 - 0.00184930569431827379*z^93 - 0.00181484369548312499*z^94 - 0.00178136418398035837*z^95 - 0.00174882959861857541*z^96 - 0.00171720417295501536*z^97 - 0.00168645383271013604*z^98 - 0.00165654609998984513*z^99 - 0.00162745000380214967*z^100 + ALARM*z^101 - 1.91953114203183244*Log[MH2/muf2] - (0.363975586476276882*Log[MH2/muf2])/z + 0.853450547825375224*z*Log[MH2/muf2] + 0.790123456790123457*z^2*Log[MH2/muf2] + 0.197530864197530864*z^3*Log[MH2/muf2] + 0.0967901234567901235*z^4*Log[MH2/muf2] + 0.0597530864197530864*z^5*Log[MH2/muf2] + 0.0412799193751574704*z^6*Log[MH2/muf2] + 0.0304862685815066767*z^7*Log[MH2/muf2] + 0.0235435738081240727*z^8*Log[MH2/muf2] + 0.0187791495198902606*z^9*Log[MH2/muf2] + 0.0153526284166014806*z^10*Log[MH2/muf2] + 0.0127986940108152229*z^11*Log[MH2/muf2] + 0.0108405796051483697*z^12*Log[MH2/muf2] + 0.00930435728970527505*z^13*Log[MH2/muf2] + 0.00807584221503635423*z^14*Log[MH2/muf2] + 0.00707734945830183925*z^15*Log[MH2/muf2] + 0.00625443205604682*z^16*Log[MH2/muf2] + 0.00556795581946165055*z^17*Log[MH2/muf2] + 0.00498917630797087629*z^18*Log[MH2/muf2] + 0.004496578244398086*z^19*Log[MH2/muf2] + 0.00407378792288434816*z^20*Log[MH2/muf2] + 0.00370815972547574279*z^21*Log[MH2/muf2] + 0.00338979793803483032*z^22*Log[MH2/muf2] + 0.00311086654673754405*z^23*Log[MH2/muf2] + 0.00286509370113654928*z^24*Log[MH2/muf2] + 0.00264741032946161151*z^25*Log[MH2/muf2] + 0.00245368282544604165*z^26*Log[MH2/muf2] + 0.00228051274946766287*z^27*Log[MH2/muf2] + 0.00212508496018021435*z^28*Log[MH2/muf2] + 0.00198505120989691512*z^29*Log[MH2/muf2] + 0.00185844002472126746*z^30*Log[MH2/muf2] + 0.00174358628486273301*z^31*Log[MH2/muf2] + 0.0016390757234417564*z^32*Log[MH2/muf2] + 0.00154370083167136748*z^33*Log[MH2/muf2] + 0.00145642556343735211*z^34*Log[MH2/muf2] + 0.00137635688504402003*z^35*Log[MH2/muf2] + 0.00130272169168208064*z^36*Log[MH2/muf2] + 0.0012348479624620032*z^37*Log[MH2/muf2] + 0.00117214928616997637*z^38*Log[MH2/muf2] + 0.00111411208506172637*z^39*Log[MH2/muf2] + 0.0010602850115350305*z^40*Log[MH2/muf2] + 0.00101027010491331615*z^41*Log[MH2/muf2] + 0.000963715381830386271*z^42*Log[MH2/muf2] + 0.000920308600369660636*z^43*Log[MH2/muf2] + 0.000879771989972608015*z^44*Log[MH2/muf2] + 0.000841857779730521006*z^45*Log[MH2/muf2] + 0.0008063443896467653*z^46*Log[MH2/muf2] + 0.000773033174779139831*z^47*Log[MH2/muf2] + 0.000741745632335898061*z^48*Log[MH2/muf2] + 0.000712320997938101923*z^49*Log[MH2/muf2] + 0.000684614170242371103*z^50*Log[MH2/muf2] + 0.000658493913608810246*z^51*Log[MH2/muf2] + 0.000633841297015065223*z^52*Log[MH2/muf2] + 0.0006105483343606047*z^53*Log[MH2/muf2] + 0.000588516796989456552*z^54*Log[MH2/muf2] + 0.000567657173931557984*z^55*Log[MH2/muf2] + 0.000547887759217519024*z^56*Log[MH2/muf2] + 0.000529133848813610205*z^57*Log[MH2/muf2] + 0.0005113270323764095*z^58*Log[MH2/muf2] + 0.000494404567238431339*z^59*Log[MH2/muf2] + 0.000478308823886484399*z^60*Log[MH2/muf2] + 0.000462986793747427747*z^61*Log[MH2/muf2] + 0.000448389651403223628*z^62*Log[MH2/muf2] + 0.000434472364460829959*z^63*Log[MH2/muf2] + 0.0004211933452368943*z^64*Log[MH2/muf2] + 0.000408514139210526157*z^65*Log[MH2/muf2] + 0.000396399145872736068*z^66*Log[MH2/muf2] + 0.000384815368177468252*z^67*Log[MH2/muf2] + 0.000373732187292253703*z^68*Log[MH2/muf2] + 0.00036312115976940874*z^69*Log[MH2/muf2] + 0.000352955834622247095*z^70*Log[MH2/muf2] + 0.000343211588103999432*z^71*Log[MH2/muf2] + 0.000333865474257603047*z^72*Log[MH2/muf2] + 0.000324896089538570263*z^73*Log[MH2/muf2] + 0.000316283450016094276*z^74*Log[MH2/muf2] + 0.00030800887983389045*z^75*Log[MH2/muf2] + 0.000300054909765789837*z^76*Log[MH2/muf2] + 0.000292405184835008013*z^77*Log[MH2/muf2] + 0.000285044380083027277*z^78*Log[MH2/muf2] + 0.000277958123676470917*z^79*Log[MH2/muf2] + 0.000271132926630185161*z^80*Log[MH2/muf2] + 0.000264556118503664804*z^81*Log[MH2/muf2] + 0.000258215788497403406*z^82*Log[MH2/muf2] + 0.000252100731436955556*z^83*Log[MH2/muf2] + 0.000246200398186529707*z^84*Log[MH2/muf2] + 0.00024050485008170026*z^85*Log[MH2/muf2] + 0.000235004717013126014*z^86*Log[MH2/muf2] + 0.000229691158830670583*z^87*Log[MH2/muf2] + 0.000224555829770628979*z^88*Log[MH2/muf2] + 0.000219590845638384954*z^89*Log[MH2/muf2] + 0.000214788753505200314*z^90*Log[MH2/muf2] + 0.000210142503701356807*z^91*Log[MH2/muf2] + 0.00020564542390887026*z^92*Log[MH2/muf2] + 0.000201291195175769447*z^93*Log[MH2/muf2] + 0.000197073829690735218*z^94*Log[MH2/muf2] + 0.000192987650171954957*z^95*Log[MH2/muf2] + 0.000189027270737558338*z^96*Log[MH2/muf2] + 0.000185187579137138525*z^97*Log[MH2/muf2] + 0.000181463720234778294*z^98*Log[MH2/muf2] + 0.000177851080643828335*z^99*Log[MH2/muf2] + 0.000174345274422542875*z^100*Log[MH2/muf2] + 1.77777777777777778*Log[MH2/muf2]^2 - (2.66666666666666667*Log[MH2/muf2]^2)/z + 0.888888888888888889*z*Log[MH2/muf2]^2 - 11.0402344289840838*Log[z] - (7.262456651206306*Log[z])/z - 2.76005860724602095*z*Log[z] - 1.18518518518518519*z^2*Log[z] - 0.296296296296296296*z^3*Log[z] - 0.145185185185185185*z^4*Log[z] - 0.0896296296296296296*z^5*Log[z] - 0.0619198790627362056*z^6*Log[z] - 0.0457294028722600151*z^7*Log[z] - 0.035315360712186106*z^8*Log[z] - 0.0281687242798353909*z^9*Log[z] - 0.0230289426249022209*z^10*Log[z] - 0.0191980410162228344*z^11*Log[z] - 0.0162608694077225546*z^12*Log[z] - 0.0139565359345579126*z^13*Log[z] - 0.0121137633225545313*z^14*Log[z] - 0.0106160241874527589*z^15*Log[z] - 0.00938164808407023*z^16*Log[z] - 0.00835193372919247583*z^17*Log[z] - 0.00748376446195631444*z^18*Log[z] - 0.006744867366597129*z^19*Log[z] - 0.00611068188432652224*z^20*Log[z] - 0.00556223958821361419*z^21*Log[z] - 0.00508469690705224548*z^22*Log[z] - 0.00466629982010631607*z^23*Log[z] - 0.00429764055170482392*z^24*Log[z] - 0.00397111549419241727*z^25*Log[z] - 0.00368052423816906248*z^26*Log[z] - 0.0034207691242014943*z^27*Log[z] - 0.00318762744027032153*z^28*Log[z] - 0.00297757681484537268*z^29*Log[z] - 0.0027876600370819013*z^30*Log[z] - 0.00261537942729409951*z^31*Log[z] - 0.00245861358516263445*z^32*Log[z] - 0.00231555124750705122*z^33*Log[z] - 0.00218463834515602817*z^34*Log[z] - 0.00206453532756603004*z^35*Log[z] - 0.00195408253752312096*z^36*Log[z] - 0.00185227194369300464*z^37*Log[z] - 0.00175822392925496455*z^38*Log[z] - 0.00167116812759258956*z^39*Log[z] - 0.0015904275173025458*z^40*Log[z] - 0.00151540515736997423*z^41*Log[z] - 0.00144557307274557941*z^42*Log[z] - 0.00138046290055449095*z^43*Log[z] - 0.00131965798495891202*z^44*Log[z] - 0.00126278666959578151*z^45*Log[z] - 0.00120951658447014797*z^46*Log[z] - 0.00115954976216870975*z^47*Log[z] - 0.00111261844850384709*z^48*Log[z] - 0.00106848149690715288*z^49*Log[z] - 0.00102692125536355665*z^50*Log[z] - 0.000987740870413215369*z^51*Log[z] - 0.000950761945522597835*z^52*Log[z] - 0.000915822501540907005*z^53*Log[z] - 0.000882775195484184828*z^54*Log[z] - 0.000851485760897336976*z^55*Log[z] - 0.000821831638826278536*z^56*Log[z] - 0.000793700773220415307*z^57*Log[z] - 0.000766990548564614235*z^58*Log[z] - 0.000741606850857647009*z^59*Log[z] - 0.000717463235829726599*z^60*Log[z] - 0.0006944801906211416*z^61*Log[z] - 0.000672584477104835442*z^62*Log[z] - 0.000651708546691244939*z^63*Log[z] - 0.000631790017855341421*z^64*Log[z] - 0.000612771208815789235*z^65*Log[z] - 0.000594598718809104102*z^66*Log[z] - 0.000577223052266202377*z^67*Log[z] - 0.000560598280938380555*z^68*Log[z] - 0.000544681739654113125*z^69*Log[z] - 0.000529433751933370642*z^70*Log[z] - 0.000514817382155999147*z^71*Log[z] - 0.0005007982113864046*z^72*Log[z] - 0.000487344134307855394*z^73*Log[z] - 0.000474425175024141414*z^74*Log[z] - 0.00046201331975083567*z^75*Log[z] - 0.000450082364648684755*z^76*Log[z] - 0.000438607777252512019*z^77*Log[z] - 0.000427566570124540915*z^78*Log[z] - 0.000416937185514706376*z^79*Log[z] - 0.000406699389945277741*z^80*Log[z] - 0.000396834177755497207*z^81*Log[z] - 0.000387323682746105109*z^82*Log[z] - 0.000378151097155433333*z^83*Log[z] - 0.00036930059727979456*z^84*Log[z] - 0.0003607572751225504*z^85*Log[z] - 0.00035250707551968903*z^86*Log[z] - 0.000344536738246005874*z^87*Log[z] - 0.000336833744655943469*z^88*Log[z] - 0.000329386268457577432*z^89*Log[z] - 0.000322183130257800471*z^90*Log[z] - 0.0003152137555520352*z^91*Log[z] - 0.000308468135863305406*z^92*Log[z] - 0.0003019367927636542*z^93*Log[z] - 0.000295610744536102827*z^94*Log[z] - 0.000289481475257932436*z^95*Log[z] - 0.000283540906106337507*z^96*Log[z] - 0.000277781368705707787*z^97*Log[z] - 0.000272195580352167441*z^98*Log[z] - 0.000266776620965742502*z^99*Log[z] - 0.000261517911633814313*z^100*Log[z] - 3.55555555555555556*Log[MH2/muf2]*Log[z] + (5.33333333333333333*Log[MH2/muf2]*Log[z])/z - 2.22222222222222222*z*Log[MH2/muf2]*Log[z] - 1.77777777777777778*Log[MH2/muf2]^2*Log[z] - (1.77777777777777778*Log[MH2/muf2]^2*Log[z])/z - 0.444444444444444444*z*Log[MH2/muf2]^2*Log[z] + 3.55555555555555556*Log[z]^2 - (2.66666666666666667*Log[z]^2)/z + 0.888888888888888889*z*Log[z]^2 + 1.77777777777777778*Log[MH2/muf2]*Log[z]^2 + (1.77777777777777778*Log[MH2/muf2]*Log[z]^2)/z + 0.444444444444444444*z*Log[MH2/muf2]*Log[z]^2 - 0.592592592592592593*Log[z]^3 - (0.592592592592592593*Log[z]^3)/z - 0.148148148148148148*z*Log[z]^3}, {-2583.44 - 146.02/z + 7390.72*z - 24031.*z^2 - 16404.42*z^3 - 36001.27*z^4 + 59762.91*z^5 - 601730.78*z^6 + 4.5381763*^6*z^7 - 3.635243*^7*z^8 + 2.9835744*^8*z^9 - 2.513694*^9*z^10 + 2.1655632*^10*z^11 - 1.9018258*^11*z^12 + 1.6981269*^12*z^13 - 1.5382727*^13*z^14 + 1.4112037*^14*z^15 - 1.3091816*^15*z^16 + 1.2266724*^16*z^17 - 1.1596412*^17*z^18 + 1.1050954*^18*z^19 - 1.0607823*^19*z^20 + 1.0249841*^20*z^21 - 9.963763*^20*z^22 + 9.739285*^21*z^23 - 9.568331*^22*z^24 + 9.444542*^23*z^25 - 9.362896*^24*z^26 + 9.319425*^25*z^27 - 9.311009*^26*z^28 + 9.335213*^27*z^29 - 9.390164*^28*z^30 + 9.474461*^29*z^31 - 9.587099*^30*z^32 + 9.727415*^31*z^33 - 9.895043*^32*z^34 + 1.008988*^34*z^35 - 1.0312064*^35*z^36 + 1.0561948*^36*z^37 - 1.0840094*^37*z^38 + 1.1147254*^38*z^39 - 1.1484371*^39*z^40 + 1.1852569*^40*z^41 - 1.2253157*^41*z^42 + 1.268763*^42*z^43 - 1.315766*^43*z^44 + 1.366512*^44*z^45 - 1.421209*^45*z^46 + 1.480085*^46*z^47 - 1.543388*^47*z^48 + 1.611393*^48*z^49 - 1.684396*^49*z^50 + 1.762721*^50*z^51 - 1.846718*^51*z^52 + 1.936767*^52*z^53 - 2.033281*^53*z^54 + 2.136706*^54*z^55 - 2.247524*^55*z^56 + 2.366257*^56*z^57 - 2.493468*^57*z^58 + 2.629768*^58*z^59 - 2.775813*^59*z^60 + 2.932316*^60*z^61 - 3.100045*^61*z^62 + 3.279829*^62*z^63 - 3.472565*^63*z^64 + 3.679222*^64*z^65 - 3.900846*^65*z^66 + 4.138568*^66*z^67 - 4.393608*^67*z^68 + 4.667289*^68*z^69 - 4.96104*^69*z^70 + 5.27639*^70*z^71 - 5.61502*^71*z^72 + 5.97873*^72*z^73 - 6.36947*^73*z^74 + 6.78935*^74*z^75 - 7.24064*^75*z^76 + 7.72582*^76*z^77 - 8.24755*^77*z^78 + 8.80873*^78*z^79 - 9.41249*^79*z^80 + 1.00622*^81*z^81 - 1.076154*^82*z^82 + 1.151447*^83*z^83 - 1.232529*^84*z^84 + 1.319866*^85*z^85 - 1.413963*^86*z^86 + 1.515366*^87*z^87 - 1.624668*^88*z^88 + 1.742511*^89*z^89 - 1.86959*^90*z^90 + 2.006661*^91*z^91 - 2.154542*^92*z^92 + 2.314119*^93*z^93 - 2.486357*^94*z^94 + 2.6723*^95*z^95 - 2.87308*^96*z^96 + 3.08992*^97*z^97 - 3.32417*^98*z^98 + 3.57726*^99*z^99 - 3.85078*^100*z^100 + ALARM*z^101 - 1763.50049500046334*Log[MH2/muf2] + (6922.77125244744573*Log[MH2/muf2])/z + 7080.220770994956*z*Log[MH2/muf2] + 9646.51052490571321*z^2*Log[MH2/muf2] + 17105.5537072814033*z^3*Log[MH2/muf2] + 976.424637458923423*z^4*Log[MH2/muf2] + 15974.3777074809325*z^5*Log[MH2/muf2] - 11862.9060411490917*z^6*Log[MH2/muf2] + 19256.7853202979131*z^7*Log[MH2/muf2] - 20182.3695471655952*z^8*Log[MH2/muf2] + 23084.1323626413829*z^9*Log[MH2/muf2] - 26463.0300996622986*z^10*Log[MH2/muf2] + 26821.61270597718*z^11*Log[MH2/muf2] - 31580.484890896347*z^12*Log[MH2/muf2] + 30339.6063301347304*z^13*Log[MH2/muf2] - 35937.2870101148304*z^14*Log[MH2/muf2] + 33622.6324638175088*z^15*Log[MH2/muf2] - 39753.2167618638864*z^16*Log[MH2/muf2] + 36685.3256006080927*z^17*Log[MH2/muf2] - 43162.2517324204335*z^18*Log[MH2/muf2] + 39549.3755085283327*z^19*Log[MH2/muf2] - 46252.5469133942701*z^20*Log[MH2/muf2] + 42236.5091159484041*z^21*Log[MH2/muf2] - 49085.4495796809247*z^22*Log[MH2/muf2] + 44766.4121496294835*z^23*Log[MH2/muf2] - 51705.5205533505558*z^24*Log[MH2/muf2] + 47156.2966518943014*z^25*Log[MH2/muf2] - 54146.2409061210119*z^26*Log[MH2/muf2] + 49421.0194239064929*z^27*Log[MH2/muf2] - 56433.4647533248429*z^28*Log[MH2/muf2] + 51573.3630172621467*z^29*Log[MH2/muf2] - 58587.6127676631118*z^30*Log[MH2/muf2] + 53624.3390424884911*z^31*Log[MH2/muf2] - 60625.1227435261888*z^32*Log[MH2/muf2] + 55583.4657057264005*z^33*Log[MH2/muf2] - 62559.441629267276*z^34*Log[MH2/muf2] + 57459.0065159032343*z^35*Log[MH2/muf2] - 64401.7236202973306*z^36*Log[MH2/muf2] + 59258.1701734088722*z^37*Log[MH2/muf2] - 66161.3336209690204*z^38*Log[MH2/muf2] + 60987.2760519069199*z^39*Log[MH2/muf2] - 67846.2181746840018*z^40*Log[MH2/muf2] + 62651.8906729198349*z^41*Log[MH2/muf2] - 69463.1839172220103*z^42*Log[MH2/muf2] + 64256.9402822152557*z^43*Log[MH2/muf2] - 71018.1101003002666*z^44*Log[MH2/muf2] + 65806.8039399080129*z^45*Log[MH2/muf2] - 72516.1132066069553*z^46*Log[MH2/muf2] + 67305.3907807520294*z^47*Log[MH2/muf2] - 73961.6761535591863*z^48*Log[MH2/muf2] + 68756.2044154328777*z^49*Log[MH2/muf2] - 75358.7509193510288*z^50*Log[MH2/muf2] + 70162.3968642796962*z^51*Log[MH2/muf2] - 76710.8409435115385*z^52*Log[MH2/muf2] + 71526.8139416766955*z^53*Log[MH2/muf2] - 78021.0679415260078*z^54*Log[MH2/muf2] + 72852.0336296611801*z^55*Log[MH2/muf2] - 79292.2265705008789*z^56*Log[MH2/muf2] + 74140.39867684463*z^57*Log[MH2/muf2] - 80526.8295251409981*z^58*Log[MH2/muf2] + 75394.0444188730412*z^59*Log[MH2/muf2] - 81727.1450227448865*z^60*Log[MH2/muf2] + 76614.92262630549*z^61*Log[MH2/muf2] - 82895.2281809999526*z^62*Log[MH2/muf2] + 77804.8220345441823*z^63*Log[MH2/muf2] - 84032.9474547981432*z^64*Log[MH2/muf2] + 78965.3860899318773*z^65*Log[MH2/muf2] - 85142.00704499426*z^66*Log[MH2/muf2] + 80098.1283497652649*z^67*Log[MH2/muf2] - 86223.9659999749849*z^68*Log[MH2/muf2] + 81204.4458966119225*z^69*Log[MH2/muf2] - 87280.2545838747051*z^70*Log[MH2/muf2] + 82285.6310649556616*z^71*Log[MH2/muf2] - 88312.1883716917746*z^72*Log[MH2/muf2] + 83342.8817277051233*z^73*Log[MH2/muf2] - 89320.9804430740416*z^74*Log[MH2/muf2] + 84377.3103490448767*z^75*Log[MH2/muf2] - 90307.7519770642932*z^76*Log[MH2/muf2] + 85389.9519765789666*z^77*Log[MH2/muf2] - 91273.5414951365082*z^78*Log[MH2/muf2] + 86381.7713182165678*z^79*Log[MH2/muf2] - 92219.3129560751483*z^80*Log[MH2/muf2] + 87353.6690265990218*z^81*Log[MH2/muf2] - 93145.96287114799*z^82*Log[MH2/muf2] + 88306.4872951349477*z^83*Log[MH2/muf2] - 94054.3265797036405*z^84*Log[MH2/muf2] + 89241.0148541556164*z^85*Log[MH2/muf2] - 94945.1838023436793*z^86*Log[MH2/muf2] + 90157.9914427369014*z^87*Log[MH2/muf2] - 95819.2635700656505*z^88*Log[MH2/muf2] + 91058.1118208852948*z^89*Log[MH2/muf2] - 96677.2486123900981*z^90*Log[MH2/muf2] + 91942.0293776748514*z^91*Log[MH2/muf2] - 97519.7792748019088*z^92*Log[MH2/muf2] + 92810.3593832439633*z^93*Log[MH2/muf2] - 98347.4570253311419*z^94*Log[MH2/muf2] + 93663.6819260681496*z^95*Log[MH2/muf2] - 99160.8476013572*z^96*Log[MH2/muf2] + 94502.5445714164723*z^97*Log[MH2/muf2] - 99960.4838404154547*z^98*Log[MH2/muf2] + 95327.4647722106489*z^99*Log[MH2/muf2] - 100746.868232655977*z^100*Log[MH2/muf2] - 602.315139843260371*Log[MH2/muf2]^2 - (1652.47560301989451*Log[MH2/muf2]^2)/z - 65.53358972593003*z*Log[MH2/muf2]^2 - 4296.66271782942827*z^2*Log[MH2/muf2]^2 - 1581.85038644678732*z^3*Log[MH2/muf2]^2 + 1720.50611565775206*z^4*Log[MH2/muf2]^2 - 659.595258478869543*z^5*Log[MH2/muf2]^2 + 2755.63496236161949*z^6*Log[MH2/muf2]^2 - 859.141849137681342*z^7*Log[MH2/muf2]^2 + 3105.52063798526157*z^8*Log[MH2/muf2]^2 - 1107.95657824661069*z^9*Log[MH2/muf2]^2 + 3293.49062416726269*z^10*Log[MH2/muf2]^2 - 1332.94307419794653*z^11*Log[MH2/muf2]^2 + 3418.18364270766863*z^12*Log[MH2/muf2]^2 - 1529.2852288977383*z^13*Log[MH2/muf2]^2 + 3511.23476637123108*z^14*Log[MH2/muf2]^2 - 1700.82663294182714*z^15*Log[MH2/muf2]^2 + 3585.89117906706616*z^16*Log[MH2/muf2]^2 - 1851.99291929413217*z^17*Log[MH2/muf2]^2 + 3648.69645916614539*z^18*Log[MH2/muf2]^2 - 1986.50319492598572*z^19*Log[MH2/muf2]^2 + 3703.27536362065614*z^20*Log[MH2/muf2]^2 - 2107.29529919901874*z^21*Log[MH2/muf2]^2 + 3751.81401034926507*z^22*Log[MH2/muf2]^2 - 2216.66560997634773*z^23*Log[MH2/muf2]^2 + 3795.72065948071545*z^24*Log[MH2/muf2]^2 - 2316.4180196807006*z^25*Log[MH2/muf2]^2 + 3835.95146975228796*z^26*Log[MH2/muf2]^2 - 2407.98391150103047*z^27*Log[MH2/muf2]^2 + 3873.18407838804741*z^28*Log[MH2/muf2]^2 - 2492.51226055262104*z^29*Log[MH2/muf2]^2 + 3907.91609779656516*z^30*Log[MH2/muf2]^2 - 2570.93607449244107*z^31*Log[MH2/muf2]^2 + 3940.523995561895*z^32*Log[MH2/muf2]^2 - 2644.02138084407485*z^33*Log[MH2/muf2]^2 + 3971.29987327535125*z^34*Log[MH2/muf2]^2 - 2712.40360459825963*z^35*Log[MH2/muf2]^2 + 4000.47532058812209*z^36*Log[MH2/muf2]^2 - 2776.61485561207543*z^37*Log[MH2/muf2]^2 + 4028.237398721335*z^38*Log[MH2/muf2]^2 - 2837.10462595101447*z^39*Log[MH2/muf2]^2 + 4054.73965971457564*z^40*Log[MH2/muf2]^2 - 2894.25566613410571*z^41*Log[MH2/muf2]^2 + 4080.10993640924648*z^42*Log[MH2/muf2]^2 - 2948.39629722715209*z^43*Log[MH2/muf2]^2 + 4104.45597364036428*z^44*Log[MH2/muf2]^2 - 2999.81005914097317*z^45*Log[MH2/muf2]^2 + 4127.869580703855*z^46*Log[MH2/muf2]^2 - 3048.74334640316428*z^47*Log[MH2/muf2]^2 + 4150.42974857864431*z^48*Log[MH2/muf2]^2 - 3095.41150743853326*z^49*Log[MH2/muf2]^2 + 4172.20502797510642*z^50*Log[MH2/muf2]^2 - 3140.00375899610694*z^51*Log[MH2/muf2]^2 + 4193.25537011324495*z^52*Log[MH2/muf2]^2 - 3182.68717817158374*z^53*Log[MH2/muf2]^2 + 4213.63357059937177*z^54*Log[MH2/muf2]^2 - 3223.609969873835*z^55*Log[MH2/muf2]^2 + 4233.38641572275065*z^56*Log[MH2/muf2]^2 - 3262.90416031772876*z^57*Log[MH2/muf2]^2 + 4252.55560259206916*z^58*Log[MH2/muf2]^2 - 3300.68783219896916*z^59*Log[MH2/muf2]^2 + 4271.17848523492713*z^60*Log[MH2/muf2]^2 - 3337.06699115130813*z^61*Log[MH2/muf2]^2 + 4289.28868522384077*z^62*Log[MH2/muf2]^2 - 3372.13713347092382*z^63*Log[MH2/muf2]^2 + 4306.91659572273437*z^64*Log[MH2/muf2]^2 - 3405.98457019607073*z^65*Log[MH2/muf2]^2 + 4324.08980085785308*z^66*Log[MH2/muf2]^2 - 3438.68755122286601*z^67*Log[MH2/muf2]^2 + 4340.83342719959607*z^68*Log[MH2/muf2]^2 - 3470.31722433371147*z^69*Log[MH2/muf2]^2 + 4357.17044035084571*z^70*Log[MH2/muf2]^2 - 3500.93845716832049*z^71*Log[MH2/muf2]^2 + 4373.12189679803819*z^72*Log[MH2/muf2]^2 - 3530.6105448052085*z^73*Log[MH2/muf2]^2 + 4388.70715903262361*z^74*Log[MH2/muf2]^2 - 3559.38782139345872*z^75*Log[MH2/muf2]^2 + 4403.94408030891426*z^76*Log[MH2/muf2]^2 - 3587.32019091923033*z^77*Log[MH2/muf2]^2 + 4418.84916413860873*z^78*Log[MH2/muf2]^2 - 3614.45358951236154*z^79*Log[MH2/muf2]^2 + 4433.43770263808236*z^80*Log[MH2/muf2]^2 - 3640.83038954675973*z^81*Log[MH2/muf2]^2 + 4447.72389707308603*z^82*Log[MH2/muf2]^2 - 3666.489754050612*z^83*Log[MH2/muf2]^2 + 4461.72096333622426*z^84*Log[MH2/muf2]^2 - 3691.46794853170315*z^85*Log[MH2/muf2]^2 + 4475.44122460795465*z^86*Log[MH2/muf2]^2 - 3715.798616171985*z^87*Log[MH2/muf2]^2 + 4488.89619306375868*z^88*Log[MH2/muf2]^2 - 3739.51302140174234*z^89*Log[MH2/muf2]^2 + 4502.09664217736055*z^90*Log[MH2/muf2]^2 - 3762.64026608625637*z^91*Log[MH2/muf2]^2 + 4515.05267091627033*z^92*Log[MH2/muf2]^2 - 3785.20748191472745*z^93*Log[MH2/muf2]^2 + 4527.77376091912335*z^94*Log[MH2/muf2]^2 - 3807.24000204685461*z^95*Log[MH2/muf2]^2 + 4540.26882757472318*z^96*Log[MH2/muf2]^2 - 3828.76151462674713*z^97*Log[MH2/muf2]^2 + 4552.54626578294389*z^98*Log[MH2/muf2]^2 - 3849.79420040059079*z^99*Log[MH2/muf2]^2 + 4564.61399106189695*z^100*Log[MH2/muf2]^2 - 175.341937305347002*Log[MH2/muf2]^3 + (473.774589916194014*Log[MH2/muf2]^3)/z + 208.870721332123929*z*Log[MH2/muf2]^3 - 16.9556598750417506*z^2*Log[MH2/muf2]^3 - 233.217078189300412*z^3*Log[MH2/muf2]^3 - 193.264917695473251*z^4*Log[MH2/muf2]^3 - 155.700020576131687*z^5*Log[MH2/muf2]^3 - 131.01270429159317*z^6*Log[MH2/muf2]^3 - 113.710722684135383*z^7*Log[MH2/muf2]^3 - 100.862771723915904*z^8*Log[MH2/muf2]^3 - 90.9025925109412764*z^9*Log[MH2/muf2]^3 - 82.9269054151152917*z^10*Log[MH2/muf2]^3 - 76.3780768402317224*z^11*Log[MH2/muf2]^3 - 70.8924147999400525*z^12*Log[MH2/muf2]^3 - 66.22200414450108*z^13*Log[MH2/muf2]^3 - 62.1916552194696273*z^14*Log[MH2/muf2]^3 - 58.6738228731879526*z^15*Log[MH2/muf2]^3 - 55.5732913421671008*z^16*Log[MH2/muf2]^3 - 52.8174442137238097*z^17*Log[MH2/muf2]^3 - 50.3498703407508163*z^18*Log[MH2/muf2]^3 - 48.126037989583025*z^19*Log[MH2/muf2]^3 - 46.1102932935843687*z^20*Log[MH2/muf2]^3 - 44.2737308864534236*z^21*Log[MH2/muf2]^3 - 42.5926533608882753*z^22*Log[MH2/muf2]^3 - 41.0474370870505*z^23*Log[MH2/muf2]^3 - 39.6216840240317184*z^24*Log[MH2/muf2]^3 - 38.3015783897530743*z^25*Log[MH2/muf2]^3 - 37.0753924268080005*z^26*Log[MH2/muf2]^3 - 35.9331022599100703*z^27*Log[MH2/muf2]^3 - 34.8660861228780488*z^28*Log[MH2/muf2]^3 - 33.8668849621375849*z^29*Log[MH2/muf2]^3 - 32.9290108035500242*z^30*Log[MH2/muf2]^3 - 32.0467920691608109*z^31*Log[MH2/muf2]^3 - 31.2152477506387461*z^32*Log[MH2/muf2]^3 - 30.4299843178887497*z^33*Log[MH2/muf2]^3 - 29.6871106871045638*z^34*Log[MH2/muf2]^3 - 28.9831676441117377*z^35*Log[MH2/muf2]^3 - 28.3150689210768414*z^36*Log[MH2/muf2]^3 - 27.6800517308788503*z^37*Log[MH2/muf2]^3 - 27.0756350255753645*z^38*Log[MH2/muf2]^3 - 26.4995841006054313*z^39*Log[MH2/muf2]^3 - 25.9498804415140242*z^40*Log[MH2/muf2]^3 - 25.4246959246680419*z^41*Log[MH2/muf2]^3 - 24.9223706521021813*z^42*Log[MH2/muf2]^3 - 24.4413938340141156*z^43*Log[MH2/muf2]^3 - 23.9803872385569813*z^44*Log[MH2/muf2]^3 - 23.5380908135167969*z^45*Log[MH2/muf2]^3 - 23.1133501528222003*z^46*Log[MH2/muf2]^3 - 22.705105536141517*z^47*Log[MH2/muf2]^3 - 22.3123823147953857*z^48*Log[MH2/muf2]^3 - 21.9342824539587836*z^49*Log[MH2/muf2]^3 - 21.5699770712872361*z^50*Log[MH2/muf2]^3 - 21.218699836966703*z^51*Log[MH2/muf2]^3 - 20.8797411207710392*z^52*Log[MH2/muf2]^3 - 20.5524427888202671*z^53*Log[MH2/muf2]^3 - 20.2361935670084039*z^54*Log[MH2/muf2]^3 - 19.9304249000247365*z^55*Log[MH2/muf2]^3 - 19.6346072449396023*z^56*Log[MH2/muf2]^3 - 19.34824674679831*z^57*Log[MH2/muf2]^3 - 19.0708822508348615*z^58*Log[MH2/muf2]^3 - 18.8020826120005506*z^59*Log[MH2/muf2]^3 - 18.5414442676811735*z^60*Log[MH2/muf2]^3 - 18.2885890438977339*z^61*Log[MH2/muf2]^3 - 18.0431621690708074*z^62*Log[MH2/muf2]^3 - 17.8048304726782238*z^63*Log[MH2/muf2]^3 - 17.5732807489326846*z^64*Log[MH2/muf2]^3 - 17.3482182680194397*z^65*Log[MH2/muf2]^3 - 17.1293654195218792*z^66*Log[MH2/muf2]^3 - 16.9164604744731028*z^67*Log[MH2/muf2]^3 - 16.7092564540447045*z^68*Log[MH2/muf2]^3 - 16.5075200942542189*z^69*Log[MH2/muf2]^3 - 16.3110308972686726*z^70*Log[MH2/muf2]^3 - 16.1195802609278014*z^71*Log[MH2/muf2]^3 - 15.9329706790273495*z^72*Log[MH2/muf2]^3 - 15.7510150057080212*z^73*Log[MH2/muf2]^3 - 15.5735357780040579*z^74*Log[MH2/muf2]^3 - 15.4003645912298376*z^75*Log[MH2/muf2]^3 - 15.2313415224342911*z^76*Log[MH2/muf2]^3 - 15.0663145976406853*z^77*Log[MH2/muf2]^3 - 14.905139299021513*z^78*Log[MH2/muf2]^3 - 14.747678108541828*z^79*Log[MH2/muf2]^3 - 14.5938000849453363*z^80*Log[MH2/muf2]^3 - 14.443380471261223*z^81*Log[MH2/muf2]^3 - 14.2963003302803596*z^82*Log[MH2/muf2]^3 - 14.1524462056913703*z^83*Log[MH2/muf2]^3 - 14.0117098067832337*z^84*Log[MH2/muf2]^3 - 13.8739877148147554*z^85*Log[MH2/muf2]^3 - 13.7391811093249113*z^86*Log[MH2/muf2]^3 - 13.6071955128140201*z^87*Log[MH2/muf2]^3 - 13.4779405523659346*z^88*Log[MH2/muf2]^3 - 13.3513297369076986*z^89*Log[MH2/muf2]^3 - 13.2272802489169329*z^90*Log[MH2/muf2]^3 - 13.1057127494899342*z^91*Log[MH2/muf2]^3 - 12.9865511957762946*z^92*Log[MH2/muf2]^3 - 12.8697226698698255*z^93*Log[MH2/muf2]^3 - 12.7551572183216192*z^94*Log[MH2/muf2]^3 - 12.6427877015100452*z^95*Log[MH2/muf2]^3 - 12.5325496521650667*z^96*Log[MH2/muf2]^3 - 12.4243811424011377*z^97*Log[MH2/muf2]^3 - 12.3182226586646729*z^98*Log[MH2/muf2]^3 - 12.214016984049183*z^99*Log[MH2/muf2]^3 - 12.111709087474098*z^100*Log[MH2/muf2]^3 + 2903.456621*Log[z] - (2911.40505*Log[z])/z + 10036.22707*z*Log[z] + 8831.2256*z^2*Log[z] - 5625.4023*z^3*Log[z] + 26903.388*z^4*Log[z] + 7638.9*z^5*Log[z] - 125784.14*z^6*Log[z] + 1.25015466*^6*z^7*Log[z] - 9.6805898*^6*z^8*Log[z] + 7.6502557*^7*z^9*Log[z] - 6.2100758*^8*z^10*Log[z] + 5.1775744*^9*z^11*Log[z] - 4.4180931*^10*z^12*Log[z] + 3.8460626*^11*z^13*Log[z] - 3.4064113*^12*z^14*Log[z] + 3.0627449*^13*z^15*Log[z] - 2.7903601*^14*z^16*Log[z] + 2.5720662*^15*z^17*Log[z] - 2.3956311*^16*z^18*Log[z] + 2.252177*^17*z^19*Log[z] - 2.1351473*^18*z^20*Log[z] + 2.0396245*^19*z^21*Log[z] - 1.9618707*^20*z^22*Log[z] + 1.8990112*^21*z^23*Log[z] - 1.8488137*^22*z^24*Log[z] + 1.8095303*^23*z^25*Log[z] - 1.7797844*^24*z^26*Log[z] + 1.758487*^25*z^27*Log[z] - 1.7447751*^26*z^28*Log[z] + 1.7379659*^27*z^29*Log[z] - 1.7375213*^28*z^30*Log[z] + 1.7430219*^29*z^31*Log[z] - 1.7541459*^30*z^32*Log[z] + 1.7706537*^31*z^33*Log[z] - 1.792376*^32*z^34*Log[z] + 1.819203*^33*z^35*Log[z] - 1.851078*^34*z^36*Log[z] + 1.887992*^35*z^37*Log[z] - 1.929979*^36*z^38*Log[z] + 1.977112*^37*z^39*Log[z] - 2.029501*^38*z^40*Log[z] + 2.087291*^39*z^41*Log[z] - 2.150664*^40*z^42*Log[z] + 2.219832*^41*z^43*Log[z] - 2.295044*^42*z^44*Log[z] + 2.37658*^43*z^45*Log[z] - 2.464757*^44*z^46*Log[z] + 2.559927*^45*z^47*Log[z] - 2.662478*^46*z^48*Log[z] + 2.772838*^47*z^49*Log[z] - 2.891476*^48*z^50*Log[z] + 3.018903*^49*z^51*Log[z] - 3.155674*^50*z^52*Log[z] + 3.302397*^51*z^53*Log[z] - 3.459726*^52*z^54*Log[z] + 3.628373*^53*z^55*Log[z] - 3.809111*^54*z^56*Log[z] + 4.002772*^55*z^57*Log[z] - 4.210259*^56*z^58*Log[z] + 4.432548*^57*z^59*Log[z] - 4.670692*^58*z^60*Log[z] + 4.925832*^59*z^61*Log[z] - 5.1992*^60*z^62*Log[z] + 5.49212*^61*z^63*Log[z] - 5.80603*^62*z^64*Log[z] + 6.14249*^63*z^65*Log[z] - 6.50317*^64*z^66*Log[z] + 6.88987*^65*z^67*Log[z] - 7.30456*^66*z^68*Log[z] + 7.74935*^67*z^69*Log[z] - 8.22651*^68*z^70*Log[z] + 8.73853*^69*z^71*Log[z] - 9.28806*^70*z^72*Log[z] + 9.87799*^71*z^73*Log[z] - 1.051142*^73*z^74*Log[z] + 1.119174*^74*z^75*Log[z] - 1.192258*^75*z^76*Log[z] + 1.270789*^76*z^77*Log[z] - 1.355191*^77*z^78*Log[z] + 1.445927*^78*z^79*Log[z] - 1.543495*^79*z^80*Log[z] + 1.648436*^80*z^81*Log[z] - 1.761332*^81*z^82*Log[z] + 1.882817*^82*z^83*Log[z] - 2.013575*^83*z^84*Log[z] + 2.154348*^84*z^85*Log[z] - 2.305939*^85*z^86*Log[z] + 2.469218*^86*z^87*Log[z] - 2.64513*^87*z^88*Log[z] + 2.83469*^88*z^89*Log[z] - 3.039*^89*z^90*Log[z] + 3.25927*^90*z^91*Log[z] - 3.4968*^91*z^92*Log[z] + 3.753*^92*z^93*Log[z] - 4.02938*^93*z^94*Log[z] + 4.32762*^94*z^95*Log[z] - 4.64951*^95*z^96*Log[z] + 4.99699*^96*z^97*Log[z] - 5.37219*^97*z^98*Log[z] + 5.77739*^98*z^99*Log[z] - 6.21509*^99*z^100*Log[z] + 1712.80099792045829*Log[MH2/muf2]*Log[z] + (4265.81304690259575*Log[MH2/muf2]*Log[z])/z - 2139.75033199913987*z*Log[MH2/muf2]*Log[z] + 3489.07120599547064*z^2*Log[MH2/muf2]*Log[z] + 2725.1868162274877*z^3*Log[MH2/muf2]*Log[z] - 8572.74607334768167*z^4*Log[MH2/muf2]*Log[z] + 9738.22218454892089*z^5*Log[MH2/muf2]*Log[z] - 4232.38893937806627*z^6*Log[MH2/muf2]*Log[z] + 17089.86821340687*z^7*Log[MH2/muf2]*Log[z] + 2163.86347406868787*z^8*Log[MH2/muf2]*Log[z] + 23903.6343629346449*z^9*Log[MH2/muf2]*Log[z] + 8879.53105330068393*z^10*Log[MH2/muf2]*Log[z] + 30215.1293225410014*z^11*Log[MH2/muf2]*Log[z] + 15534.9176347018768*z^12*Log[MH2/muf2]*Log[z] + 36098.3967800764813*z^13*Log[MH2/muf2]*Log[z] + 22013.34728571077*z^14*Log[MH2/muf2]*Log[z] + 41617.3106495488092*z^15*Log[MH2/muf2]*Log[z] + 28279.1264892683449*z^16*Log[MH2/muf2]*Log[z] + 46823.1971396118848*z^17*Log[MH2/muf2]*Log[z] + 34326.56795621695*z^18*Log[MH2/muf2]*Log[z] + 51757.1401430374784*z^19*Log[MH2/muf2]*Log[z] + 40161.9219615765469*z^20*Log[MH2/muf2]*Log[z] + 56452.3472021454379*z^21*Log[MH2/muf2]*Log[z] + 45796.0870594946519*z^22*Log[MH2/muf2]*Log[z] + 60936.0005313723835*z^23*Log[MH2/muf2]*Log[z] + 51241.4467717930794*z^24*Log[MH2/muf2]*Log[z] + 65230.6323837193123*z^25*Log[MH2/muf2]*Log[z] + 56510.4527104912303*z^26*Log[MH2/muf2]*Log[z] + 69355.1408428358582*z^27*Log[MH2/muf2]*Log[z] + 61614.9980072197662*z^28*Log[MH2/muf2]*Log[z] + 73325.54579906436*z^29*Log[MH2/muf2]*Log[z] + 66566.1637193521377*z^30*Log[MH2/muf2]*Log[z] + 77155.55839019739*z^31*Log[MH2/muf2]*Log[z] + 71374.1447597330882*z^32*Log[MH2/muf2]*Log[z] + 80857.0156337186014*z^33*Log[MH2/muf2]*Log[z] + 76048.2617148255262*z^34*Log[MH2/muf2]*Log[z] + 84440.2165272741564*z^35*Log[MH2/muf2]*Log[z] + 80597.0119037535811*z^36*Log[MH2/muf2]*Log[z] + 87914.1852043131846*z^37*Log[MH2/muf2]*Log[z] + 85028.1360938712635*z^38*Log[MH2/muf2]*Log[z] + 91286.87938236473*z^39*Log[MH2/muf2]*Log[z] + 89348.6889700427775*z^40*Log[MH2/muf2]*Log[z] + 94565.3572632517982*z^41*Log[MH2/muf2]*Log[z] + 93565.1075027778841*z^42*Log[MH2/muf2]*Log[z] + 97755.912501418*z^43*Log[MH2/muf2]*Log[z] + 97683.2745301685298*z^44*Log[MH2/muf2]*Log[z] + 100864.184355447968*z^45*Log[MH2/muf2]*Log[z] + 101708.576531393241*z^46*Log[MH2/muf2]*Log[z] + 103895.24835056262*z^47*Log[MH2/muf2]*Log[z] + 105645.955429159269*z^48*Log[MH2/muf2]*Log[z] + 106853.691486961532*z^49*Log[MH2/muf2]*Log[z] + 109499.954685315344*z^50*Log[MH2/muf2]*Log[z] + 109743.675082471438*z^51*Log[MH2/muf2]*Log[z] + 113274.760146985409*z^52*Log[MH2/muf2]*Log[z] + 112568.98763729207*z^53*Log[MH2/muf2]*Log[z] + 116974.236168457929*z^54*Log[MH2/muf2]*Log[z] + 115333.089584296935*z^55*Log[MH2/muf2]*Log[z] + 120601.957536468403*z^56*Log[MH2/muf2]*Log[z] + 118039.151391965652*z^57*Log[MH2/muf2]*Log[z] + 124161.237696457288*z^58*Log[MH2/muf2]*Log[z] + 120690.086184493261*z^59*Log[MH2/muf2]*Log[z] + 127655.153733047391*z^60*Log[MH2/muf2]*Log[z] + 123288.577810629686*z^61*Log[MH2/muf2]*Log[z] + 131086.568509217663*z^62*Log[MH2/muf2]*Log[z] + 125837.10511183704*z^63*Log[MH2/muf2]*Log[z] + 134458.150320623633*z^64*Log[MH2/muf2]*Log[z] + 128337.962998668817*z^65*Log[MH2/muf2]*Log[z] + 137772.390376764399*z^66*Log[MH2/muf2]*Log[z] + 130793.280832507676*z^67*Log[MH2/muf2]*Log[z] + 141031.618380291967*z^68*Log[MH2/muf2]*Log[z] + 133205.038521002267*z^69*Log[MH2/muf2]*Log[z] + 144238.016439970825*z^70*Log[MH2/muf2]*Log[z] + 135575.080664522171*z^71*Log[MH2/muf2]*Log[z] + 147393.631521476052*z^72*Log[MH2/muf2]*Log[z] + 137905.129033783983*z^73*Log[MH2/muf2]*Log[z] + 150500.386613017169*z^74*Log[MH2/muf2]*Log[z] + 140196.793612510772*z^75*Log[MH2/muf2]*Log[z] + 153560.09075926273*z^76*Log[MH2/muf2]*Log[z] + 142451.582401288773*z^77*Log[MH2/muf2]*Log[z] + 156574.448096773896*z^78*Log[MH2/muf2]*Log[z] + 144670.910147918214*z^79*Log[MH2/muf2]*Log[z] + 159545.06600671087*z^80*Log[MH2/muf2]*Log[z] + 146856.106144151696*z^81*Log[MH2/muf2]*Log[z] + 162473.462485569233*z^82*Log[MH2/muf2]*Log[z] + 149008.421207704415*z^83*Log[MH2/muf2]*Log[z] + 165361.07282178933*z^84*Log[MH2/muf2]*Log[z] + 151129.033950964761*z^85*Log[MH2/muf2]*Log[z] + 168209.255654962029*z^86*Log[MH2/muf2]*Log[z] + 153219.056423266124*z^87*Log[MH2/muf2]*Log[z] + 171019.298484769552*z^88*Log[MH2/muf2]*Log[z] + 155279.53920137195*z^89*Log[MH2/muf2]*Log[z] + 173792.422688525183*z^90*Log[MH2/muf2]*Log[z] + 157311.475992552806*z^91*Log[MH2/muf2]*Log[z] + 176529.78809902398*z^92*Log[MH2/muf2]*Log[z] + 159315.807805956699*z^93*Log[MH2/muf2]*Log[z] + 179232.497188222094*z^94*Log[MH2/muf2]*Log[z] + 161293.426740616095*z^95*Log[MH2/muf2]*Log[z] + 181901.59889688986*z^96*Log[MH2/muf2]*Log[z] + 163245.179432176187*z^97*Log[MH2/muf2]*Log[z] + 184538.09214571377*z^98*Log[MH2/muf2]*Log[z] + 165171.870195084575*z^99*Log[MH2/muf2]*Log[z] + 187142.929059257218*z^100*Log[MH2/muf2]*Log[z] + 615.573774971435752*Log[MH2/muf2]^2*Log[z] - (1244.26831563485716*Log[MH2/muf2]^2*Log[z])/z - 63.4781600153376797*z*Log[MH2/muf2]^2*Log[z] - 148.888888888888889*z^2*Log[MH2/muf2]^2*Log[z] - 659.379426745968275*z^3*Log[MH2/muf2]^2*Log[z] - 1614.43866830675136*z^4*Log[MH2/muf2]^2*Log[z] - 2521.97683415337568*z^5*Log[MH2/muf2]^2*Log[z] - 3608.71127601650193*z^6*Log[MH2/muf2]^2*Log[z] - 3826.01128615639911*z^7*Log[MH2/muf2]^2*Log[z] - 5109.74302551259667*z^8*Log[MH2/muf2]^2*Log[z] - 4852.12157915631513*z^9*Log[MH2/muf2]^2*Log[z] - 6341.27901876384064*z^10*Log[MH2/muf2]^2*Log[z] - 5713.29065658715483*z^11*Log[MH2/muf2]^2*Log[z] - 7397.33203615962221*z^12*Log[MH2/muf2]^2*Log[z] - 6461.70706123602035*z^13*Log[MH2/muf2]^2*Log[z] - 8327.53775347224262*z^14*Log[MH2/muf2]^2*Log[z] - 7126.88939978429359*z^15*Log[MH2/muf2]^2*Log[z] - 9162.049270172627*z^16*Log[MH2/muf2]^2*Log[z] - 7727.54357329955015*z^17*Log[MH2/muf2]^2*Log[z] - 9920.84304005165922*z^18*Log[MH2/muf2]^2*Log[z] - 8276.42034285379954*z^19*Log[MH2/muf2]^2*Log[z] - 10617.9596048374942*z^20*Log[MH2/muf2]^2*Log[z] - 8782.66872108678004*z^21*Log[MH2/muf2]^2*Log[z] - 11263.7036175596696*z^22*Log[MH2/muf2]^2*Log[z] - 9253.11010549189*z^23*Log[MH2/muf2]^2*Log[z] - 11865.893324413977*z^24*Log[MH2/muf2]^2*Log[z] - 9692.985025711501*z^25*Log[MH2/muf2]^2*Log[z] - 12430.6193675034276*z^26*Log[MH2/muf2]^2*Log[z] - 10106.4177584352242*z^27*Log[MH2/muf2]^2*Log[z] - 12962.7301072571298*z^28*Log[MH2/muf2]^2*Log[z] - 10496.7192846251529*z^29*Log[MH2/muf2]^2*Log[z] - 13466.1551593522567*z^30*Log[MH2/muf2]^2*Log[z] - 10866.5924716770187*z^31*Log[MH2/muf2]^2*Log[z] - 13944.1285345066045*z^32*Log[MH2/muf2]^2*Log[z] - 11218.2754671654936*z^33*Log[MH2/muf2]^2*Log[z] - 14399.34697685498*z^34*Log[MH2/muf2]^2*Log[z] - 11553.6445989413254*z^35*Log[MH2/muf2]^2*Log[z] - 14834.0850730941712*z^36*Log[MH2/muf2]^2*Log[z] - 11874.2899089734461*z^37*Log[MH2/muf2]^2*Log[z] - 15250.2807005748067*z^38*Log[MH2/muf2]^2*Log[z] - 12181.5716987367635*z^39*Log[MH2/muf2]^2*Log[z] - 15649.5996233384978*z^40*Log[MH2/muf2]^2*Log[z] - 12476.6635942850816*z^41*Log[MH2/muf2]^2*Log[z] - 16033.4851144204107*z^42*Log[MH2/muf2]^2*Log[z] - 12760.5858473511563*z^43*Log[MH2/muf2]^2*Log[z] - 16403.1966224134043*z^44*Log[MH2/muf2]^2*Log[z] - 13034.2314375247681*z^45*Log[MH2/muf2]^2*Log[z] - 16759.8402875707574*z^46*Log[MH2/muf2]^2*Log[z] - 13298.3867819439643*z^47*Log[MH2/muf2]^2*Log[z] - 17104.3933033572162*z^48*Log[MH2/muf2]^2*Log[z] - 13553.7483477643997*z^49*Log[MH2/muf2]^2*Log[z] - 17437.72356774518*z^50*Log[MH2/muf2]^2*Log[z] - 13800.9361112837078*z^51*Log[MH2/muf2]^2*Log[z] - 17760.6056854693837*z^52*Log[MH2/muf2]^2*Log[z] - 14040.5045616646861*z^53*Log[MH2/muf2]^2*Log[z] - 18073.7341118520408*z^54*Log[MH2/muf2]^2*Log[z] - 14272.9517722506102*z^55*Log[MH2/muf2]^2*Log[z] - 18377.7340346928037*z^56*Log[MH2/muf2]^2*Log[z] - 14498.7269361542671*z^57*Log[MH2/muf2]^2*Log[z] - 18673.1704494931331*z^58*Log[MH2/muf2]^2*Log[z] - 14718.2366703643843*z^59*Log[MH2/muf2]^2*Log[z] - 18960.5557792072707*z^60*Log[MH2/muf2]^2*Log[z] - 14931.8503241192508*z^61*Log[MH2/muf2]^2*Log[z] - 19240.3563120956349*z^62*Log[MH2/muf2]^2*Log[z] - 15139.904475961024*z^63*Log[MH2/muf2]^2*Log[z] - 19512.9976727361923*z^64*Log[MH2/muf2]^2*Log[z] - 15342.7067649982064*z^65*Log[MH2/muf2]^2*Log[z] - 19778.8694966771048*z^66*Log[MH2/muf2]^2*Log[z] - 15540.5391721580109*z^67*Log[MH2/muf2]^2*Log[z] - 20038.3294449438021*z^68*Log[MH2/muf2]^2*Log[z] - 15733.6608442476717*z^69*Log[MH2/muf2]^2*Log[z] - 20291.7066680320744*z^70*Log[MH2/muf2]^2*Log[z] - 15922.3105357658108*z^71*Log[MH2/muf2]^2*Log[z] - 20539.3048082310629*z^72*Log[MH2/muf2]^2*Log[z] - 16106.7087293745281*z^73*Log[MH2/muf2]^2*Log[z] - 20781.4046127380003*z^74*Log[MH2/muf2]^2*Log[z] - 16287.0594848494585*z^75*Log[MH2/muf2]^2*Log[z] - 21018.2662170231266*z^76*Log[MH2/muf2]^2*Log[z] - 16463.5520574921291*z^77*Log[MH2/muf2]^2*Log[z] - 21250.1311475114311*z^78*Log[MH2/muf2]^2*Log[z] - 16636.3623199093923*z^79*Log[MH2/muf2]^2*Log[z] - 21477.2240842900328*z^80*Log[MH2/muf2]^2*Log[z] - 16805.6540153550632*z^81*Log[MH2/muf2]^2*Log[z] - 21699.7544177874122*z^82*Log[MH2/muf2]^2*Log[z] - 16971.5798661969536*z^83*Log[MH2/muf2]^2*Log[z] - 21917.9176278676202*z^84*Log[MH2/muf2]^2*Log[z] - 17134.2825572939089*z^85*Log[MH2/muf2]^2*Log[z] - 22131.8965092802139*z^86*Log[MH2/muf2]^2*Log[z] - 17293.8956109687332*z^87*Log[MH2/muf2]^2*Log[z] - 22341.8622637041625*z^88*Log[MH2/muf2]^2*Log[z] - 17450.5441677089854*z^89*Log[MH2/muf2]^2*Log[z] - 22547.9754755643884*z^90*Log[MH2/muf2]^2*Log[z] - 17604.3456846127312*z^91*Log[MH2/muf2]^2*Log[z] - 22750.3869862596285*z^92*Log[MH2/muf2]^2*Log[z] - 17755.41056183706*z^93*Log[MH2/muf2]^2*Log[z] - 22949.2386793223819*z^94*Log[MH2/muf2]^2*Log[z] - 17903.8427058374*z^95*Log[MH2/muf2]^2*Log[z] - 23144.6641872582958*z^96*Log[MH2/muf2]^2*Log[z] - 18049.7400369527346*z^97*Log[MH2/muf2]^2*Log[z] - 23336.7895293214493*z^98*Log[MH2/muf2]^2*Log[z] - 18193.1949478534428*z^99*Log[MH2/muf2]^2*Log[z] - 23525.7336882238166*z^100*Log[MH2/muf2]^2*Log[z] + 79.9814814814814815*Log[MH2/muf2]^3*Log[z] + (221.388888888888889*Log[MH2/muf2]^3*Log[z])/z + 354.555555555555556*z*Log[MH2/muf2]^3*Log[z] + 0.987654320987654321*z^2*Log[MH2/muf2]^3*Log[z] + 133.5*z^3*Log[MH2/muf2]^3*Log[z] + 209.1*z^4*Log[MH2/muf2]^3*Log[z] + 246.9*z^5*Log[MH2/muf2]^3*Log[z] + 273.128571428571429*z^6*Log[MH2/muf2]^3*Log[z] + 293.571428571428571*z^7*Log[MH2/muf2]^3*Log[z] + 310.457142857142857*z^8*Log[MH2/muf2]^3*Log[z] + 324.9*z^9*Log[MH2/muf2]^3*Log[z] + 337.546753246753247*z^10*Log[MH2/muf2]^3*Log[z] + 348.8103896103896*z^11*Log[MH2/muf2]^3*Log[z] + 358.972627372627373*z^12*Log[MH2/muf2]^3*Log[z] + 368.235164835164835*z^13*Log[MH2/muf2]^3*Log[z] + 376.747852147852148*z^14*Log[MH2/muf2]^3*Log[z] + 384.625324675324675*z^15*Log[MH2/muf2]^3*Log[z] + 391.957386730916143*z^16*Log[MH2/muf2]^3*Log[z] + 398.81579009226067*z^17*Log[MH2/muf2]^3*Log[z] + 405.258824147988235*z^18*Log[MH2/muf2]^3*Log[z] + 411.334520742415479*z^19*Log[MH2/muf2]^3*Log[z] + 417.082950640690579*z^20*Log[MH2/muf2]^3*Log[z] + 422.537906211435623*z^21*Log[MH2/muf2]^3*Log[z] + 427.728158522054067*z^22*Log[MH2/muf2]^3*Log[z] + 432.678412615786421*z^23*Log[MH2/muf2]^3*Log[z] + 437.410044462200876*z^24*Log[MH2/muf2]^3*Log[z] + 441.941677177311852*z^25*Log[MH2/muf2]^3*Log[z] + 446.289637043532588*z^26*Log[MH2/muf2]^3*Log[z] + 450.468318362213907*z^27*Log[MH2/muf2]^3*Log[z] + 454.490478271270367*z^28*Log[MH2/muf2]^3*Log[z] + 458.367477134476127*z^29*Log[MH2/muf2]^3*Log[z] + 462.109476181035797*z^30*Log[MH2/muf2]^3*Log[z] + 465.725601240625817*z^31*Log[MH2/muf2]^3*Log[z] + 469.224079347613379*z^32*Log[MH2/muf2]^3*Log[z] + 472.612353454910257*z^33*Log[MH2/muf2]^3*Log[z] + 475.897179350077708*z^34*Log[MH2/muf2]^3*Log[z] + 479.084707997900474*z^35*Log[MH2/muf2]^3*Log[z] + 482.180555870218934*z^36*Log[MH2/muf2]^3*Log[z] + 485.189865312345714*z^37*Log[MH2/muf2]^3*Log[z] + 488.117356597731736*z^38*Log[MH2/muf2]^3*Log[z] + 490.967373010906044*z^39*Log[MH2/muf2]^3*Log[z] + 493.743920052664896*z^40*Log[MH2/muf2]^3*Log[z] + 496.450699665862994*z^41*Log[MH2/muf2]^3*Log[z] + 499.091140223603609*z^42*Log[MH2/muf2]^3*Log[z] + 501.66842289555444*z^43*Log[MH2/muf2]^3*Log[z] + 504.185504906000055*z^44*Log[MH2/muf2]^3*Log[z] + 506.645140114068023*z^45*Log[MH2/muf2]^3*Log[z] + 509.049897278466347*z^46*Log[MH2/muf2]^3*Log[z] + 511.402176313030303*z^47*Log[MH2/muf2]^3*Log[z] + 513.704222793046916*z^48*Log[MH2/muf2]^3*Log[z] + 515.958140933846252*z^49*Log[MH2/muf2]^3*Log[z] + 518.165905231054497*z^50*Log[MH2/muf2]^3*Log[z] + 520.329370925024393*z^51*Log[MH2/muf2]^3*Log[z] + 522.450283429358492*z^52*Log[MH2/muf2]^3*Log[z] + 524.530286844367456*z^53*Log[MH2/muf2]^3*Log[z] + 526.570931660151007*z^54*Log[MH2/muf2]^3*Log[z] + 528.573681740259577*z^55*Log[MH2/muf2]^3*Log[z] + 530.539920665187678*z^56*Log[MH2/muf2]^3*Log[z] + 532.470957504935952*z^57*Log[MH2/muf2]^3*Log[z] + 534.368032081287036*z^58*Log[MH2/muf2]^3*Log[z] + 536.2323197730472*z^59*Log[MH2/muf2]^3*Log[z] + 538.064935911125403*z^60*Log[MH2/muf2]^3*Log[z] + 539.866939804803692*z^61*Log[MH2/muf2]^3*Log[z] + 541.639338435759808*z^62*Log[MH2/muf2]^3*Log[z] + 543.383089852243905*z^63*Log[MH2/muf2]^3*Log[z] + 545.099106292176263*z^64*Log[MH2/muf2]^3*Log[z] + 546.788257060762515*z^65*Log[MH2/muf2]^3*Log[z] + 548.451371185443804*z^66*Log[MH2/muf2]^3*Log[z] + 550.089239868560512*z^67*Log[MH2/muf2]^3*Log[z] + 551.702618755963142*z^68*Log[MH2/muf2]^3*Log[z] + 553.292230037913242*z^69*Log[MH2/muf2]^3*Log[z] + 554.858764396947548*z^70*Log[MH2/muf2]^3*Log[z] + 556.402882815901168*z^71*Log[MH2/muf2]^3*Log[z] + 557.925218257975891*z^72*Log[MH2/muf2]^3*Log[z] + 559.426377229576692*z^73*Log[MH2/muf2]^3*Log[z] + 560.906941235604715*z^74*Log[MH2/muf2]^3*Log[z] + 562.367468135973*z^75*Log[MH2/muf2]^3*Log[z] + 563.808493411288109*z^76*Log[MH2/muf2]^3*Log[z] + 565.230531344905*z^77*Log[MH2/muf2]^3*Log[z] + 566.634076127903471*z^78*Log[MH2/muf2]^3*Log[z] + 568.019602892943893*z^79*Log[MH2/muf2]^3*Log[z] + 569.3875686824287*z^80*Log[MH2/muf2]^3*Log[z] + 570.738413355919222*z^81*Log[MH2/muf2]^3*Log[z] + 572.072560441327853*z^82*Log[MH2/muf2]^3*Log[z] + 573.390417934016377*z^83*Log[MH2/muf2]^3*Log[z] + 574.692379047583167*z^84*Log[MH2/muf2]^3*Log[z] + 575.978822919803651*z^85*Log[MH2/muf2]^3*Log[z] + 577.250115276902625*z^86*Log[MH2/muf2]^3*Log[z] + 578.506609059076863*z^87*Log[MH2/muf2]^3*Log[z] + 579.748645009950681*z^88*Log[MH2/muf2]^3*Log[z] + 580.976552232432748*z^89*Log[MH2/muf2]^3*Log[z] + 582.190648713247555*z^90*Log[MH2/muf2]^3*Log[z] + 583.391241818237338*z^91*Log[MH2/muf2]^3*Log[z] + 584.578628760368438*z^92*Log[MH2/muf2]^3*Log[z] + 585.753097042228322*z^93*Log[MH2/muf2]^3*Log[z] + 586.914924874664549*z^94*Log[MH2/muf2]^3*Log[z] + 588.064381573093502*z^95*Log[MH2/muf2]^3*Log[z] + 589.201727932893759*z^96*Log[MH2/muf2]^3*Log[z] + 590.327216585195399*z^97*Log[MH2/muf2]^3*Log[z] + 591.441092334281597*z^98*Log[MH2/muf2]^3*Log[z] + 592.543592477731667*z^99*Log[MH2/muf2]^3*Log[z] + 593.634947110354618*z^100*Log[MH2/muf2]^3*Log[z] - 1110.4775466517*Log[z]^2 - (1684.7667343742*Log[z]^2)/z + 2012.35834*z*Log[z]^2 - 1428.36103*z^2*Log[z]^2 - 1507.46073*z^3*Log[z]^2 + 7298.897*z^4*Log[z]^2 - 17033.815*z^5*Log[z]^2 + 91166.97*z^6*Log[z]^2 - 702159.83501*z^7*Log[z]^2 + 5.5721560797*^6*z^8*Log[z]^2 - 4.6057220173*^7*z^9*Log[z]^2 + 3.8994583307*^8*z^10*Log[z]^2 - 3.3744113842*^9*z^11*Log[z]^2 + 2.9747951567*^10*z^12*Log[z]^2 - 2.6650706769*^11*z^13*Log[z]^2 + 2.4213277128*^12*z^14*Log[z]^2 - 2.2271533746*^13*z^15*Log[z]^2 + 2.0710058238*^14*z^16*Log[z]^2 - 1.9445969164*^15*z^17*Log[z]^2 + 1.8418619947*^16*z^18*Log[z]^2 - 1.7582892568*^17*z^19*Log[z]^2 + 1.6904731729*^18*z^20*Log[z]^2 - 1.6358108686*^19*z^21*Log[z]^2 + 1.5922917355*^20*z^22*Log[z]^2 - 1.558349088*^21*z^23*Log[z]^2 + 1.5327539048*^22*z^24*Log[z]^2 - 1.5145376202*^23*z^25*Log[z]^2 + 1.5029352924*^24*z^26*Log[z]^2 - 1.497343286*^25*z^27*Log[z]^2 + 1.4972874348*^26*z^28*Log[z]^2 - 1.5023988737*^27*z^29*Log[z]^2 + 1.5123955537*^28*z^30*Log[z]^2 - 1.5270680167*^29*z^31*Log[z]^2 + 1.5462684014*^30*z^32*Log[z]^2 - 1.569901928*^31*z^33*Log[z]^2 + 1.597920302*^32*z^34*Log[z]^2 - 1.630316633*^33*z^35*Log[z]^2 + 1.667121541*^34*z^36*Log[z]^2 - 1.708400232*^35*z^37*Log[z]^2 + 1.754250356*^36*z^38*Log[z]^2 - 1.804800512*^37*z^39*Log[z]^2 + 1.860209294*^38*z^40*Log[z]^2 - 1.920664807*^39*z^41*Log[z]^2 + 1.986384584*^40*z^42*Log[z]^2 - 2.057615862*^41*z^43*Log[z]^2 + 2.13463618*^42*z^44*Log[z]^2 - 2.217754285*^43*z^45*Log[z]^2 + 2.307311313*^44*z^46*Log[z]^2 - 2.403682248*^45*z^47*Log[z]^2 + 2.507277646*^46*z^48*Log[z]^2 - 2.618545631*^47*z^49*Log[z]^2 + 2.737974153*^48*z^50*Log[z]^2 - 2.86609353*^49*z^51*Log[z]^2 + 3.003479277*^50*z^52*Log[z]^2 - 3.150755228*^51*z^53*Log[z]^2 + 3.308596981*^52*z^54*Log[z]^2 - 3.477735676*^53*z^55*Log[z]^2 + 3.658962127*^54*z^56*Log[z]^2 - 3.853131334*^55*z^57*Log[z]^2 + 4.061167412*^56*z^58*Log[z]^2 - 4.284068946*^57*z^59*Log[z]^2 + 4.522914826*^58*z^60*Log[z]^2 - 4.7788706*^59*z^61*Log[z]^2 + 5.05319534*^60*z^62*Log[z]^2 - 5.34724919*^61*z^63*Log[z]^2 + 5.66250144*^62*z^64*Log[z]^2 - 6.00053939*^63*z^65*Log[z]^2 + 6.36307797*^64*z^66*Log[z]^2 - 6.75197008*^65*z^67*Log[z]^2 + 7.16921799*^66*z^68*Log[z]^2 - 7.61698554*^67*z^69*Log[z]^2 + 8.0976115*^68*z^70*Log[z]^2 - 8.61362404*^69*z^71*Log[z]^2 + 9.1677564*^70*z^72*Log[z]^2 - 9.76296398*^71*z^73*Log[z]^2 + 1.040244286*^73*z^74*Log[z]^2 - 1.108964988*^74*z^75*Log[z]^2 + 1.182832448*^75*z^76*Log[z]^2 - 1.262251244*^76*z^77*Log[z]^2 + 1.347659163*^77*z^78*Log[z]^2 - 1.439530001*^78*z^79*Log[z]^2 + 1.538376602*^79*z^80*Log[z]^2 - 1.644754165*^80*z^81*Log[z]^2 + 1.75926383*^81*z^82*Log[z]^2 - 1.882556586*^82*z^83*Log[z]^2 + 2.015337507*^83*z^84*Log[z]^2 - 2.158370368*^84*z^85*Log[z]^2 + 2.312482652*^85*z^86*Log[z]^2 - 2.47857101*^86*z^87*Log[z]^2 + 2.65760716*^87*z^88*Log[z]^2 - 2.85064439*^88*z^89*Log[z]^2 + 3.05882448*^89*z^90*Log[z]^2 - 3.28338543*^90*z^91*Log[z]^2 + 3.52566967*^91*z^92*Log[z]^2 - 3.78713312*^92*z^93*Log[z]^2 + 4.06935501*^93*z^94*Log[z]^2 - 4.37404857*^94*z^95*Log[z]^2 + 4.70307265*^95*z^96*Log[z]^2 - 5.05844437*^96*z^97*Log[z]^2 + 5.44235292*^97*z^98*Log[z]^2 - 5.85717455*^98*z^99*Log[z]^2 + 6.3054889*^99*z^100*Log[z]^2 - 805.449734736825031*Log[MH2/muf2]*Log[z]^2 + (1298.59475524466139*Log[MH2/muf2]*Log[z]^2)/z + 1220.1818238642095*z*Log[MH2/muf2]*Log[z]^2 + 244.074074074074074*z^2*Log[MH2/muf2]*Log[z]^2 + 491.334724380463861*z^3*Log[MH2/muf2]*Log[z]^2 + 2665.92801953794098*z^4*Log[MH2/muf2]*Log[z]^2 + 1927.52268348540213*z^5*Log[MH2/muf2]*Log[z]^2 + 5888.22634696613448*z^6*Log[MH2/muf2]*Log[z]^2 + 2902.96690833737996*z^7*Log[MH2/muf2]*Log[z]^2 + 8328.50384079198272*z^8*Log[MH2/muf2]*Log[z]^2 + 3659.8858246414275*z^9*Log[MH2/muf2]*Log[z]^2 + 10338.4196910878528*z^10*Log[MH2/muf2]*Log[z]^2 + 4290.86697579912897*z^11*Log[MH2/muf2]*Log[z]^2 + 12065.6020765267698*z^12*Log[MH2/muf2]*Log[z]^2 + 4837.10874458563978*z^13*Log[MH2/muf2]*Log[z]^2 + 13588.9595812411981*z^14*Log[MH2/muf2]*Log[z]^2 + 5321.38878190099491*z^15*Log[MH2/muf2]*Log[z]^2 + 14956.8257901973064*z^16*Log[MH2/muf2]*Log[z]^2 + 5757.93144071903973*z^17*Log[MH2/muf2]*Log[z]^2 + 16201.3944176979533*z^18*Log[MH2/muf2]*Log[z]^2 + 6156.3365092420145*z^19*Log[MH2/muf2]*Log[z]^2 + 17345.3756866913115*z^20*Log[MH2/muf2]*Log[z]^2 + 6523.44322818500796*z^21*Log[MH2/muf2]*Log[z]^2 + 18405.4803459663589*z^22*Log[MH2/muf2]*Log[z]^2 + 6864.32395261295058*z^23*Log[MH2/muf2]*Log[z]^2 + 19394.4112989851088*z^24*Log[MH2/muf2]*Log[z]^2 + 7182.85972795205399*z^25*Log[MH2/muf2]*Log[z]^2 + 20322.0789629947472*z^26*Log[MH2/muf2]*Log[z]^2 + 7482.09517044358994*z^27*Log[MH2/muf2]*Log[z]^2 + 21196.3814512018218*z^28*Log[MH2/muf2]*Log[z]^2 + 7764.46821958576052*z^29*Log[MH2/muf2]*Log[z]^2 + 22023.7261534540217*z^30*Log[MH2/muf2]*Log[z]^2 + 8031.96484782917361*z^31*Log[MH2/muf2]*Log[z]^2 + 22809.3902726053873*z^32*Log[MH2/muf2]*Log[z]^2 + 8286.22667332408034*z^33*Log[MH2/muf2]*Log[z]^2 + 23557.7771214434259*z^34*Log[MH2/muf2]*Log[z]^2 + 8528.62788243206627*z^35*Log[MH2/muf2]*Log[z]^2 + 24272.6027221377914*z^36*Log[MH2/muf2]*Log[z]^2 + 8760.33150974898536*z^37*Log[MH2/muf2]*Log[z]^2 + 24957.0344939281275*z^38*Log[MH2/muf2]*Log[z]^2 + 8982.33145255532729*z^39*Log[MH2/muf2]*Log[z]^2 + 25613.7962055102967*z^40*Log[MH2/muf2]*Log[z]^2 + 9195.48439256340769*z^41*Log[MH2/muf2]*Log[z]^2 + 26245.2486702786484*z^42*Log[MH2/muf2]*Log[z]^2 + 9400.53442900212046*z^43*Log[MH2/muf2]*Log[z]^2 + 26853.4526734866373*z^44*Log[MH2/muf2]*Log[z]^2 + 9598.13235162794725*z^45*Log[MH2/muf2]*Log[z]^2 + 27440.2186681059196*z^46*Log[MH2/muf2]*Log[z]^2 + 9788.85090771476506*z^47*Log[MH2/muf2]*Log[z]^2 + 28007.14647107445*z^48*Log[MH2/muf2]*Log[z]^2 + 9973.19703130677788*z^49*Log[MH2/muf2]*Log[z]^2 + 28555.65730089722*z^50*Log[MH2/muf2]*Log[z]^2 + 10151.6217386593985*z^51*Log[MH2/muf2]*Log[z]^2 + 29087.0198782086408*z^52*Log[MH2/muf2]*Log[z]^2 + 10324.5282092805617*z^53*Log[MH2/muf2]*Log[z]^2 + 29602.3718729343319*z^54*Log[MH2/muf2]*Log[z]^2 + 10492.2784410504845*z^55*Log[MH2/muf2]*Log[z]^2 + 30102.7376672082308*z^56*Log[MH2/muf2]*Log[z]^2 + 10655.1987735734254*z^57*Log[MH2/muf2]*Log[z]^2 + 30589.0431742150195*z^58*Log[MH2/muf2]*Log[z]^2 + 10813.5845050230854*z^59*Log[MH2/muf2]*Log[z]^2 + 31062.1282842456419*z^60*Log[MH2/muf2]*Log[z]^2 + 10967.7037767878933*z^61*Log[MH2/muf2]*Log[z]^2 + 31522.7573832233239*z^62*Log[MH2/muf2]*Log[z]^2 + 11117.800862093434*z^63*Log[MH2/muf2]*Log[z]^2 + 31971.6282938763319*z^64*Log[MH2/muf2]*Log[z]^2 + 11264.0989659403487*z^65*Log[MH2/muf2]*Log[z]^2 + 32409.3799172744399*z^66*Log[MH2/muf2]*Log[z]^2 + 11406.8026216656485*z^67*Log[MH2/muf2]*Log[z]^2 + 32836.5987967063766*z^68*Log[MH2/muf2]*Log[z]^2 + 11546.0997524499563*z^69*Log[MH2/muf2]*Log[z]^2 + 33253.8247826211855*z^70*Log[MH2/muf2]*Log[z]^2 + 11682.1634528839376*z^71*Log[MH2/muf2]*Log[z]^2 + 33661.5559435157066*z^72*Log[MH2/muf2]*Log[z]^2 + 11815.1535353517497*z^73*Log[MH2/muf2]*Log[z]^2 + 34060.25284097137*z^74*Log[MH2/muf2]*Log[z]^2 + 11945.217877809557*z^75*Log[MH2/muf2]*Log[z]^2 + 34450.3422658590827*z^76*Log[MH2/muf2]*Log[z]^2 + 12072.4936030301006*z^77*Log[MH2/muf2]*Log[z]^2 + 34832.2205157957494*z^78*Log[MH2/muf2]*Log[z]^2 + 12197.1081141733457*z^79*Log[MH2/muf2]*Log[z]^2 + 35206.2562803110209*z^80*Log[MH2/muf2]*Log[z]^2 + 12319.1800073438148*z^81*Log[MH2/muf2]*Log[z]^2 + 35572.7931891555308*z^82*Log[MH2/muf2]*Log[z]^2 + 12438.8198783910705*z^83*Log[MH2/muf2]*Log[z]^2 + 35932.1520702057014*z^84*Log[MH2/muf2]*Log[z]^2 + 12556.1310384346052*z^85*Log[MH2/muf2]*Log[z]^2 + 36284.6329560746158*z^86*Log[MH2/muf2]*Log[z]^2 + 12671.2101503200654*z^87*Log[MH2/muf2]*Log[z]^2 + 36630.5168724963317*z^88*Log[MH2/muf2]*Log[z]^2 + 12784.147796340376*z^89*Log[MH2/muf2]*Log[z]^2 + 36970.0674365570195*z^90*Log[MH2/muf2]*Log[z]^2 + 12895.0289860048872*z^91*Log[MH2/muf2]*Log[z]^2 + 37303.5322886995371*z^92*Log[MH2/muf2]*Log[z]^2 + 13003.9336113506148*z^93*Log[MH2/muf2]*Log[z]^2 + 37631.1443789696666*z^94*Log[MH2/muf2]*Log[z]^2 + 13110.9368562132716*z^95*Log[MH2/muf2]*Log[z]^2 + 37953.1231250758559*z^96*Log[MH2/muf2]*Log[z]^2 + 13216.1095649732724*z^97*Log[MH2/muf2]*Log[z]^2 + 38269.6754573989173*z^98*Log[MH2/muf2]*Log[z]^2 + 13319.5185755321703*z^99*Log[MH2/muf2]*Log[z]^2 + 38580.9967640325334*z^100*Log[MH2/muf2]*Log[z]^2 - 137.333333333333333*Log[MH2/muf2]^2*Log[z]^2 - (282.583333333333333*Log[MH2/muf2]^2*Log[z]^2)/z - 860.722222222222222*z*Log[MH2/muf2]^2*Log[z]^2 - 5.92592592592592593*z^2*Log[MH2/muf2]^2*Log[z]^2 - 249.75*z^3*Log[MH2/muf2]^2*Log[z]^2 - 680.1*z^4*Log[MH2/muf2]^2*Log[z]^2 - 476.55*z^5*Log[MH2/muf2]^2*Log[z]^2 - 904.2*z^6*Log[MH2/muf2]^2*Log[z]^2 - 569.892857142857143*z^7*Log[MH2/muf2]^2*Log[z]^2 - 1034.85*z^8*Log[MH2/muf2]^2*Log[z]^2 - 632.55*z^9*Log[MH2/muf2]^2*Log[z]^2 - 1129.66363636363636*z^10*Log[MH2/muf2]^2*Log[z]^2 - 680.370779220779221*z^11*Log[MH2/muf2]^2*Log[z]^2 - 1204.6541958041958*z^12*Log[MH2/muf2]^2*Log[z]^2 - 719.2203296703296*z^13*Log[MH2/muf2]^2*Log[z]^2 - 1266.86748251748252*z^14*Log[MH2/muf2]^2*Log[z]^2 - 752.000649350649351*z^15*Log[MH2/muf2]^2*Log[z]^2 - 1320.1008535582066*z^16*Log[MH2/muf2]^2*Log[z]^2 - 780.381580184521361*z^17*Log[MH2/muf2]^2*Log[z]^2 - 1366.65588451795882*z^18*Log[MH2/muf2]^2*Log[z]^2 - 805.419041484830959*z^19*Log[MH2/muf2]^2*Log[z]^2 - 1408.04032724241703*z^20*Log[MH2/muf2]^2*Log[z]^2 - 827.825812422871246*z^21*Log[MH2/muf2]^2*Log[z]^2 - 1445.29855482718923*z^22*Log[MH2/muf2]^2*Log[z]^2 - 848.106825231572842*z^23*Log[MH2/muf2]^2*Log[z]^2 - 1479.18515561770307*z^24*Log[MH2/muf2]^2*Log[z]^2 - 866.633354354623704*z^25*Log[MH2/muf2]^2*Log[z]^2 - 1510.26372965236406*z^26*Log[MH2/muf2]^2*Log[z]^2 - 883.686636724427813*z^27*Log[MH2/muf2]^2*Log[z]^2 - 1538.96667394944629*z^28*Log[MH2/muf2]^2*Log[z]^2 - 899.484954268952254*z^29*Log[MH2/muf2]^2*Log[z]^2 - 1565.63316663362529*z^30*Log[MH2/muf2]^2*Log[z]^2 - 914.201202481251635*z^31*Log[MH2/muf2]^2*Log[z]^2 - 1590.53427771664683*z^32*Log[MH2/muf2]^2*Log[z]^2 - 927.974706909820514*z^33*Log[MH2/muf2]^2*Log[z]^2 - 1613.89012772527198*z^34*Log[MH2/muf2]^2*Log[z]^2 - 940.919415995800947*z^35*Log[MH2/muf2]^2*Log[z]^2 - 1635.88194554576627*z^36*Log[MH2/muf2]^2*Log[z]^2 - 953.129730624691428*z^37*Log[MH2/muf2]^2*Log[z]^2 - 1656.66074809206108*z^38*Log[MH2/muf2]^2*Log[z]^2 - 964.684746021812088*z^39*Log[MH2/muf2]^2*Log[z]^2 - 1676.35372018432713*z^40*Log[MH2/muf2]^2*Log[z]^2 - 975.651399331725988*z^41*Log[MH2/muf2]^2*Log[z]^2 - 1695.06899078261263*z^42*Log[MH2/muf2]^2*Log[z]^2 - 986.0868457911089*z^43*Log[MH2/muf2]^2*Log[z]^2 - 1712.89926717100019*z^44*Log[MH2/muf2]^2*Log[z]^2 - 996.040280228136047*z^45*Log[MH2/muf2]^2*Log[z]^2 - 1729.92464047463221*z^46*Log[MH2/muf2]^2*Log[z]^2 - 1005.55435262606061*z^47*Log[MH2/muf2]^2*Log[z]^2 - 1746.21477977566421*z^48*Log[MH2/muf2]^2*Log[z]^2 - 1014.6662818676925*z^49*Log[MH2/muf2]^2*Log[z]^2 - 1761.83066830869074*z^50*Log[MH2/muf2]^2*Log[z]^2 - 1023.40874185004879*z^51*Log[MH2/muf2]^2*Log[z]^2 - 1776.82599200275472*z^52*Log[MH2/muf2]^2*Log[z]^2 - 1031.81057368873491*z^53*Log[MH2/muf2]^2*Log[z]^2 - 1791.24826081052852*z^54*Log[MH2/muf2]^2*Log[z]^2 - 1039.89736348051915*z^55*Log[MH2/muf2]^2*Log[z]^2 - 1805.13972232815687*z^56*Log[MH2/muf2]^2*Log[z]^2 - 1047.691915009872*z^57*Log[MH2/muf2]^2*Log[z]^2 - 1818.53811228450463*z^58*Log[MH2/muf2]^2*Log[z]^2 - 1055.21463954609424*z^59*Log[MH2/muf2]^2*Log[z]^2 - 1831.47727568893891*z^60*Log[MH2/muf2]^2*Log[z]^2 - 1062.48387960960738*z^61*Log[MH2/muf2]^2*Log[z]^2 - 1843.98768452515933*z^62*Log[MH2/muf2]^2*Log[z]^2 - 1069.51617970448781*z^63*Log[MH2/muf2]^2*Log[z]^2 - 1856.09687202261692*z^64*Log[MH2/muf2]^2*Log[z]^2 - 1076.32651412152503*z^65*Log[MH2/muf2]^2*Log[z]^2 - 1867.82979914905331*z^66*Log[MH2/muf2]^2*Log[z]^2 - 1082.92847973712102*z^67*Log[MH2/muf2]^2*Log[z]^2 - 1879.209165645871*z^68*Log[MH2/muf2]^2*Log[z]^2 - 1089.33446007582648*z^69*Log[MH2/muf2]^2*Log[z]^2 - 1890.25567538931642*z^70*Log[MH2/muf2]^2*Log[z]^2 - 1095.55576563180234*z^71*Log[MH2/muf2]^2*Log[z]^2 - 1900.98826390291562*z^72*Log[MH2/muf2]^2*Log[z]^2 - 1101.60275445915338*z^73*Log[MH2/muf2]^2*Log[z]^2 - 1911.4242943246165*z^74*Log[MH2/muf2]^2*Log[z]^2 - 1107.484936271946*z^75*Log[MH2/muf2]^2*Log[z]^2 - 1921.57972693950838*z^76*Log[MH2/muf2]^2*Log[z]^2 - 1113.21106268980998*z^77*Log[MH2/muf2]^2*Log[z]^2 - 1931.46926644766215*z^78*Log[MH2/muf2]^2*Log[z]^2 - 1118.78920578588779*z^79*Log[MH2/muf2]^2*Log[z]^2 - 1941.10649038850035*z^80*Log[MH2/muf2]^2*Log[z]^2 - 1124.22682671183844*z^81*Log[MH2/muf2]^2*Log[z]^2 - 1950.50396154464748*z^82*Log[MH2/muf2]^2*Log[z]^2 - 1129.53083586803275*z^83*Log[MH2/muf2]^2*Log[z]^2 - 1959.67332666654108*z^84*Log[MH2/muf2]^2*Log[z]^2 - 1134.7076458396073*z^85*Log[MH2/muf2]^2*Log[z]^2 - 1968.62540346915919*z^86*Log[MH2/muf2]^2*Log[z]^2 - 1139.76321811815373*z^87*Log[MH2/muf2]^2*Log[z]^2 - 1977.37025753482738*z^88*Log[MH2/muf2]^2*Log[z]^2 - 1144.7031044648654*z^89*Log[MH2/muf2]^2*Log[z]^2 - 1985.91727049636644*z^90*Log[MH2/muf2]^2*Log[z]^2 - 1149.53248363647468*z^91*Log[MH2/muf2]^2*Log[z]^2 - 1994.27520066128953*z^92*Log[MH2/muf2]^2*Log[z]^2 - 1154.25619408445664*z^93*Log[MH2/muf2]^2*Log[z]^2 - 2002.45223706132592*z^94*Log[MH2/muf2]^2*Log[z]^2 - 1158.878763146187*z^95*Log[MH2/muf2]^2*Log[z]^2 - 2010.45604776512816*z^96*Log[MH2/muf2]^2*Log[z]^2 - 1163.4044331703908*z^97*Log[MH2/muf2]^2*Log[z]^2 - 2018.29382316998559*z^98*Log[MH2/muf2]^2*Log[z]^2 - 1167.83718495546333*z^99*Log[MH2/muf2]^2*Log[z]^2 - 2025.97231488624116*z^100*Log[MH2/muf2]^2*Log[z]^2 - 10.037037037037036*Log[MH2/muf2]^3*Log[z]^2 + (18.*Log[MH2/muf2]^3*Log[z]^2)/z + 126.962962962962963*z*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^3*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^4*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^5*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^6*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^7*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^8*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^9*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^10*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^11*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^12*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^13*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^14*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^15*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^16*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^17*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^18*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^19*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^20*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^21*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^22*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^23*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^24*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^25*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^26*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^27*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^28*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^29*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^30*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^31*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^32*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^33*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^34*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^35*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^36*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^37*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^38*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^39*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^40*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^41*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^42*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^43*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^44*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^45*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^46*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^47*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^48*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^49*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^50*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^51*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^52*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^53*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^54*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^55*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^56*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^57*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^58*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^59*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^60*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^61*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^62*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^63*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^64*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^65*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^66*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^67*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^68*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^69*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^70*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^71*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^72*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^73*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^74*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^75*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^76*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^77*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^78*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^79*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^80*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^81*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^82*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^83*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^84*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^85*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^86*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^87*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^88*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^89*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^90*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^91*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^92*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^93*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^94*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^95*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^96*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^97*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^98*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^99*Log[MH2/muf2]^3*Log[z]^2 + 18.*z^100*Log[MH2/muf2]^3*Log[z]^2 + 359.03825994407*Log[z]^3 - (432.86491841488714*Log[z]^3)/z - 515.9597298*z*Log[z]^3 - 130.4276406*z^2*Log[z]^3 + 88.074151*z^3*Log[z]^3 - 904.6989*z^4*Log[z]^3 - 1766.834*z^5*Log[z]^3 + 12035.555*z^6*Log[z]^3 - 112538.142497*z^7*Log[z]^3 + 888636.43755*z^8*Log[z]^3 - 7.26915745*^6*z^9*Log[z]^3 + 6.0830629094*^7*z^10*Log[z]^3 - 5.2113194859*^8*z^11*Log[z]^3 + 4.554840185*^9*z^12*Log[z]^3 - 4.0506403227*^10*z^13*Log[z]^3 + 3.6567938544*^11*z^14*Log[z]^3 - 3.3448938896*^12*z^15*Log[z]^3 + 3.0952065732*^13*z^16*Log[z]^3 - 2.8937146014*^14*z^17*Log[z]^3 + 2.7302589195*^15*z^18*Log[z]^3 - 2.5973445733*^16*z^19*Log[z]^3 + 2.4893551017*^17*z^20*Log[z]^3 - 2.4020243079*^18*z^21*Log[z]^3 + 2.332073869*^19*z^22*Log[z]^3 - 2.276960116*^20*z^23*Log[z]^3 + 2.234694109*^21*z^24*Log[z]^3 - 2.203711859*^22*z^25*Log[z]^3 + 2.182779417*^23*z^26*Log[z]^3 - 2.17092261*^24*z^27*Log[z]^3 + 2.167374452*^25*z^28*Log[z]^3 - 2.1715354*^26*z^29*Log[z]^3 + 2.182943067*^27*z^30*Log[z]^3 - 2.201248981*^28*z^31*Log[z]^3 + 2.226200669*^29*z^32*Log[z]^3 - 2.257627784*^30*z^33*Log[z]^3 + 2.295431369*^31*z^34*Log[z]^3 - 2.339575557*^32*z^35*Log[z]^3 + 2.390081193*^33*z^36*Log[z]^3 - 2.447021003*^34*z^37*Log[z]^3 + 2.510516003*^35*z^38*Log[z]^3 - 2.580732931*^36*z^39*Log[z]^3 + 2.657882528*^37*z^40*Log[z]^3 - 2.742218547*^38*z^41*Log[z]^3 + 2.834037382*^39*z^42*Log[z]^3 - 2.933678239*^40*z^43*Log[z]^3 + 3.041523804*^41*z^44*Log[z]^3 - 3.158001362*^42*z^45*Log[z]^3 + 3.283584328*^43*z^46*Log[z]^3 - 3.418794193*^44*z^47*Log[z]^3 + 3.564202847*^45*z^48*Log[z]^3 - 3.7204353*^46*z^49*Log[z]^3 + 3.888172784*^47*z^50*Log[z]^3 - 4.068156255*^48*z^51*Log[z]^3 + 4.26119031*^49*z^52*Log[z]^3 - 4.468147513*^50*z^53*Log[z]^3 + 4.68997319*^51*z^54*Log[z]^3 - 4.92769068*^52*z^55*Log[z]^3 + 5.1824071*^53*z^56*Log[z]^3 - 5.45531961*^54*z^57*Log[z]^3 + 5.74772234*^55*z^58*Log[z]^3 - 6.06101382*^56*z^59*Log[z]^3 + 6.39670515*^57*z^60*Log[z]^3 - 6.75642884*^58*z^61*Log[z]^3 + 7.1419485*^59*z^62*Log[z]^3 - 7.55516923*^60*z^63*Log[z]^3 + 7.99814905*^61*z^64*Log[z]^3 - 8.47311122*^62*z^65*Log[z]^3 + 8.98245767*^63*z^66*Log[z]^3 - 9.52878353*^64*z^67*Log[z]^3 + 1.011489296*^66*z^68*Log[z]^3 - 1.074381628*^67*z^69*Log[z]^3 + 1.141882863*^68*z^70*Log[z]^3 - 1.214347016*^69*z^71*Log[z]^3 + 1.2921568*^70*z^72*Log[z]^3 - 1.375726007*^71*z^73*Log[z]^3 + 1.465502101*^72*z^74*Log[z]^3 - 1.561969023*^73*z^75*Log[z]^3 + 1.665650245*^74*z^76*Log[z]^3 - 1.777112087*^75*z^77*Log[z]^3 + 1.896967312*^76*z^78*Log[z]^3 - 2.025879043*^77*z^79*Log[z]^3 + 2.16456501*^78*z^80*Log[z]^3 - 2.31380216*^79*z^81*Log[z]^3 + 2.47443169*^80*z^82*Log[z]^3 - 2.64736448*^81*z^83*Log[z]^3 + 2.83358703*^82*z^84*Log[z]^3 - 3.0341679*^83*z^85*Log[z]^3 + 3.25026472*^84*z^86*Log[z]^3 - 3.48313177*^85*z^87*Log[z]^3 + 3.7341283*^86*z^88*Log[z]^3 - 4.00472753*^87*z^89*Log[z]^3 + 4.29652638*^88*z^90*Log[z]^3 - 4.61125621*^89*z^91*Log[z]^3 + 4.95079433*^90*z^92*Log[z]^3 - 5.31717664*^91*z^93*Log[z]^3 + 5.71261135*^92*z^94*Log[z]^3 - 6.13949385*^93*z^95*Log[z]^3 + 6.60042303*^94*z^96*Log[z]^3 - 7.09821888*^95*z^97*Log[z]^3 + 7.63594176*^96*z^98*Log[z]^3 - 8.21691334*^97*z^99*Log[z]^3 + 8.84473943*^98*z^100*Log[z]^3 + 117.342592592592593*Log[MH2/muf2]*Log[z]^3 + (188.388888888888889*Log[MH2/muf2]*Log[z]^3)/z + 800.356481481481481*z*Log[MH2/muf2]*Log[z]^3 + 8.39506172839506173*z^2*Log[MH2/muf2]*Log[z]^3 + 93.9861111111111111*z^3*Log[MH2/muf2]*Log[z]^3 + 704.127777777777778*z^4*Log[MH2/muf2]*Log[z]^3 + 204.523611111111111*z^5*Log[MH2/muf2]*Log[z]^3 + 932.922222222222222*z^6*Log[MH2/muf2]*Log[z]^3 + 246.357936507936508*z^7*Log[MH2/muf2]*Log[z]^3 + 1068.78597883597884*z^8*Log[MH2/muf2]*Log[z]^3 + 273.675033068783069*z^9*Log[MH2/muf2]*Log[z]^3 + 1167.87588985088985*z^10*Log[MH2/muf2]*Log[z]^3 + 294.255880230880231*z^11*Log[MH2/muf2]*Log[z]^3 + 1246.39640914640915*z^12*Log[MH2/muf2]*Log[z]^3 + 310.853223165723166*z^13*Log[MH2/muf2]*Log[z]^3 + 1311.59279609279609*z^14*Log[MH2/muf2]*Log[z]^3 + 324.791998279498279*z^15*Log[MH2/muf2]*Log[z]^3 + 1367.4012676865618*z^16*Log[MH2/muf2]*Log[z]^3 + 336.8209675060778*z^17*Log[MH2/muf2]*Log[z]^3 + 1416.21816388948742*z^18*Log[MH2/muf2]*Log[z]^3 + 347.4077347202734*z^19*Log[MH2/muf2]*Log[z]^3 + 1459.61747732831324*z^20*Log[MH2/muf2]*Log[z]^3 + 356.865099370014231*z^21*Log[MH2/muf2]*Log[z]^3 + 1498.69128355005997*z^22*Log[MH2/muf2]*Log[z]^3 + 365.413138563848619*z^23*Log[MH2/muf2]*Log[z]^3 + 1534.22949987479803*z^24*Log[MH2/muf2]*Log[z]^3 + 373.212815800862813*z^25*Log[MH2/muf2]*Log[z]^3 + 1566.82254855183221*z^26*Log[MH2/muf2]*Log[z]^3 + 380.385543418789706*z^27*Log[MH2/muf2]*Log[z]^3 + 1596.92363493883814*z^28*Log[MH2/muf2]*Log[z]^3 + 387.025230671724085*z^29*Log[MH2/muf2]*Log[z]^3 + 1624.88838584387455*z^30*Log[MH2/muf2]*Log[z]^3 + 393.206048092314865*z^31*Log[MH2/muf2]*Log[z]^3 + 1651.00108826936897*z^32*Log[MH2/muf2]*Log[z]^3 + 398.987621329966854*z^33*Log[MH2/muf2]*Log[z]^3 + 1675.49263646000397*z^34*Log[MH2/muf2]*Log[z]^3 + 404.418615774217347*z^35*Log[MH2/muf2]*Log[z]^3 + 1698.55315325544724*z^36*Log[MH2/muf2]*Log[z]^3 + 409.539277243756526*z^37*Log[MH2/muf2]*Log[z]^3 + 1720.3410806463157*z^38*Log[MH2/muf2]*Log[z]^3 + 414.383274544990669*z^39*Log[MH2/muf2]*Log[z]^3 + 1740.98986467770574*z^40*Log[MH2/muf2]*Log[z]^3 + 418.979062722237447*z^41*Log[MH2/muf2]*Log[z]^3 + 1760.61296180287245*z^42*Log[MH2/muf2]*Log[z]^3 + 423.350909589131818*z^43*Log[MH2/muf2]*Log[z]^3 + 1779.30764922349578*z^44*Log[MH2/muf2]*Log[z]^3 + 427.519680872667646*z^45*Log[MH2/muf2]*Log[z]^3 + 1797.1579670441265*z^46*Log[MH2/muf2]*Log[z]^3 + 431.503449168248862*z^47*Log[MH2/muf2]*Log[z]^3 + 1814.23701965116236*z^48*Log[MH2/muf2]*Log[z]^3 + 435.317972205570482*z^49*Log[MH2/muf2]*Log[z]^3 + 1830.60879703834295*z^50*Log[MH2/muf2]*Log[z]^3 + 438.977072758366614*z^51*Log[MH2/muf2]*Log[z]^3 + 1846.32963159325828*z^52*Log[MH2/muf2]*Log[z]^3 + 442.492943552795228*z^53*Log[MH2/muf2]*Log[z]^3 + 1861.44937464066319*z^54*Log[MH2/muf2]*Log[z]^3 + 445.876394295712305*z^55*Log[MH2/muf2]*Log[z]^3 + 1876.01235511464995*z^56*Log[MH2/muf2]*Log[z]^3 + 449.137053544819159*z^57*Log[MH2/muf2]*Log[z]^3 + 1890.05816709802922*z^58*Log[MH2/muf2]*Log[z]^3 + 452.283534991215821*z^59*Log[MH2/muf2]*Log[z]^3 + 1903.62232166166026*z^60*Log[MH2/muf2]*Log[z]^3 + 455.323575436243315*z^61*Log[MH2/muf2]*Log[z]^3 + 1916.73679015481606*z^62*Log[MH2/muf2]*Log[z]^3 + 458.264150061397578*z^63*Log[MH2/muf2]*Log[z]^3 + 1929.43045995867888*z^64*Log[MH2/muf2]*Log[z]^3 + 461.111569337875967*z^65*Log[MH2/muf2]*Log[z]^3 + 1941.729519114107*z^66*Log[MH2/muf2]*Log[z]^3 + 463.8715609806012*z^67*Log[MH2/muf2]*Log[z]^3 + 1953.65778275122019*z^68*Log[MH2/muf2]*Log[z]^3 + 466.549339636259509*z^69*Log[MH2/muf2]*Log[z]^3 + 1965.23697158561809*z^70*Log[MH2/muf2]*Log[z]^3 + 469.149666446481597*z^71*Log[MH2/muf2]*Log[z]^3 + 1976.48695069263343*z^72*Log[MH2/muf2]*Log[z]^3 + 471.676900203183294*z^73*Log[MH2/muf2]*Log[z]^3 + 1987.425935174345*z^74*Log[MH2/muf2]*Log[z]^3 + 474.135041482416059*z^75*Log[MH2/muf2]*Log[z]^3 + 1998.07066808284513*z^76*Log[MH2/muf2]*Log[z]^3 + 476.527770883301553*z^77*Log[MH2/muf2]*Log[z]^3 + 2008.43657497556748*z^78*Log[MH2/muf2]*Log[z]^3 + 478.858482293070258*z^79*Log[MH2/muf2]*Log[z]^3 + 2018.53789869345423*z^80*Log[MH2/muf2]*Log[z]^3 + 481.130311935476488*z^81*Log[MH2/muf2]*Log[z]^3 + 2028.3878173247258*z^82*Log[MH2/muf2]*Log[z]^3 + 483.346163828585099*z^83*Log[MH2/muf2]*Log[z]^3 + 2037.99854781154556*z^84*Log[MH2/muf2]*Log[z]^3 + 485.50873217204577*z^85*Log[MH2/muf2]*Log[z]^3 + 2047.38143724765287*z^86*Log[MH2/muf2]*Log[z]^3 + 487.620521098087846*z^87*Log[MH2/muf2]*Log[z]^3 + 2056.54704358193965*z^88*Log[MH2/muf2]*Log[z]^3 + 489.683862150430377*z^89*Log[MH2/muf2]*Log[z]^3 + 2065.50520717037296*z^90*Log[MH2/muf2]*Log[z]^3 + 491.700929797888693*z^91*Log[MH2/muf2]*Log[z]^3 + 2074.26511439453669*z^92*Log[MH2/muf2]*Log[z]^3 + 493.673755242170671*z^93*Log[MH2/muf2]*Log[z]^3 + 2082.83535437988366*z^94*Log[MH2/muf2]*Log[z]^3 + 495.604238740220053*z^95*Log[MH2/muf2]*Log[z]^3 + 2091.22396969310916*z^96*Log[MH2/muf2]*Log[z]^3 + 497.494160628937103*z^97*Log[MH2/muf2]*Log[z]^3 + 2099.438501769969*z^98*Log[MH2/muf2]*Log[z]^3 + 499.345191212955707*z^99*Log[MH2/muf2]*Log[z]^3 + 2107.48603171767443*z^100*Log[MH2/muf2]*Log[z]^3 + 18.7777777777777778*Log[MH2/muf2]^2*Log[z]^3 - (18.*Log[MH2/muf2]^2*Log[z]^3)/z - 181.555555555555556*z*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^3*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^4*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^5*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^6*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^7*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^8*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^9*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^10*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^11*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^12*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^13*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^14*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^15*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^16*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^17*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^18*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^19*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^20*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^21*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^22*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^23*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^24*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^25*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^26*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^27*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^28*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^29*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^30*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^31*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^32*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^33*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^34*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^35*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^36*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^37*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^38*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^39*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^40*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^41*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^42*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^43*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^44*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^45*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^46*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^47*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^48*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^49*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^50*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^51*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^52*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^53*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^54*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^55*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^56*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^57*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^58*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^59*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^60*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^61*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^62*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^63*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^64*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^65*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^66*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^67*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^68*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^69*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^70*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^71*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^72*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^73*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^74*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^75*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^76*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^77*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^78*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^79*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^80*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^81*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^82*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^83*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^84*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^85*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^86*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^87*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^88*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^89*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^90*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^91*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^92*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^93*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^94*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^95*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^96*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^97*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^98*Log[MH2/muf2]^2*Log[z]^3 - 18.*z^99*Log[MH2/muf2]^2*Log[z]^3 - 36.*z^100*Log[MH2/muf2]^2*Log[z]^3 - 35.185956790123*Log[z]^4 - (47.0972222222222222*Log[z]^4)/z - 288.56963735*z*Log[z]^4 - 4.0226337*z^2*Log[z]^4 - 4.3700328*z^3*Log[z]^4 - 242.4566*z^4*Log[z]^4 - 2.5102*z^5*Log[z]^4 - 317.195*z^6*Log[z]^4 - 1.4817943*z^7*Log[z]^4 - 363.133119*z^8*Log[z]^4 - 0.67711*z^9*Log[z]^4 - 396.9563*z^10*Log[z]^4 - 0.034*z^11*Log[z]^4 - 423.86*z^12*Log[z]^4 - 446.*z^14*Log[z]^4 - 12.0185185185185185*Log[MH2/muf2]*Log[z]^4 + (9.*Log[MH2/muf2]*Log[z]^4)/z + 108.918981481481481*z*Log[MH2/muf2]*Log[z]^4 + 11.25*z^3*Log[MH2/muf2]*Log[z]^4 + 29.25*z^4*Log[MH2/muf2]*Log[z]^4 + 11.25*z^5*Log[MH2/muf2]*Log[z]^4 + 29.25*z^6*Log[MH2/muf2]*Log[z]^4 + 11.25*z^7*Log[MH2/muf2]*Log[z]^4 + 29.25*z^8*Log[MH2/muf2]*Log[z]^4 + 11.25*z^9*Log[MH2/muf2]*Log[z]^4 + 29.25*z^10*Log[MH2/muf2]*Log[z]^4 + 11.25*z^11*Log[MH2/muf2]*Log[z]^4 + 29.25*z^12*Log[MH2/muf2]*Log[z]^4 + 11.25*z^13*Log[MH2/muf2]*Log[z]^4 + 29.25*z^14*Log[MH2/muf2]*Log[z]^4 + 11.25*z^15*Log[MH2/muf2]*Log[z]^4 + 29.25*z^16*Log[MH2/muf2]*Log[z]^4 + 11.25*z^17*Log[MH2/muf2]*Log[z]^4 + 29.25*z^18*Log[MH2/muf2]*Log[z]^4 + 11.25*z^19*Log[MH2/muf2]*Log[z]^4 + 29.25*z^20*Log[MH2/muf2]*Log[z]^4 + 11.25*z^21*Log[MH2/muf2]*Log[z]^4 + 29.25*z^22*Log[MH2/muf2]*Log[z]^4 + 11.25*z^23*Log[MH2/muf2]*Log[z]^4 + 29.25*z^24*Log[MH2/muf2]*Log[z]^4 + 11.25*z^25*Log[MH2/muf2]*Log[z]^4 + 29.25*z^26*Log[MH2/muf2]*Log[z]^4 + 11.25*z^27*Log[MH2/muf2]*Log[z]^4 + 29.25*z^28*Log[MH2/muf2]*Log[z]^4 + 11.25*z^29*Log[MH2/muf2]*Log[z]^4 + 29.25*z^30*Log[MH2/muf2]*Log[z]^4 + 11.25*z^31*Log[MH2/muf2]*Log[z]^4 + 29.25*z^32*Log[MH2/muf2]*Log[z]^4 + 11.25*z^33*Log[MH2/muf2]*Log[z]^4 + 29.25*z^34*Log[MH2/muf2]*Log[z]^4 + 11.25*z^35*Log[MH2/muf2]*Log[z]^4 + 29.25*z^36*Log[MH2/muf2]*Log[z]^4 + 11.25*z^37*Log[MH2/muf2]*Log[z]^4 + 29.25*z^38*Log[MH2/muf2]*Log[z]^4 + 11.25*z^39*Log[MH2/muf2]*Log[z]^4 + 29.25*z^40*Log[MH2/muf2]*Log[z]^4 + 11.25*z^41*Log[MH2/muf2]*Log[z]^4 + 29.25*z^42*Log[MH2/muf2]*Log[z]^4 + 11.25*z^43*Log[MH2/muf2]*Log[z]^4 + 29.25*z^44*Log[MH2/muf2]*Log[z]^4 + 11.25*z^45*Log[MH2/muf2]*Log[z]^4 + 29.25*z^46*Log[MH2/muf2]*Log[z]^4 + 11.25*z^47*Log[MH2/muf2]*Log[z]^4 + 29.25*z^48*Log[MH2/muf2]*Log[z]^4 + 11.25*z^49*Log[MH2/muf2]*Log[z]^4 + 29.25*z^50*Log[MH2/muf2]*Log[z]^4 + 11.25*z^51*Log[MH2/muf2]*Log[z]^4 + 29.25*z^52*Log[MH2/muf2]*Log[z]^4 + 11.25*z^53*Log[MH2/muf2]*Log[z]^4 + 29.25*z^54*Log[MH2/muf2]*Log[z]^4 + 11.25*z^55*Log[MH2/muf2]*Log[z]^4 + 29.25*z^56*Log[MH2/muf2]*Log[z]^4 + 11.25*z^57*Log[MH2/muf2]*Log[z]^4 + 29.25*z^58*Log[MH2/muf2]*Log[z]^4 + 11.25*z^59*Log[MH2/muf2]*Log[z]^4 + 29.25*z^60*Log[MH2/muf2]*Log[z]^4 + 11.25*z^61*Log[MH2/muf2]*Log[z]^4 + 29.25*z^62*Log[MH2/muf2]*Log[z]^4 + 11.25*z^63*Log[MH2/muf2]*Log[z]^4 + 29.25*z^64*Log[MH2/muf2]*Log[z]^4 + 11.25*z^65*Log[MH2/muf2]*Log[z]^4 + 29.25*z^66*Log[MH2/muf2]*Log[z]^4 + 11.25*z^67*Log[MH2/muf2]*Log[z]^4 + 29.25*z^68*Log[MH2/muf2]*Log[z]^4 + 11.25*z^69*Log[MH2/muf2]*Log[z]^4 + 29.25*z^70*Log[MH2/muf2]*Log[z]^4 + 11.25*z^71*Log[MH2/muf2]*Log[z]^4 + 29.25*z^72*Log[MH2/muf2]*Log[z]^4 + 11.25*z^73*Log[MH2/muf2]*Log[z]^4 + 29.25*z^74*Log[MH2/muf2]*Log[z]^4 + 11.25*z^75*Log[MH2/muf2]*Log[z]^4 + 29.25*z^76*Log[MH2/muf2]*Log[z]^4 + 11.25*z^77*Log[MH2/muf2]*Log[z]^4 + 29.25*z^78*Log[MH2/muf2]*Log[z]^4 + 11.25*z^79*Log[MH2/muf2]*Log[z]^4 + 29.25*z^80*Log[MH2/muf2]*Log[z]^4 + 11.25*z^81*Log[MH2/muf2]*Log[z]^4 + 29.25*z^82*Log[MH2/muf2]*Log[z]^4 + 11.25*z^83*Log[MH2/muf2]*Log[z]^4 + 29.25*z^84*Log[MH2/muf2]*Log[z]^4 + 11.25*z^85*Log[MH2/muf2]*Log[z]^4 + 29.25*z^86*Log[MH2/muf2]*Log[z]^4 + 11.25*z^87*Log[MH2/muf2]*Log[z]^4 + 29.25*z^88*Log[MH2/muf2]*Log[z]^4 + 11.25*z^89*Log[MH2/muf2]*Log[z]^4 + 29.25*z^90*Log[MH2/muf2]*Log[z]^4 + 11.25*z^91*Log[MH2/muf2]*Log[z]^4 + 29.25*z^92*Log[MH2/muf2]*Log[z]^4 + 11.25*z^93*Log[MH2/muf2]*Log[z]^4 + 29.25*z^94*Log[MH2/muf2]*Log[z]^4 + 11.25*z^95*Log[MH2/muf2]*Log[z]^4 + 29.25*z^96*Log[MH2/muf2]*Log[z]^4 + 11.25*z^97*Log[MH2/muf2]*Log[z]^4 + 29.25*z^98*Log[MH2/muf2]*Log[z]^4 + 11.25*z^99*Log[MH2/muf2]*Log[z]^4 + 29.25*z^100*Log[MH2/muf2]*Log[z]^4 + 2.71111111111111111*Log[z]^5 - (1.8*Log[z]^5)/z - 24.04722222222*z*Log[z]^5 - 2.7*z^3*Log[z]^5 - 8.55*z^4*Log[z]^5 - 2.7*z^5*Log[z]^5 - 8.55*z^6*Log[z]^5 - 2.7*z^7*Log[z]^5 - 8.55*z^8*Log[z]^5 - 2.7*z^9*Log[z]^5 - 8.55*z^10*Log[z]^5 - 2.7*z^11*Log[z]^5 - 8.55*z^12*Log[z]^5 - 2.7*z^13*Log[z]^5 - 8.55*z^14*Log[z]^5 - 2.7*z^15*Log[z]^5 - 8.55*z^16*Log[z]^5 - 2.7*z^17*Log[z]^5 - 8.55*z^18*Log[z]^5 - 2.7*z^19*Log[z]^5 - 8.55*z^20*Log[z]^5 - 2.7*z^21*Log[z]^5 - 8.55*z^22*Log[z]^5 - 2.7*z^23*Log[z]^5 - 8.55*z^24*Log[z]^5 - 2.7*z^25*Log[z]^5 - 8.55*z^26*Log[z]^5 - 2.7*z^27*Log[z]^5 - 8.55*z^28*Log[z]^5 - 2.7*z^29*Log[z]^5 - 8.55*z^30*Log[z]^5 - 2.7*z^31*Log[z]^5 - 8.55*z^32*Log[z]^5 - 2.7*z^33*Log[z]^5 - 8.55*z^34*Log[z]^5 - 2.7*z^35*Log[z]^5 - 8.55*z^36*Log[z]^5 - 2.7*z^37*Log[z]^5 - 8.55*z^38*Log[z]^5 - 2.7*z^39*Log[z]^5 - 8.55*z^40*Log[z]^5 - 2.7*z^41*Log[z]^5 - 8.55*z^42*Log[z]^5 - 2.7*z^43*Log[z]^5 - 8.55*z^44*Log[z]^5 - 2.7*z^45*Log[z]^5 - 8.55*z^46*Log[z]^5 - 2.7*z^47*Log[z]^5 - 8.55*z^48*Log[z]^5 - 2.7*z^49*Log[z]^5 - 8.55*z^50*Log[z]^5 - 2.7*z^51*Log[z]^5 - 8.55*z^52*Log[z]^5 - 2.7*z^53*Log[z]^5 - 8.55*z^54*Log[z]^5 - 2.7*z^55*Log[z]^5 - 8.55*z^56*Log[z]^5 - 2.7*z^57*Log[z]^5 - 8.55*z^58*Log[z]^5 - 2.7*z^59*Log[z]^5 - 8.55*z^60*Log[z]^5 - 2.7*z^61*Log[z]^5 - 8.55*z^62*Log[z]^5 - 2.7*z^63*Log[z]^5 - 8.55*z^64*Log[z]^5 - 2.7*z^65*Log[z]^5 - 8.55*z^66*Log[z]^5 - 2.7*z^67*Log[z]^5 - 8.55*z^68*Log[z]^5 - 2.7*z^69*Log[z]^5 - 8.55*z^70*Log[z]^5 - 2.7*z^71*Log[z]^5 - 8.55*z^72*Log[z]^5 - 2.7*z^73*Log[z]^5 - 8.55*z^74*Log[z]^5 - 2.7*z^75*Log[z]^5 - 8.55*z^76*Log[z]^5 - 2.7*z^77*Log[z]^5 - 8.55*z^78*Log[z]^5 - 2.7*z^79*Log[z]^5 - 8.55*z^80*Log[z]^5 - 2.7*z^81*Log[z]^5 - 8.55*z^82*Log[z]^5 - 2.7*z^83*Log[z]^5 - 8.55*z^84*Log[z]^5 - 2.7*z^85*Log[z]^5 - 8.55*z^86*Log[z]^5 - 2.7*z^87*Log[z]^5 - 8.55*z^88*Log[z]^5 - 2.7*z^89*Log[z]^5 - 8.55*z^90*Log[z]^5 - 2.7*z^91*Log[z]^5 - 8.55*z^92*Log[z]^5 - 2.7*z^93*Log[z]^5 - 8.55*z^94*Log[z]^5 - 2.7*z^95*Log[z]^5 - 8.55*z^96*Log[z]^5 - 2.7*z^97*Log[z]^5 - 8.55*z^98*Log[z]^5 - 2.7*z^99*Log[z]^5 - 8.55*z^100*Log[z]^5, -705.503 + 91.3/z + 1190.397*z - 520.03216*z^2 + 572.31122*z^3 - 1342.77243*z^4 + 14772.336*z^5 - 105959.157*z^6 + 814819.03*z^7 - 6.4393739*^6*z^8 + 5.2558397*^7*z^9 - 4.4078145*^8*z^10 + 3.783375*^9*z^11 - 3.3123675*^10*z^12 + 2.9498672*^11*z^13 - 2.6662058*^12*z^14 + 2.441239*^13*z^15 - 2.2609393*^14*z^16 + 2.1153164*^15*z^17 - 1.9971125*^16*z^18 + 1.9009619*^17*z^19 - 1.8228365*^18*z^20 + 1.7596717*^19*z^21 - 1.7091097*^20*z^22 + 1.6693191*^21*z^23 - 1.6388667*^22*z^24 + 1.6166246*^23*z^25 - 1.6017028*^24*z^26 + 1.5933984*^25*z^27 - 1.5911581*^26*z^28 + 1.5945494*^27*z^29 - 1.6032394*^28*z^30 + 1.6169775*^29*z^31 - 1.635583*^30*z^32 + 1.658933*^31*z^33 - 1.68696*^32*z^34 + 1.71964*^33*z^35 - 1.756991*^34*z^36 + 1.799068*^35*z^37 - 1.845962*^36*z^38 + 1.897797*^37*z^39 - 1.954731*^38*z^40 + 2.016952*^39*z^41 - 2.084678*^40*z^42 + 2.158161*^41*z^43 - 2.237683*^42*z^44 + 2.323561*^43*z^45 - 2.416142*^44*z^46 + 2.515814*^45*z^47 - 2.622996*^46*z^48 + 2.738152*^47*z^49 - 2.861782*^48*z^50 + 2.994433*^49*z^51 - 3.1367*^50*z^52 + 3.289224*^51*z^53 - 3.452704*^52*z^54 + 3.627893*^53*z^55 - 3.815609*^54*z^56 + 4.016733*^55*z^57 - 4.23222*^56*z^58 + 4.463101*^57*z^59 - 4.71049*^58*z^60 + 4.97559*^59*z^61 - 5.2597*^60*z^62 + 5.56423*^61*z^63 - 5.89069*^62*z^64 + 6.24073*^63*z^65 - 6.6161*^64*z^66 + 7.01874*^65*z^67 - 7.4507*^66*z^68 + 7.91421*^67*z^69 - 8.4117*^68*z^70 + 8.94577*^69*z^71 - 9.51924*^70*z^72 + 1.013517*^72*z^73 - 1.079686*^73*z^74 + 1.150786*^74*z^75 - 1.227205*^75*z^76 + 1.309359*^76*z^77 - 1.397701*^77*z^78 + 1.492719*^78*z^79 - 1.594942*^79*z^80 + 1.704944*^80*z^81 - 1.823345*^81*z^82 + 1.950815*^82*z^83 - 2.088083*^83*z^84 + 2.235937*^84*z^85 - 2.39523*^85*z^86 + 2.56689*^86*z^87 - 2.75191*^87*z^88 + 2.95138*^88*z^89 - 3.16649*^89*z^90 + 3.3985*^90*z^91 - 3.6488*^91*z^92 + 3.91889*^92*z^93 - 4.21041*^93*z^94 + 4.5251*^94*z^95 - 4.86491*^95*z^96 + 5.23189*^96*z^97 - 5.62831*^97*z^98 + 6.05663*^98*z^99 - 6.51948*^99*z^100 + ALARM*z^101 - 1659.01900447681512*Log[MH2/muf2] + (2167.22065734310057*Log[MH2/muf2])/z + 89.94397901681896*z*Log[MH2/muf2] - 532.003897522899499*z^2*Log[MH2/muf2] - 8.30617177426887476*z^3*Log[MH2/muf2] - 405.687565254074451*z^4*Log[MH2/muf2] + 66.1636474866610977*z^5*Log[MH2/muf2] - 278.227983495678899*z^6*Log[MH2/muf2] + 154.481533675028841*z^7*Log[MH2/muf2] - 167.443681054802663*z^8*Log[MH2/muf2] + 208.098698423324903*z^9*Log[MH2/muf2] - 88.8885322204329558*z^10*Log[MH2/muf2] + 241.437905541081174*z^11*Log[MH2/muf2] - 32.3798622020786987*z^12*Log[MH2/muf2] + 262.757261282104512*z^13*Log[MH2/muf2] + 9.39039990263487121*z^14*Log[MH2/muf2] + 276.581585218007551*z^15*Log[MH2/muf2] + 41.0341347280946437*z^16*Log[MH2/muf2] + 285.525310239624307*z^17*Log[MH2/muf2] + 65.5011630714217496*z^18*Log[MH2/muf2] + 291.17971333333776*z^19*Log[MH2/muf2] + 84.7381626395332552*z^20*Log[MH2/muf2] + 294.556574094758928*z^21*Log[MH2/muf2] + 100.070982176266899*z^22*Log[MH2/muf2] + 296.322829269869828*z^23*Log[MH2/muf2] + 112.428717148631695*z^24*Log[MH2/muf2] + 296.931441763491661*z^25*Log[MH2/muf2] + 122.47892295649721*z^26*Log[MH2/muf2] + 296.697828881990322*z^27*Log[MH2/muf2] + 130.711832177754387*z^28*Log[MH2/muf2] + 295.846295253354984*z^29*Log[MH2/muf2] + 137.494408075488285*z^30*Log[MH2/muf2] + 294.539216627845118*z^31*Log[MH2/muf2] + 143.105999777621018*z^32*Log[MH2/muf2] + 292.895929034366446*z^33*Log[MH2/muf2] + 147.762446748074741*z^34*Log[MH2/muf2] + 291.0052717237893*z^35*Log[MH2/muf2] + 151.632737504863389*z^36*Log[MH2/muf2] + 288.934105293131612*z^37*Log[MH2/muf2] + 154.850752414090168*z^38*Log[MH2/muf2] + 286.733212473609354*z^39*Log[MH2/muf2] + 157.523689797458426*z^40*Log[MH2/muf2] + 284.441458566856299*z^41*Log[MH2/muf2] + 159.738210042623245*z^42*Log[MH2/muf2] + 282.088771430086957*z^43*Log[MH2/muf2] + 161.564981450424435*z^44*Log[MH2/muf2] + 279.698306359049118*z^45*Log[MH2/muf2] + 163.062088431546784*z^46*Log[MH2/muf2] + 277.288039002393832*z^47*Log[MH2/muf2] + 164.277617867687027*z^48*Log[MH2/muf2] + 274.871951015500864*z^49*Log[MH2/muf2] + 165.251643694439196*z^50*Log[MH2/muf2] + 272.4609218543656*z^51*Log[MH2/muf2] + 166.017765328502942*z^52*Log[MH2/muf2] + 270.063405947599743*z^53*Log[MH2/muf2] + 166.604311506244743*z^54*Log[MH2/muf2] + 267.685951368321446*z^55*Log[MH2/muf2] + 167.035290531214759*z^56*Log[MH2/muf2] + 265.333600252817991*z^57*Log[MH2/muf2] + 167.331146425101529*z^58*Log[MH2/muf2] + 263.010200161330575*z^59*Log[MH2/muf2] + 167.509365158140625*z^60*Log[MH2/muf2] + 260.718647785129629*z^61*Log[MH2/muf2] + 167.584964093101351*z^62*Log[MH2/muf2] + 258.46108084691934*z^63*Log[MH2/muf2] + 167.570889729886632*z^64*Log[MH2/muf2] + 256.239030034751525*z^65*Log[MH2/muf2] + 167.478342912797917*z^66*Log[MH2/muf2] + 254.05353989127107*z^67*Log[MH2/muf2] + 167.317046257943993*z^68*Log[MH2/muf2] + 251.905265434455013*z^69*Log[MH2/muf2] + 167.095465254348614*z^70*Log[MH2/muf2] + 249.794549694516771*z^71*Log[MH2/muf2] + 166.82099199294476*z^72*Log[MH2/muf2] + 247.721486161429815*z^73*Log[MH2/muf2] + 166.500098571794517*z^74*Log[MH2/muf2] + 245.685969240498208*z^75*Log[MH2/muf2] + 166.138465761648727*z^76*Log[MH2/muf2] + 243.68773513241544*z^77*Log[MH2/muf2] + 165.741091383018856*z^78*Log[MH2/muf2] + 241.7263950337305*z^79*Log[MH2/muf2] + 165.312381963422959*z^80*Log[MH2/muf2] + 239.801462153202049*z^81*Log[MH2/muf2] + 164.856230551647229*z^82*Log[MH2/muf2] + 237.912373729587189*z^83*Log[MH2/muf2] + 164.376083020252925*z^84*Log[MH2/muf2] + 236.0585089951483*z^85*Log[MH2/muf2] + 163.874994754784296*z^86*Log[MH2/muf2] + 234.239203840332146*z^87*Log[MH2/muf2] + 163.355679282986414*z^88*Log[MH2/muf2] + 232.453762786527524*z^89*Log[MH2/muf2] + 162.820550120649039*z^90*Log[MH2/muf2] + 230.701468756377167*z^91*Log[MH2/muf2] + 162.271756887778109*z^92*Log[MH2/muf2] + 228.981591037864478*z^93*Log[MH2/muf2] + 161.711216568358682*z^94*Log[MH2/muf2] + 227.293391764011734*z^95*Log[MH2/muf2] + 161.140640640258788*z^96*Log[MH2/muf2] + 225.636131170452855*z^97*Log[MH2/muf2] + 160.56155868201466*z^98*Log[MH2/muf2] + 224.009071845242985*z^99*Log[MH2/muf2] + 159.975338964995926*z^100*Log[MH2/muf2] + 208.228763252972554*Log[MH2/muf2]^2 - (405.541824687036166*Log[MH2/muf2]^2)/z + 159.6763410845075*z*Log[MH2/muf2]^2 - 104.3125807244089*z^2*Log[MH2/muf2]^2 - 12.9588132493844065*z^3*Log[MH2/muf2]^2 - 6.23695503952003465*z^4*Log[MH2/muf2]^2 - 55.7313830381902301*z^5*Log[MH2/muf2]^2 - 40.2084511757128203*z^6*Log[MH2/muf2]^2 - 67.4060261897201968*z^7*Log[MH2/muf2]^2 - 51.8099735792360156*z^8*Log[MH2/muf2]^2 - 70.1938737869059985*z^9*Log[MH2/muf2]^2 - 56.1469085322727065*z^10*Log[MH2/muf2]^2 - 69.9801478818061273*z^11*Log[MH2/muf2]^2 - 57.5101113101214743*z^12*Log[MH2/muf2]^2 - 68.5983852021792528*z^13*Log[MH2/muf2]^2 - 57.4942318883126623*z^14*Log[MH2/muf2]^2 - 66.7573101954369489*z^15*Log[MH2/muf2]^2 - 56.799005028763176*z^16*Log[MH2/muf2]^2 - 64.76442526909175*z^17*Log[MH2/muf2]^2 - 55.7647513790823786*z^18*Log[MH2/muf2]^2 - 62.7613513597089074*z^19*Log[MH2/muf2]^2 - 54.5684902915614354*z^20*Log[MH2/muf2]^2 - 60.8143518945162112*z^21*Log[MH2/muf2]^2 - 53.3064042098718058*z^22*Log[MH2/muf2]^2 - 58.9532739300389165*z^23*Log[MH2/muf2]^2 - 52.0320852390043309*z^24*Log[MH2/muf2]^2 - 57.1896803366364779*z^25*Log[MH2/muf2]^2 - 50.7756207504343214*z^26*Log[MH2/muf2]^2 - 55.5257942082879624*z^27*Log[MH2/muf2]^2 - 49.5536717753626152*z^28*Log[MH2/muf2]^2 - 53.9590999482953261*z^29*Log[MH2/muf2]^2 - 48.3750382754004947*z^30*Log[MH2/muf2]^2 - 52.4847796969791568*z^31*Log[MH2/muf2]^2 - 47.2438439475840575*z^32*Log[MH2/muf2]^2 - 51.097025488133475*z^33*Log[MH2/muf2]^2 - 46.1614114953941806*z^34*Log[MH2/muf2]^2 - 49.7897485674422832*z^35*Log[MH2/muf2]^2 - 45.1273919268525031*z^36*Log[MH2/muf2]^2 - 48.5569577017188406*z^37*Log[MH2/muf2]^2 - 44.1404563519053029*z^38*Log[MH2/muf2]^2 - 47.3929528046726204*z^39*Log[MH2/muf2]^2 - 43.1987248695294559*z^40*Log[MH2/muf2]^2 - 46.2924147108461152*z^41*Log[MH2/muf2]^2 - 42.30003423222313*z^42*Log[MH2/muf2]^2 - 45.2504366656135791*z^43*Log[MH2/muf2]^2 - 41.4421049926118272*z^44*Log[MH2/muf2]^2 - 44.2625236069487791*z^45*Log[MH2/muf2]^2 - 40.6226451492793805*z^46*Log[MH2/muf2]^2 - 43.3245743021368893*z^47*Log[MH2/muf2]^2 - 39.8394132805664877*z^48*Log[MH2/muf2]^2 - 42.4328550689019075*z^49*Log[MH2/muf2]^2 - 39.0902556674799908*z^50*Log[MH2/muf2]^2 - 41.5839701164940426*z^51*Log[MH2/muf2]^2 - 38.3731266739127658*z^52*Log[MH2/muf2]^2 - 40.7748313662605097*z^53*Log[MH2/muf2]^2 - 37.6860983721022771*z^54*Log[MH2/muf2]^2 - 40.00262932204955*z^55*Log[MH2/muf2]^2 - 37.0273633148818063*z^56*Log[MH2/muf2]^2 - 39.2648057965591544*z^57*Log[MH2/muf2]^2 - 36.3952330123383902*z^58*Log[MH2/muf2]^2 - 38.5590288493603353*z^59*Log[MH2/muf2]^2 - 35.7881337952912867*z^60*Log[MH2/muf2]^2 - 37.8831700309002445*z^61*Log[MH2/muf2]^2 - 35.2046011727833992*z^62*Log[MH2/muf2]^2 - 37.23528387951146*z^63*Log[MH2/muf2]^2 - 34.6432734098651112*z^64*Log[MH2/muf2]^2 - 36.6135895400670692*z^65*Log[MH2/muf2]^2 - 34.10288479825044*z^66*Log[MH2/muf2]^2 - 36.0164543358458291*z^67*Log[MH2/muf2]^2 - 33.5822589227958215*z^68*Log[MH2/muf2]^2 - 35.4423791125157788*z^69*Log[MH2/muf2]^2 - 33.0803021131307677*z^70*Log[MH2/muf2]^2 - 34.8899851745447794*z^71*Log[MH2/muf2]^2 - 32.5959971937166996*z^72*Log[MH2/muf2]^2 - 34.3580026434529473*z^73*Log[MH2/muf2]^2 - 32.1283975948937513*z^74*Log[MH2/muf2]^2 - 33.8452600802736394*z^75*Log[MH2/muf2]^2 - 31.6766218539166021*z^76*Log[MH2/muf2]^2 - 33.3506752290670666*z^77*Log[MH2/muf2]^2 - 31.2398485130692984*z^78*Log[MH2/muf2]^2 - 32.8732467529747942*z^79*Log[MH2/muf2]^2 - 30.8173114079517151*z^80*Log[MH2/muf2]^2 - 32.4120468483500714*z^81*Log[MH2/muf2]^2 - 30.4082953304025091*z^82*Log[MH2/muf2]^2 - 31.9662146355504595*z^83*Log[MH2/muf2]^2 - 30.0121320455247628*z^84*Log[MH2/muf2]^2 - 31.5349502368609706*z^85*Log[MH2/muf2]^2 - 29.6281966397168483*z^86*Log[MH2/muf2]^2 - 31.1175094626860722*z^87*Log[MH2/muf2]^2 - 29.2559041756617625*z^88*Log[MH2/muf2]^2 - 30.7131990366419131*z^89*Log[MH2/muf2]^2 - 28.89470663032922*z^90*Log[MH2/muf2]^2 - 30.3213722985715412*z^91*Log[MH2/muf2]^2 - 28.5440900928091437*z^92*Log[MH2/muf2]^2 - 29.9414253318906439*z^93*Log[MH2/muf2]^2 - 28.2035721999582504*z^94*Log[MH2/muf2]^2 - 29.5727934681507277*z^95*Log[MH2/muf2]^2 - 27.8726997892237248*z^96*Log[MH2/muf2]^2 - 29.2149481273805789*z^97*Log[MH2/muf2]^2 - 27.5510467494886428*z^98*Log[MH2/muf2]^2 - 28.8673939577296709*z^99*Log[MH2/muf2]^2 - 27.2382120522834*z^100*Log[MH2/muf2]^2 - 129.341889865417024*Log[MH2/muf2]^3 + (142.939385083982715*Log[MH2/muf2]^3)/z + 10.0190657685591272*z*Log[MH2/muf2]^3 + 3.63511659807956104*z^2*Log[MH2/muf2]^3 + 7.17438271604938272*z^3*Log[MH2/muf2]^3 + 8.155720164609054*z^4*Log[MH2/muf2]^3 + 7.65135802469135802*z^5*Log[MH2/muf2]^3 + 7.06960555415581871*z^6*Log[MH2/muf2]^3 + 6.54669749587077629*z^7*Log[MH2/muf2]^3 + 6.09284374815312499*z^8*Log[MH2/muf2]^3 + 5.69963857044875563*z^9*Log[MH2/muf2]^3 + 5.35696817461127225*z^10*Log[MH2/muf2]^3 + 5.05605446534178296*z^11*Log[MH2/muf2]^3 + 4.78978058826327841*z^12*Log[MH2/muf2]^3 + 4.55246484203376077*z^13*Log[MH2/muf2]^3 + 4.33956754521399753*z^14*Log[MH2/muf2]^3 + 4.14743770622463303*z^15*Log[MH2/muf2]^3 + 3.97311399154113228*z^16*Log[MH2/muf2]^3 + 3.81417281433858258*z^17*Log[MH2/muf2]^3 + 3.66861313030592652*z^18*Log[MH2/muf2]^3 + 3.53476883836605045*z^19*Log[MH2/muf2]^3 + 3.41124173320811071*z^20*Log[MH2/muf2]^3 + 3.29684976551962607*z^21*Log[MH2/muf2]^3 + 3.19058676356175406*z^22*Log[MH2/muf2]^3 + 3.09159079996147873*z^23*Log[MH2/muf2]^3 + 2.99911913408286702*z^24*Log[MH2/muf2]^3 + 2.91252819907217785*z^25*Log[MH2/muf2]^3 + 2.83125749236179848*z^26*Log[MH2/muf2]^3 + 2.75481651184541365*z^27*Log[MH2/muf2]^3 + 2.68277408754117838*z^28*Log[MH2/muf2]^3 + 2.61474961182075036*z^29*Log[MH2/muf2]^3 + 2.55040578534684828*z^30*Log[MH2/muf2]^3 + 2.4894425814479333*z^31*Log[MH2/muf2]^3 + 2.43159219639127304*z^32*Log[MH2/muf2]^3 + 2.37661480235761631*z^33*Log[MH2/muf2]^3 + 2.32429495781405526*z^34*Log[MH2/muf2]^3 + 2.27443855929286629*z^35*Log[MH2/muf2]^3 + 2.22687024141374176*z^36*Log[MH2/muf2]^3 + 2.18143114988568249*z^37*Log[MH2/muf2]^3 + 2.13797702634653883*z^38*Log[MH2/muf2]^3 + 2.09637655510705396*z^39*Log[MH2/muf2]^3 + 2.05650993081435688*z^40*Log[MH2/muf2]^3 + 2.0182676132324655*z^41*Log[MH2/muf2]^3 + 1.98154924113313073*z^42*Log[MH2/muf2]^3 + 1.94626268199056789*z^43*Log[MH2/muf2]^3 + 1.91232319800366941*z^44*Log[MH2/muf2]^3 + 1.87965271210466268*z^45*Log[MH2/muf2]^3 + 1.84817916019113175*z^46*Log[MH2/muf2]^3 + 1.817835917946943*z^47*Log[MH2/muf2]^3 + 1.78856129238231839*z^48*Log[MH2/muf2]^3 + 1.76029806969199017*z^49*Log[MH2/muf2]^3 + 1.73299311225727141*z^50*Log[MH2/muf2]^3 + 1.70659699864644949*z^51*Log[MH2/muf2]^3 + 1.68106370133321049*z^52*Log[MH2/muf2]^3 + 1.65635029758314458*z^53*Log[MH2/muf2]^3 + 1.63241670957679627*z^54*Log[MH2/muf2]^3 + 1.60922547036296941*z^55*Log[MH2/muf2]^3 + 1.58674151268343703*z^56*Log[MH2/muf2]^3 + 1.56493197809245683*z^57*Log[MH2/muf2]^3 + 1.54376604412195523*z^58*Log[MH2/muf2]^3 + 1.52321476752451754*z^59*Log[MH2/muf2]^3 + 1.50325094186854742*z^60*Log[MH2/muf2]^3 + 1.48384896796907633*z^61*Log[MH2/muf2]^3 + 1.46498473581867447*z^62*Log[MH2/muf2]^3 + 1.44663551683989286*z^63*Log[MH2/muf2]^3 + 1.42877986541714027*z^64*Log[MH2/muf2]^3 + 1.41139752878480791*z^65*Log[MH2/muf2]^3 + 1.39446936445227825*z^66*Log[MH2/muf2]^3 + 1.37797726443729457*z^67*Log[MH2/muf2]^3 + 1.36190408565880551*z^68*Log[MH2/muf2]^3 + 1.34623358591035246*z^69*Log[MH2/muf2]^3 + 1.33095036489662932*z^70*Log[MH2/muf2]^3 + 1.31603980987012054*z^71*Log[MH2/muf2]^3 + 1.30148804545266138*z^72*Log[MH2/muf2]^3 + 1.28728188726917758*z^73*Log[MH2/muf2]^3 + 1.27340879905844968*z^74*Log[MH2/muf2]^3 + 1.25985685295911392*z^75*Log[MH2/muf2]^3 + 1.24661469269877786*z^76*Log[MH2/muf2]^3 + 1.23367149944054611*z^77*Log[MH2/muf2]^3 + 1.22101696006481117*z^78*Log[MH2/muf2]^3 + 1.20864123768520644*z^79*Log[MH2/muf2]^3 + 1.19653494421643866*z^80*Log[MH2/muf2]^3 + 1.18468911482857411*z^81*Log[MH2/muf2]^3 + 1.17309518413747136*z^82*Log[MH2/muf2]^3 + 1.16174496399463179*z^83*Log[MH2/muf2]^3 + 1.1506306227519485*z^84*Log[MH2/muf2]^3 + 1.13974466588782931*z^85*Log[MH2/muf2]^3 + 1.12907991789107725*z^86*Log[MH2/muf2]^3 + 1.11862950530786371*z^87*Log[MH2/muf2]^3 + 1.10838684086520568*z^88*Log[MH2/muf2]^3 + 1.09834560859167807*z^89*Log[MH2/muf2]^3 + 1.08849974986271288*z^90*Log[MH2/muf2]^3 + 1.07884345030384442*z^91*Log[MH2/muf2]^3 + 1.06937112749071094*z^92*Log[MH2/muf2]^3 + 1.06007741938957737*z^93*Log[MH2/muf2]^3 + 1.05095717348664956*z^94*Log[MH2/muf2]^3 + 1.0420054365585534*z^95*Log[MH2/muf2]^3 + 1.03321744504009149*z^96*Log[MH2/muf2]^3 + 1.0245886159488016*z^97*Log[MH2/muf2]^3 + 1.01611453832895557*z^98*Log[MH2/muf2]^3 + 1.00779096518048756*z^99*Log[MH2/muf2]^3 + 0.999613805840939643*z^100*Log[MH2/muf2]^3 + 693.2001356*Log[z] - (950.882099*Log[z])/z + 642.2784*z*Log[z] + 707.91566*z^2*Log[z] - 238.84009*z^3*Log[z] - 133.62613*z^4*Log[z] + 4328.46325*z^5*Log[z] - 31976.8854*z^6*Log[z] + 231927.2*z^7*Log[z] - 1.74214309*^6*z^8*Log[z] + 1.35897118*^7*z^9*Log[z] - 1.09607603*^8*z^10*Log[z] + 9.0948023*^8*z^11*Log[z] - 7.7306714*^9*z^12*Log[z] + 6.7079755*^10*z^13*Log[z] - 5.9248721*^11*z^14*Log[z] + 5.3145967*^12*z^15*Log[z] - 4.832098*^13*z^16*Log[z] + 4.4461797*^14*z^17*Log[z] - 4.1347382*^15*z^18*Log[z] + 3.8817911*^16*z^19*Log[z] - 3.6755726*^17*z^20*Log[z] + 3.5072837*^18*z^21*Log[z] - 3.370252*^19*z^22*Log[z] + 3.259358*^20*z^23*Log[z] - 3.170632*^21*z^24*Log[z] + 3.100972*^22*z^25*Log[z] - 3.047936*^23*z^26*Log[z] + 3.009594*^24*z^27*Log[z] - 2.98442*^25*z^28*Log[z] + 2.971201*^26*z^29*Log[z] - 2.968987*^27*z^30*Log[z] + 2.97703*^28*z^31*Log[z] - 2.994759*^29*z^32*Log[z] + 3.021746*^30*z^33*Log[z] - 3.057683*^31*z^34*Log[z] + 3.10237*^32*z^35*Log[z] - 3.155698*^33*z^36*Log[z] + 3.21764*^34*z^37*Log[z] - 3.288245*^35*z^38*Log[z] + 3.367627*^36*z^39*Log[z] - 3.455968*^37*z^40*Log[z] + 3.553507*^38*z^41*Log[z] - 3.660545*^39*z^42*Log[z] + 3.77744*^40*z^43*Log[z] - 3.904606*^41*z^44*Log[z] + 4.042518*^42*z^45*Log[z] - 4.191707*^43*z^46*Log[z] + 4.352767*^44*z^47*Log[z] - 4.526355*^45*z^48*Log[z] + 4.713191*^46*z^49*Log[z] - 4.914068*^47*z^50*Log[z] + 5.129849*^48*z^51*Log[z] - 5.36147*^49*z^52*Log[z] + 5.60997*^50*z^53*Log[z] - 5.87644*^51*z^54*Log[z] + 6.1621*^52*z^55*Log[z] - 6.46824*^53*z^56*Log[z] + 6.79629*^54*z^57*Log[z] - 7.14775*^55*z^58*Log[z] + 7.5243*^56*z^59*Log[z] - 7.9277*^57*z^60*Log[z] + 8.35989*^58*z^61*Log[z] - 8.82296*^59*z^62*Log[z] + 9.31914*^60*z^63*Log[z] - 9.85088*^61*z^64*Log[z] + 1.042079*^63*z^65*Log[z] - 1.103171*^64*z^66*Log[z] + 1.168671*^65*z^67*Log[z] - 1.23891*^66*z^68*Log[z] + 1.314245*^67*z^69*Log[z] - 1.395063*^68*z^70*Log[z] + 1.48178*^69*z^71*Log[z] - 1.574849*^70*z^72*Log[z] + 1.674756*^71*z^73*Log[z] - 1.78203*^72*z^74*Log[z] + 1.89724*^73*z^75*Log[z] - 2.021003*^74*z^76*Log[z] + 2.153984*^75*z^77*Log[z] - 2.29691*^76*z^78*Log[z] + 2.45055*^77*z^79*Log[z] - 2.61575*^78*z^80*Log[z] + 2.79344*^79*z^81*Log[z] - 2.98459*^80*z^82*Log[z] + 3.19027*^81*z^83*Log[z] - 3.41165*^82*z^84*Log[z] + 3.64998*^83*z^85*Log[z] - 3.90662*^84*z^86*Log[z] + 4.18304*^85*z^87*Log[z] - 4.48082*^86*z^88*Log[z] + 4.80171*^87*z^89*Log[z] - 5.14757*^88*z^90*Log[z] + 5.52044*^89*z^91*Log[z] - 5.9225*^90*z^92*Log[z] + 6.35614*^91*z^93*Log[z] - 6.82395*^92*z^94*Log[z] + 7.32874*^93*z^95*Log[z] - 7.87353*^94*z^96*Log[z] + 8.46164*^95*z^97*Log[z] - 9.09663*^96*z^98*Log[z] + 9.78239*^97*z^99*Log[z] - 1.052314*^99*z^100*Log[z] + 658.301411569502062*Log[MH2/muf2]*Log[z] + (1399.00625218644835*Log[MH2/muf2]*Log[z])/z - 326.241415547540627*z*Log[MH2/muf2]*Log[z] + 229.071197604490735*z^2*Log[MH2/muf2]*Log[z] + 158.056519242728403*z^3*Log[MH2/muf2]*Log[z] + 58.0994029062652856*z^4*Log[MH2/muf2]*Log[z] + 215.741117905174147*z^5*Log[MH2/muf2]*Log[z] + 165.933984716799226*z^6*Log[MH2/muf2]*Log[z] + 222.630183389962201*z^7*Log[MH2/muf2]*Log[z] + 201.378003983077229*z^8*Log[MH2/muf2]*Log[z] + 217.510683525892252*z^9*Log[MH2/muf2]*Log[z] + 213.574140340632945*z^10*Log[MH2/muf2]*Log[z] + 209.322756774242323*z^11*Log[MH2/muf2]*Log[z] + 216.350678338906168*z^12*Log[MH2/muf2]*Log[z] + 200.568931544742105*z^13*Log[MH2/muf2]*Log[z] + 214.84166347688128*z^14*Log[MH2/muf2]*Log[z] + 192.075094017654413*z^15*Log[MH2/muf2]*Log[z] + 211.288628064840998*z^16*Log[MH2/muf2]*Log[z] + 184.113672477531801*z^17*Log[MH2/muf2]*Log[z] + 206.771817117054175*z^18*Log[MH2/muf2]*Log[z] + 176.751897722315226*z^19*Log[MH2/muf2]*Log[z] + 201.84549588454436*z^20*Log[MH2/muf2]*Log[z] + 169.97770013533628*z^21*Log[MH2/muf2]*Log[z] + 196.805010428376165*z^22*Log[MH2/muf2]*Log[z] + 163.749560186742698*z^23*Log[MH2/muf2]*Log[z] + 191.810373172592607*z^24*Log[MH2/muf2]*Log[z] + 158.017239422852281*z^25*Log[MH2/muf2]*Log[z] + 186.947696801933325*z^26*Log[MH2/muf2]*Log[z] + 152.730484908598578*z^27*Log[MH2/muf2]*Log[z] + 182.261461598849329*z^28*Log[MH2/muf2]*Log[z] + 147.842518588075542*z^29*Log[MH2/muf2]*Log[z] + 177.772210516204687*z^30*Log[MH2/muf2]*Log[z] + 143.311208310983385*z^31*Log[MH2/muf2]*Log[z] + 173.48658817944374*z^32*Log[MH2/muf2]*Log[z] + 139.099210818634701*z^33*Log[MH2/muf2]*Log[z] + 169.40318905722202*z^34*Log[MH2/muf2]*Log[z] + 135.173678945461567*z^35*Log[MH2/muf2]*Log[z] + 165.516032799684665*z^36*Log[MH2/muf2]*Log[z] + 131.505808532361396*z^37*Log[MH2/muf2]*Log[z] + 161.816658075128106*z^38*Log[MH2/muf2]*Log[z] + 128.070352212384015*z^39*Log[MH2/muf2]*Log[z] + 158.295393421211789*z^40*Log[MH2/muf2]*Log[z] + 124.845156367183284*z^41*Log[MH2/muf2]*Log[z] + 154.942128657978692*z^42*Log[MH2/muf2]*Log[z] + 121.810743462480252*z^43*Log[MH2/muf2]*Log[z] + 151.746778795892577*z^44*Log[MH2/muf2]*Log[z] + 118.949945735405408*z^45*Log[MH2/muf2]*Log[z] + 148.6995566204659*z^46*Log[MH2/muf2]*Log[z] + 116.247588761260819*z^47*Log[MH2/muf2]*Log[z] + 145.791125490366934*z^48*Log[MH2/muf2]*Log[z] + 113.690220323636769*z^49*Log[MH2/muf2]*Log[z] + 143.012677024212352*z^50*Log[MH2/muf2]*Log[z] + 111.265879029291559*z^51*Log[MH2/muf2]*Log[z] + 140.355961894803607*z^52*Log[MH2/muf2]*Log[z] + 108.963897128220948*z^53*Log[MH2/muf2]*Log[z] + 137.8132917084419*z^54*Log[MH2/muf2]*Log[z] + 106.7747324549178*z^55*Log[MH2/muf2]*Log[z] + 135.377523487169622*z^56*Log[MH2/muf2]*Log[z] + 104.6898250169909*z^57*Log[MH2/muf2]*Log[z] + 133.0420341503454*z^58*Log[MH2/muf2]*Log[z] + 102.701474385599022*z^59*Log[MH2/muf2]*Log[z] + 130.800689737585592*z^60*Log[MH2/muf2]*Log[z] + 100.802734626841075*z^61*Log[MH2/muf2]*Log[z] + 128.647812392967807*z^62*Log[MH2/muf2]*Log[z] + 98.9873240305963603*z^63*Log[MH2/muf2]*Log[z] + 126.578147007271278*z^64*Log[MH2/muf2]*Log[z] + 97.2495473383864335*z^65*Log[MH2/muf2]*Log[z] + 124.586828680521759*z^66*Log[MH2/muf2]*Log[z] + 95.5842285484501007*z^67*Log[MH2/muf2]*Log[z] + 122.669351686751775*z^68*Log[MH2/muf2]*Log[z] + 93.9866526917918082*z^69*Log[MH2/muf2]*Log[z] + 120.821540309828684*z^70*Log[MH2/muf2]*Log[z] + 92.4525152358688466*z^71*Log[MH2/muf2]*Log[z] + 119.03952171680481*z^72*Log[MH2/muf2]*Log[z] + 90.9778779909450982*z^73*Log[MH2/muf2]*Log[z] + 117.319700906266753*z^74*Log[MH2/muf2]*Log[z] + 89.55913057527519*z^75*Log[MH2/muf2]*Log[z] + 115.658737688944231*z^76*Log[MH2/muf2]*Log[z] + 88.1929566455321124*z^77*Log[MH2/muf2]*Log[z] + 114.053525609958468*z^78*Log[MH2/muf2]*Log[z] + 86.8763042236204144*z^79*Log[MH2/muf2]*Log[z] + 112.501172695553001*z^80*Log[MH2/muf2]*Log[z] + 85.6063595547059512*z^81*Log[MH2/muf2]*Log[z] + 110.998983894580867*z^82*Log[MH2/muf2]*Log[z] + 84.3805240176474213*z^83*Log[MH2/muf2]*Log[z] + 109.544445081458856*z^84*Log[MH2/muf2]*Log[z] + 83.1963936810852166*z^85*Log[MH2/muf2]*Log[z] + 108.135208489408949*z^86*Log[MH2/muf2]*Log[z] + 82.0517411587309807*z^87*Log[MH2/muf2]*Log[z] + 106.769079448352926*z^88*Log[MH2/muf2]*Log[z] + 80.9444994679568927*z^89*Log[MH2/muf2]*Log[z] + 105.444004309317562*z^90*Log[MH2/muf2]*Log[z] + 79.8727476382856404*z^91*Log[MH2/muf2]*Log[z] + 104.158059445659084*z^92*Log[MH2/muf2]*Log[z] + 78.8346978522057445*z^93*Log[MH2/muf2]*Log[z] + 102.909441230184964*z^94*Log[MH2/muf2]*Log[z] + 77.8286839310104545*z^95*Log[MH2/muf2]*Log[z] + 101.696456895929769*z^96*Log[MH2/muf2]*Log[z] + 76.8531510040084993*z^97*Log[MH2/muf2]*Log[z] + 100.517516196678951*z^98*Log[MH2/muf2]*Log[z] + 75.9066462212440511*z^99*Log[MH2/muf2]*Log[z] + 99.3711237911853249*z^100*Log[MH2/muf2]*Log[z] + 197.421917769598328*Log[MH2/muf2]^2*Log[z] - (394.339782732848789*Log[MH2/muf2]^2*Log[z])/z + 118.651264704757675*z*Log[MH2/muf2]^2*Log[z] - 24.3539094650205761*z^2*Log[MH2/muf2]^2*Log[z] - 38.1929012345679012*z^3*Log[MH2/muf2]^2*Log[z] - 58.0210493827160494*z^4*Log[MH2/muf2]^2*Log[z] - 40.7602263374485597*z^5*Log[MH2/muf2]^2*Log[z] - 51.5056722936088015*z^6*Log[MH2/muf2]^2*Log[z] - 35.2153638615940203*z^7*Log[MH2/muf2]^2*Log[z] - 44.8638510376715844*z^8*Log[MH2/muf2]^2*Log[z] - 30.8555388986870468*z^9*Log[MH2/muf2]^2*Log[z] - 39.7014446371685429*z^10*Log[MH2/muf2]^2*Log[z] - 27.4959276831162353*z^11*Log[MH2/muf2]^2*Log[z] - 35.6582074966722726*z^12*Log[MH2/muf2]^2*Log[z] - 24.8426468400191436*z^13*Log[MH2/muf2]^2*Log[z] - 32.4161437727168293*z^14*Log[MH2/muf2]^2*Log[z] - 22.6944162302032672*z^15*Log[MH2/muf2]^2*Log[z] - 29.7583314770916094*z^16*Log[MH2/muf2]^2*Log[z] - 20.9178041130320435*z^17*Log[MH2/muf2]^2*Log[z] - 27.5379290538021453*z^18*Log[MH2/muf2]^2*Log[z] - 19.4222796810717629*z^19*Log[MH2/muf2]^2*Log[z] - 25.6532037540801291*z^20*Log[MH2/muf2]^2*Log[z] - 18.1445592435784689*z^21*Log[MH2/muf2]^2*Log[z] - 24.0317434579014392*z^22*Log[MH2/muf2]^2*Log[z] - 17.0391407989892545*z^23*Log[MH2/muf2]^2*Log[z] - 22.6206783320852132*z^24*Log[MH2/muf2]^2*Log[z] - 16.0724772850805292*z^25*Log[MH2/muf2]^2*Log[z] - 21.3805182256551093*z^26*Log[MH2/muf2]^2*Log[z] - 15.2192863649991041*z^27*Log[MH2/muf2]^2*Log[z] - 20.2811679741558438*z^28*Log[MH2/muf2]^2*Log[z] - 14.4601443789311262*z^29*Log[MH2/muf2]^2*Log[z] - 19.2992823186484012*z^30*Log[MH2/muf2]^2*Log[z] - 13.7798744061190751*z^31*Log[MH2/muf2]^2*Log[z] - 18.4164660959036347*z^32*Log[MH2/muf2]^2*Log[z] - 13.1664394040064528*z^33*Log[MH2/muf2]^2*Log[z] - 17.6180215504064095*z^34*Log[MH2/muf2]^2*Log[z] - 12.6101651339040238*z^35*Log[MH2/muf2]^2*Log[z] - 16.8920583921091413*z^36*Log[MH2/muf2]^2*Log[z] - 12.1031836461691397*z^37*Log[MH2/muf2]^2*Log[z] - 16.2288497387813308*z^38*Log[MH2/muf2]^2*Log[z] - 11.6390275210137788*z^39*Log[MH2/muf2]^2*Log[z] - 15.6203581338531329*z^40*Log[MH2/muf2]^2*Log[z] - 11.2123292064304428*z^41*Log[MH2/muf2]^2*Log[z] - 15.0598813917310442*z^42*Log[MH2/muf2]^2*Log[z] - 10.8185949468235193*z^43*Log[MH2/muf2]^2*Log[z] - 14.5417842989036931*z^44*Log[MH2/muf2]^2*Log[z] - 10.4540325203726692*z^45*Log[MH2/muf2]^2*Log[z] - 14.0612927818668891*z^46*Log[MH2/muf2]^2*Log[z] - 10.115418374450982*z^47*Log[MH2/muf2]^2*Log[z] - 13.6143341678585489*z^48*Log[MH2/muf2]^2*Log[z] - 9.79999400279408918*z^49*Log[MH2/muf2]^2*Log[z] - 13.1974118981008399*z^50*Log[MH2/muf2]^2*Log[z] - 9.50538429896669511*z^51*Log[MH2/muf2]^2*Log[z] - 12.8075063006264731*z^52*Log[MH2/muf2]^2*Log[z] - 9.22953261685411001*z^53*Log[MH2/muf2]^2*Log[z] - 12.4419952917016477*z^54*Log[MH2/muf2]^2*Log[z] - 8.97064866791740872*z^55*Log[MH2/muf2]^2*Log[z] - 12.0985904727711087*z^56*Log[MH2/muf2]^2*Log[z] - 8.72716637899745582*z^57*Log[MH2/muf2]^2*Log[z] - 11.7752852335422931*z^58*Log[MH2/muf2]^2*Log[z] - 8.49770954981032353*z^59*Log[MH2/muf2]^2*Log[z] - 11.4703123004302109*z^60*Log[MH2/muf2]^2*Log[z] - 8.281063670207274*z^61*Log[MH2/muf2]^2*Log[z] - 11.1821087767496346*z^62*Log[MH2/muf2]^2*Log[z] - 8.07615264082564*z^63*Log[MH2/muf2]^2*Log[z] - 10.9092871706751196*z^64*Log[MH2/muf2]^2*Log[z] - 7.88201942608337788*z^65*Log[MH2/muf2]^2*Log[z] - 10.6506112432742706*z^66*Log[MH2/muf2]^2*Log[z] - 7.69780988277955522*z^67*Log[MH2/muf2]^2*Log[z] - 10.4049757627720364*z^68*Log[MH2/muf2]^2*Log[z] - 7.52275916999128809*z^69*Log[MH2/muf2]^2*Log[z] - 10.1713894445050056*z^70*Log[MH2/muf2]^2*Log[z] - 7.35618027011286499*z^71*Log[MH2/muf2]^2*Log[z] - 9.94896050442760142*z^72*Log[MH2/muf2]^2*Log[z] - 7.19745424654348555*z^73*Log[MH2/muf2]^2*Log[z] - 9.73688436884728744*z^74*Log[MH2/muf2]^2*Log[z] - 7.04602193779235088*z^75*Log[MH2/muf2]^2*Log[z] - 9.53443317254399549*z^76*Log[MH2/muf2]^2*Log[z] - 6.90137684583121808*z^77*Log[MH2/muf2]^2*Log[z] - 9.34094674764257694*z^78*Log[MH2/muf2]^2*Log[z] - 6.76305902222516181*z^79*Log[MH2/muf2]^2*Log[z] - 9.155824861063648*z^80*Log[MH2/muf2]^2*Log[z] - 6.63064979177312513*z^81*Log[MH2/muf2]^2*Log[z] - 8.97852050245042754*z^82*Log[MH2/muf2]^2*Log[z] - 6.50376718223905399*z^83*Log[MH2/muf2]^2*Log[z] - 8.808534059699848*z^84*Log[MH2/muf2]^2*Log[z] - 6.38206195187698636*z^85*Log[MH2/muf2]^2*Log[z] - 8.64540824754631647*z^86*Log[MH2/muf2]^2*Log[z] - 6.26521412508734106*z^87*Log[MH2/muf2]^2*Log[z] - 8.48872367753247657*z^88*Log[MH2/muf2]^2*Log[z] - 6.15292996163624007*z^89*Log[MH2/muf2]^2*Log[z] - 8.33809497628948975*z^90*Log[MH2/muf2]^2*Log[z] - 6.04493929715780474*z^91*Log[MH2/muf2]^2*Log[z] - 8.19316737421959109*z^92*Log[MH2/muf2]^2*Log[z] - 5.94099320271005968*z^93*Log[MH2/muf2]^2*Log[z] - 8.05361369911160197*z^94*Log[MH2/muf2]^2*Log[z] - 5.84086191941284355*z^95*Log[MH2/muf2]^2*Log[z] - 7.91913171946262376*z^96*Log[MH2/muf2]^2*Log[z] - 5.74433303101007601*z^97*Log[MH2/muf2]^2*Log[z] - 7.78944179074937434*z^98*Log[MH2/muf2]^2*Log[z] - 5.65120984284452291*z^99*Log[MH2/muf2]^2*Log[z] - 7.664284764925465*z^100*Log[MH2/muf2]^2*Log[z] + 33.6728395061728395*Log[MH2/muf2]^3*Log[z] + (76.4691358024691358*Log[MH2/muf2]^3*Log[z])/z + 3.22222222222222222*z*Log[MH2/muf2]^3*Log[z] + 0.131687242798353909*z^2*Log[MH2/muf2]^3*Log[z] + 2.99176954732510288*z^3*Log[MH2/muf2]^3*Log[z] + 2.09423868312757202*z^4*Log[MH2/muf2]^3*Log[z] + 1.64547325102880658*z^5*Log[MH2/muf2]^3*Log[z] + 1.36766607877718989*z^6*Log[MH2/muf2]^3*Log[z] + 1.17533803644914756*z^7*Log[MH2/muf2]^3*Log[z] + 1.03287281990985695*z^8*Log[MH2/muf2]^3*Log[z] + 0.922462277091906722*z^9*Log[MH2/muf2]^3*Log[z] + 0.834069085920937773*z^10*Log[MH2/muf2]^3*Log[z] + 0.761541339319117097*z^11*Log[MH2/muf2]^3*Log[z] + 0.700869089757978647*z^12*Log[MH2/muf2]^3*Log[z] + 0.649312621534843757*z^13*Log[MH2/muf2]^3*Log[z] + 0.604929227151449374*z^14*Log[MH2/muf2]^3*Log[z] + 0.566299235743680188*z^15*Log[MH2/muf2]^3*Log[z] + 0.532358992979908013*z^16*Log[MH2/muf2]^3*Log[z] + 0.502294642136690067*z^17*Log[MH2/muf2]^3*Log[z] + 0.47547214684010924*z^18*Log[MH2/muf2]^3*Log[z] + 0.451389791350804996*z^19*Log[MH2/muf2]^3*Log[z] + 0.429645100405334323*z^20*Log[MH2/muf2]^3*Log[z] + 0.409911282133504356*z^21*Log[MH2/muf2]^3*Log[z] + 0.391920121388720423*z^22*Log[MH2/muf2]^3*Log[z] + 0.375449340425185836*z^23*Log[MH2/muf2]^3*Log[z] + 0.360313115047414564*z^24*Log[MH2/muf2]^3*Log[z] + 0.3463548591326369*z^25*Log[MH2/muf2]^3*Log[z] + 0.3334416657873448*z^26*Log[MH2/muf2]^3*Log[z] + 0.321459975780963435*z^27*Log[MH2/muf2]^3*Log[z] + 0.3103121670597192*z^28*Log[MH2/muf2]^3*Log[z] + 0.299913843783575584*z^29*Log[MH2/muf2]^3*Log[z] + 0.290191662432423772*z^30*Log[MH2/muf2]^3*Log[z] + 0.281081574405947166*z^31*Log[MH2/muf2]^3*Log[z] + 0.272527394615208235*z^32*Log[MH2/muf2]^3*Log[z] + 0.264479627428973834*z^33*Log[MH2/muf2]^3*Log[z] + 0.256894497417373234*z^34*Log[MH2/muf2]^3*Log[z] + 0.249733144286521193*z^35*Log[MH2/muf2]^3*Log[z] + 0.242960950368357776*z^36*Log[MH2/muf2]^3*Log[z] + 0.236546975825728262*z^37*Log[MH2/muf2]^3*Log[z] + 0.23046348192547023*z^38*Log[MH2/muf2]^3*Log[z] + 0.224685526732310358*z^39*Log[MH2/muf2]^3*Log[z] + 0.219190620681135586*z^40*Log[MH2/muf2]^3*Log[z] + 0.213958431912361452*z^41*Log[MH2/muf2]^3*Log[z] + 0.208970533165403021*z^42*Log[MH2/muf2]^3*Log[z] + 0.204210183538348913*z^43*Log[MH2/muf2]^3*Log[z] + 0.19966213962768656*z^44*Log[MH2/muf2]^3*Log[z] + 0.195312491528272527*z^45*Log[MH2/muf2]^3*Log[z] + 0.191148519952439506*z^46*Log[MH2/muf2]^3*Log[z] + 0.187158571357872417*z^47*Log[MH2/muf2]^3*Log[z] + 0.183331948487301409*z^48*Log[MH2/muf2]^3*Log[z] + 0.179658814142941127*z^49*Log[MH2/muf2]^3*Log[z] + 0.176130106363533068*z^50*Log[MH2/muf2]^3*Log[z] + 0.172737463456417705*z^51*Log[MH2/muf2]^3*Log[z] + 0.169473157572799945*z^52*Log[MH2/muf2]^3*Log[z] + 0.166330035710422386*z^53*Log[MH2/muf2]^3*Log[z] + 0.163301467191520767*z^54*Log[MH2/muf2]^3*Log[z] + 0.160381296801049887*z^55*Log[MH2/muf2]^3*Log[z] + 0.157563802885440312*z^56*Log[MH2/muf2]^3*Log[z] + 0.154843659809378704*z^57*Log[MH2/muf2]^3*Log[z] + 0.152215904250383591*z^58*Log[MH2/muf2]^3*Log[z] + 0.149675904880788315*z^59*Log[MH2/muf2]^3*Log[z] + 0.147219335046200534*z^60*Log[MH2/muf2]^3*Log[z] + 0.144842148100271374*z^61*Log[MH2/muf2]^3*Log[z] + 0.142540555099068134*z^62*Log[MH2/muf2]^3*Log[z] + 0.140311004595652146*z^63*Log[MH2/muf2]^3*Log[z] + 0.138150164307571715*z^64*Log[MH2/muf2]^3*Log[z] + 0.136054904457682235*z^65*Log[MH2/muf2]^3*Log[z] + 0.134022282612664039*z^66*Log[MH2/muf2]^3*Log[z] + 0.132049529864377196*z^67*Log[MH2/muf2]^3*Log[z] + 0.130134038217236887*z^68*Log[MH2/muf2]^3*Log[z] + 0.128273349060504502*z^69*Log[MH2/muf2]^3*Log[z] + 0.126465142618099004*z^70*Log[MH2/muf2]^3*Log[z] + 0.124707228280519882*z^71*Log[MH2/muf2]^3*Log[z] + 0.122997535733974662*z^72*Log[MH2/muf2]^3*Log[z] + 0.121334106811022082*z^73*Log[MH2/muf2]^3*Log[z] + 0.119715087995148878*z^74*Log[MH2/muf2]^3*Log[z] + 0.118138723518840478*z^75*Log[MH2/muf2]^3*Log[z] + 0.11660334900100983*z^76*Log[MH2/muf2]^3*Log[z] + 0.115107385575221833*z^77*Log[MH2/muf2]^3*Log[z] + 0.113649334465086926*z^78*Log[MH2/muf2]^3*Log[z] + 0.112227771967575062*z^79*Log[MH2/muf2]^3*Log[z] + 0.110841344808891821*z^80*Log[MH2/muf2]^3*Log[z] + 0.109488765841019178*z^81*Log[MH2/muf2]^3*Log[z] + 0.108168810050108203*z^82*Log[MH2/muf2]^3*Log[z] + 0.106880310850663807*z^83*Log[MH2/muf2]^3*Log[z] + 0.105622156641921978*z^84*Log[MH2/muf2]^3*Log[z] + 0.104393287605021911*z^85*Log[MH2/muf2]^3*Log[z] + 0.103192692721548904*z^86*Log[MH2/muf2]^3*Log[z] + 0.102019406995794771*z^87*Log[MH2/muf2]^3*Log[z] + 0.100872508864673831*z^88*Log[MH2/muf2]^3*Log[z] + 0.09975111778066419*z^89*Log[MH2/muf2]^3*Log[z] + 0.0986543919544335691*z^90*Log[MH2/muf2]^3*Log[z] + 0.0975815262449722997*z^91*Log[MH2/muf2]^3*Log[z] + 0.09653175018610581*z^92*Log[MH2/muf2]^3*Log[z] + 0.0955043261392088809*z^93*Log[MH2/muf2]^3*Log[z] + 0.0944985475628028017*z^94*Log[MH2/muf2]^3*Log[z] + 0.0935137373904948871*z^95*Log[MH2/muf2]^3*Log[z] + 0.0925492465094261682*z^96*Log[MH2/muf2]^3*Log[z] + 0.0916044523320337426*z^97*Log[MH2/muf2]^3*Log[z] + 0.0906787574545170138*z^98*Log[MH2/muf2]^3*Log[z] + 0.0897715883959270203*z^99*Log[MH2/muf2]^3*Log[z] + 0.0888823944122807342*z^100*Log[MH2/muf2]^3*Log[z] - 406.33805956848*Log[z]^2 - (539.20461107359*Log[z]^2)/z + 357.218359*z*Log[z]^2 - 71.759554*z^2*Log[z]^2 - 109.649542*z^3*Log[z]^2 + 243.202112*z^4*Log[z]^2 - 2220.151098*z^5*Log[z]^2 + 15914.2491427*z^6*Log[z]^2 - 123810.940641*z^7*Log[z]^2 + 986255.21713*z^8*Log[z]^2 - 8.1031331408*^6*z^9*Log[z]^2 + 6.8323345203*^7*z^10*Log[z]^2 - 5.8911837468*^8*z^11*Log[z]^2 + 5.1780359317*^9*z^12*Log[z]^2 - 4.6271745936*^10*z^13*Log[z]^2 + 4.1948612646*^11*z^14*Log[z]^2 - 3.8512204844*^12*z^15*Log[z]^2 + 3.5753455753*^13*z^16*Log[z]^2 - 3.3522846293*^14*z^17*Log[z]^2 + 3.1711357911*^15*z^18*Log[z]^2 - 3.0238136683*^16*z^19*Log[z]^2 + 2.904231715*^17*z^20*Log[z]^2 - 2.807748654*^18*z^21*Log[z]^2 + 2.73078629*^19*z^22*Log[z]^2 - 2.670560937*^20*z^23*Log[z]^2 + 2.624891612*^21*z^24*Log[z]^2 - 2.592061047*^22*z^25*Log[z]^2 + 2.570713626*^23*z^26*Log[z]^2 - 2.559779565*^24*z^27*Log[z]^2 + 2.558417962*^25*z^28*Log[z]^2 - 2.565973657*^26*z^29*Log[z]^2 + 2.581944265*^27*z^30*Log[z]^2 - 2.605954854*^28*z^31*Log[z]^2 + 2.637738372*^29*z^32*Log[z]^2 - 2.67712051*^30*z^33*Log[z]^2 + 2.72400797*^31*z^34*Log[z]^2 - 2.778379418*^32*z^35*Log[z]^2 + 2.840278552*^33*z^36*Log[z]^2 - 2.909808875*^34*z^37*Log[z]^2 + 2.987129848*^35*z^38*Log[z]^2 - 3.072454182*^36*z^39*Log[z]^2 + 3.166046086*^37*z^40*Log[z]^2 - 3.268220327*^38*z^41*Log[z]^2 + 3.379341993*^39*z^42*Log[z]^2 - 3.499826884*^40*z^43*Log[z]^2 + 3.630142464*^41*z^44*Log[z]^2 - 3.770809329*^42*z^45*Log[z]^2 + 3.922403171*^43*z^46*Log[z]^2 - 4.085557203*^44*z^47*Log[z]^2 + 4.260965047*^45*z^48*Log[z]^2 - 4.449384084*^46*z^49*Log[z]^2 + 4.651639253*^47*z^50*Log[z]^2 - 4.868627333*^48*z^51*Log[z]^2 + 5.10132171*^49*z^52*Log[z]^2 - 5.35077764*^50*z^53*Log[z]^2 + 5.61813809*^51*z^54*Log[z]^2 - 5.90464008*^52*z^55*Log[z]^2 + 6.21162171*^53*z^56*Log[z]^2 - 6.54052974*^54*z^57*Log[z]^2 + 6.89292797*^55*z^58*Log[z]^2 - 7.27050623*^56*z^59*Log[z]^2 + 7.67509032*^57*z^60*Log[z]^2 - 8.1086527*^58*z^61*Log[z]^2 + 8.57332413*^59*z^62*Log[z]^2 - 9.0714064*^60*z^63*Log[z]^2 + 9.60538602*^61*z^64*Log[z]^2 - 1.017794923*^63*z^65*Log[z]^2 + 1.079199817*^64*z^66*Log[z]^2 - 1.145066852*^65*z^67*Log[z]^2 + 1.215734864*^66*z^68*Log[z]^2 - 1.29157003*^67*z^69*Log[z]^2 + 1.372968123*^68*z^70*Log[z]^2 - 1.460356958*^69*z^71*Log[z]^2 + 1.554199052*^70*z^72*Log[z]^2 - 1.654994502*^71*z^73*Log[z]^2 + 1.763284122*^72*z^74*Log[z]^2 - 1.879652842*^73*z^75*Log[z]^2 + 2.004733402*^74*z^76*Log[z]^2 - 2.139210362*^75*z^77*Log[z]^2 + 2.28382446*^76*z^78*Log[z]^2 - 2.43937735*^77*z^79*Log[z]^2 + 2.60673673*^78*z^80*Log[z]^2 - 2.78684196*^79*z^81*Log[z]^2 + 2.9807101*^80*z^82*Log[z]^2 - 3.18944253*^81*z^83*Log[z]^2 + 3.41423211*^82*z^84*Log[z]^2 - 3.65637099*^83*z^85*Log[z]^2 + 3.9172591*^84*z^86*Log[z]^2 - 4.19841331*^85*z^87*Log[z]^2 + 4.50147753*^86*z^88*Log[z]^2 - 4.82823353*^87*z^89*Log[z]^2 + 5.18061287*^88*z^90*Log[z]^2 - 5.56070973*^89*z^91*Log[z]^2 + 5.97079498*^90*z^92*Log[z]^2 - 6.41333142*^91*z^93*Log[z]^2 + 6.89099037*^92*z^94*Log[z]^2 - 7.40666979*^93*z^95*Log[z]^2 + 7.96351389*^94*z^96*Log[z]^2 - 8.56493456*^95*z^97*Log[z]^2 + 9.21463467*^96*z^98*Log[z]^2 - 9.91663342*^97*z^99*Log[z]^2 + 1.067529398*^99*z^100*Log[z]^2 - 278.136966576551519*Log[MH2/muf2]*Log[z]^2 + (425.318200337206223*Log[MH2/muf2]*Log[z]^2)/z - 64.2815805514713619*z*Log[MH2/muf2]*Log[z]^2 + 43.4362139917695473*z^2*Log[MH2/muf2]*Log[z]^2 + 23.4718364197530864*z^3*Log[MH2/muf2]*Log[z]^2 + 90.21695730452674*z^4*Log[MH2/muf2]*Log[z]^2 + 28.2886484053497942*z^5*Log[MH2/muf2]*Log[z]^2 + 80.7382191148064164*z^6*Log[MH2/muf2]*Log[z]^2 + 24.6940838372385991*z^7*Log[MH2/muf2]*Log[z]^2 + 70.6649272822126107*z^8*Log[MH2/muf2]*Log[z]^2 + 21.7218685240299824*z^9*Log[MH2/muf2]*Log[z]^2 + 62.7208096382563274*z^10*Log[MH2/muf2]*Log[z]^2 + 19.3977599082860026*z^11*Log[MH2/muf2]*Log[z]^2 + 56.4493870845585104*z^12*Log[MH2/muf2]*Log[z]^2 + 17.5494235500919211*z^13*Log[MH2/muf2]*Log[z]^2 + 51.3951657154404407*z^14*Log[MH2/muf2]*Log[z]^2 + 16.0467878541456584*z^15*Log[MH2/muf2]*Log[z]^2 + 47.2370916043004753*z^16*Log[MH2/muf2]*Log[z]^2 + 14.8007490642484003*z^17*Log[MH2/muf2]*Log[z]^2 + 43.75418874411092*z^18*Log[MH2/muf2]*Log[z]^2 + 13.7498587735038317*z^19*Log[MH2/muf2]*Log[z]^2 + 40.7917769620686086*z^20*Log[MH2/muf2]*Log[z]^2 + 12.8507456053159522*z^21*Log[MH2/muf2]*Log[z]^2 + 38.2389740475348858*z^22*Log[MH2/muf2]*Log[z]^2 + 12.0720258079762842*z^23*Log[MH2/muf2]*Log[z]^2 + 36.0144005721538443*z^24*Log[MH2/muf2]*Log[z]^2 + 11.3904571339273516*z^25*Log[MH2/muf2]*Log[z]^2 + 34.0570288263915706*z^26*Log[MH2/muf2]*Log[z]^2 + 10.7884649634747495*z^27*Log[MH2/muf2]*Log[z]^2 + 32.3202025294616033*z^28*Log[MH2/muf2]*Log[z]^2 + 10.2525126262328174*z^29*Log[MH2/muf2]*Log[z]^2 + 30.7676361496324788*z^30*Log[MH2/muf2]*Log[z]^2 + 9.77200159345092345*z^31*Log[MH2/muf2]*Log[z]^2 + 29.3706765225797198*z^32*Log[MH2/muf2]*Log[z]^2 + 9.33851216895307681*z^33*Log[MH2/muf2]*Log[z]^2 + 28.1063879586733153*z^34*Log[MH2/muf2]*Log[z]^2 + 8.94526818062651059*z^35*Log[MH2/muf2]*Log[z]^2 + 26.956186668798644*z^36*Log[MH2/muf2]*Log[z]^2 + 8.58675233786061135*z^37*Log[MH2/muf2]*Log[z]^2 + 25.9048493649659393*z^38*Log[MH2/muf2]*Log[z]^2 + 8.25842503147229424*z^39*Log[MH2/muf2]*Log[z]^2 + 24.93978171235187*z^40*Log[MH2/muf2]*Log[z]^2 + 7.9565155055138215*z^41*Log[MH2/muf2]*Log[z]^2 + 24.0504704753705242*z^42*Log[MH2/muf2]*Log[z]^2 + 7.677864544357213*z^43*Log[MH2/muf2]*Log[z]^2 + 23.2280676548743514*z^44*Log[MH2/muf2]*Log[z]^2 + 7.41980441298563664*z^45*Log[MH2/muf2]*Log[z]^2 + 22.4650708949932035*z^46*Log[MH2/muf2]*Log[z]^2 + 7.18006612988036633*z^47*Log[MH2/muf2]*Log[z]^2 + 21.7550750769535223*z^48*Log[MH2/muf2]*Log[z]^2 + 6.95670706231358909*z^49*Log[MH2/muf2]*Log[z]^2 + 21.0925772223263284*z^50*Log[MH2/muf2]*Log[z]^2 + 6.74805381800313772*z^51*Log[MH2/muf2]*Log[z]^2 + 20.4728217863351238*z^52*Log[MH2/muf2]*Log[z]^2 + 6.55265678098437893*z^53*Log[MH2/muf2]*Log[z]^2 + 19.8916768847887536*z^54*Log[MH2/muf2]*Log[z]^2 + 6.36925360473545657*z^55*Log[MH2/muf2]*Log[z]^2 + 19.3455344503640995*z^56*Log[MH2/muf2]*Log[z]^2 + 6.19673966279835378*z^57*Log[MH2/muf2]*Log[z]^2 + 18.8312290727719557*z^58*Log[MH2/muf2]*Log[z]^2 + 6.03414395256834026*z^59*Log[MH2/muf2]*Log[z]^2 + 18.3459715539925733*z^60*Log[MH2/muf2]*Log[z]^2 + 5.88060930927138574*z^61*Log[MH2/muf2]*Log[z]^2 + 17.8872941468230695*z^62*Log[MH2/muf2]*Log[z]^2 + 5.73537605357549153*z^63*Log[MH2/muf2]*Log[z]^2 + 17.4530051399723009*z^64*Log[MH2/muf2]*Log[z]^2 + 5.59776839472456071*z^65*Log[MH2/muf2]*Log[z]^2 + 17.041150973451614*z^66*Log[MH2/muf2]*Log[z]^2 + 5.46718306030097345*z^67*Log[MH2/muf2]*Log[z]^2 + 16.6499844614291051*z^68*Log[MH2/muf2]*Log[z]^2 + 5.34307973693129569*z^69*Log[MH2/muf2]*Log[z]^2 + 16.2779379996407666*z^70*Log[MH2/muf2]*Log[z]^2 + 5.22497299286155231*z^71*Log[MH2/muf2]*Log[z]^2 + 15.9236008649601959*z^72*Log[MH2/muf2]*Log[z]^2 + 5.11242542011792721*z^73*Log[MH2/muf2]*Log[z]^2 + 15.5856998932431202*z^74*Log[MH2/muf2]*Log[z]^2 + 5.00504178585743464*z^75*Log[MH2/muf2]*Log[z]^2 + 15.2630829608111567*z^76*Log[MH2/muf2]*Log[z]^2 + 4.90246402311011759*z^77*Log[MH2/muf2]*Log[z]^2 + 14.954704804300928*z^78*Log[MH2/muf2]*Log[z]^2 + 4.804366923089102*z^79*Log[MH2/muf2]*Log[z]^2 + 14.659614800050328*z^80*Log[MH2/muf2]*Log[z]^2 + 4.71045441658801404*z^81*Log[MH2/muf2]*Log[z]^2 + 14.3769463929447842*z^82*Log[MH2/muf2]*Log[z]^2 + 4.62045635219285184*z^83*Log[MH2/muf2]*Log[z]^2 + 14.1059079196434362*z^84*Log[MH2/muf2]*Log[z]^2 + 4.53412569523999829*z^85*Log[MH2/muf2]*Log[z]^2 + 13.8457746153434478*z^86*Log[MH2/muf2]*Log[z]^2 + 4.45123608451708699*z^87*Log[MH2/muf2]*Log[z]^2 + 13.5958816290127242*z^88*Log[MH2/muf2]*Log[z]^2 + 4.37157969429161575*z^89*Log[MH2/muf2]*Log[z]^2 + 13.3556179010925067*z^90*Log[MH2/muf2]*Log[z]^2 + 4.29496535787531533*z^91*Log[MH2/muf2]*Log[z]^2 + 13.1244207814103125*z^92*Log[MH2/muf2]*Log[z]^2 + 4.22121691598804423*z^93*Log[MH2/muf2]*Log[z]^2 + 12.90177128451714*z^94*Log[MH2/muf2]*Log[z]^2 + 4.15017175898418725*z^95*Log[MH2/muf2]*Log[z]^2 + 12.6871898957071903*z^96*Log[MH2/muf2]*Log[z]^2 + 4.08167953679143089*z^97*Log[MH2/muf2]*Log[z]^2 + 12.4802328542526904*z^98*Log[MH2/muf2]*Log[z]^2 + 4.01560101437931963*z^99*Log[MH2/muf2]*Log[z]^2 + 12.28048885141315*z^100*Log[MH2/muf2]*Log[z]^2 - 53.4166666666666667*Log[MH2/muf2]^2*Log[z]^2 - (98.2037037037037037*Log[MH2/muf2]^2*Log[z]^2)/z - 12.5*z*Log[MH2/muf2]^2*Log[z]^2 - 1.18518518518518519*z^2*Log[MH2/muf2]^2*Log[z]^2 - 5.65432098765432099*z^3*Log[MH2/muf2]^2*Log[z]^2 - 7.40185185185185185*z^4*Log[MH2/muf2]^2*Log[z]^2 - 3.10987654320987654*z^5*Log[MH2/muf2]^2*Log[z]^2 - 4.83386243386243386*z^6*Log[MH2/muf2]^2*Log[z]^2 - 2.22134038800705467*z^7*Log[MH2/muf2]^2*Log[z]^2 - 3.65057319223985891*z^8*Log[MH2/muf2]^2*Log[z]^2 - 1.7434156378600822*z^9*Log[MH2/muf2]^2*Log[z]^2 - 2.94792368125701459*z^10*Log[MH2/muf2]^2*Log[z]^2 - 1.43928170594837262*z^11*Log[MH2/muf2]^2*Log[z]^2 - 2.47714322714322714*z^12*Log[MH2/muf2]^2*Log[z]^2 - 1.22717406050739384*z^13*Log[MH2/muf2]^2*Log[z]^2 - 2.13805453805453805*z^14*Log[MH2/muf2]^2*Log[z]^2 - 1.07028218694885362*z^15*Log[MH2/muf2]^2*Log[z]^2 - 1.88156318082788671*z^16*Log[MH2/muf2]^2*Log[z]^2 - 0.949316146211571048*z^17*Log[MH2/muf2]^2*Log[z]^2 - 1.68050300042044108*z^18*Log[MH2/muf2]^2*Log[z]^2 - 0.853108078839072991*z^19*Log[MH2/muf2]^2*Log[z]^2 - 1.51853244221665274*z^20*Log[MH2/muf2]^2*Log[z]^2 - 0.774715408048741382*z^21*Log[MH2/muf2]^2*Log[z]^2 - 1.38519773302381998*z^22*Log[MH2/muf2]^2*Log[z]^2 - 0.709583760308398*z^23*Log[MH2/muf2]^2*Log[z]^2 - 1.27348631239935588*z^24*Log[MH2/muf2]^2*Log[z]^2 - 0.6545963912630579*z^25*Log[MH2/muf2]^2*Log[z]^2 - 1.17851218740107629*z^26*Log[MH2/muf2]^2*Log[z]^2 - 0.607546089027570509*z^27*Log[MH2/muf2]^2*Log[z]^2 - 1.09676356707008048*z^28*Log[MH2/muf2]^2*Log[z]^2 - 0.566824788663869124*z^29*Log[MH2/muf2]^2*Log[z]^2 - 1.02564989906480452*z^30*Log[MH2/muf2]^2*Log[z]^2 - 0.5312325766626842*z^31*Log[MH2/muf2]^2*Log[z]^2 - 0.963217524709460193*z^32*Log[MH2/muf2]^2*Log[z]^2 - 0.499855581963425101*z^33*Log[MH2/muf2]^2*Log[z]^2 - 0.907964802082449141*z^34*Log[MH2/muf2]^2*Log[z]^2 - 0.471985337344814469*z^35*Log[MH2/muf2]^2*Log[z]^2 - 0.858718242051575385*z^36*Log[MH2/muf2]^2*Log[z]^2 - 0.4470640230874149*z^37*Log[MH2/muf2]^2*Log[z]^2 - 0.814547340863130337*z^38*Log[MH2/muf2]^2*Log[z]^2 - 0.424646373769180787*z^39*Log[MH2/muf2]^2*Log[z]^2 - 0.774704676533944827*z^40*Log[MH2/muf2]^2*Log[z]^2 - 0.404372607218135673*z^41*Log[MH2/muf2]^2*Log[z]^2 - 0.738582922927789632*z^42*Log[MH2/muf2]^2*Log[z]^2 - 0.385948820057347189*z^43*Log[MH2/muf2]^2*Log[z]^2 - 0.705683449481899094*z^44*Log[MH2/muf2]^2*Log[z]^2 - 0.369132549325786041*z^45*Log[MH2/muf2]^2*Log[z]^2 - 0.675593015155148982*z^46*Log[MH2/muf2]^2*Log[z]^2 - 0.353721976679115131*z^47*Log[MH2/muf2]^2*Log[z]^2 - 0.647966219584760618*z^48*Log[MH2/muf2]^2*Log[z]^2 - 0.3395477450239355*z^49*Log[MH2/muf2]^2*Log[z]^2 - 0.622512115957494109*z^50*Log[MH2/muf2]^2*Log[z]^2 - 0.326466677839226859*z^51*Log[MH2/muf2]^2*Log[z]^2 - 0.598983876730824567*z^52*Log[MH2/muf2]^2*Log[z]^2 - 0.314356903804842309*z^53*Log[MH2/muf2]^2*Log[z]^2 - 0.577170728952699603*z^54*Log[MH2/muf2]^2*Log[z]^2 - 0.303114032743662373*z^55*Log[MH2/muf2]^2*Log[z]^2 - 0.556891597681071365*z^56*Log[MH2/muf2]^2*Log[z]^2 - 0.2926481273426222*z^57*Log[MH2/muf2]^2*Log[z]^2 - 0.537990049479175567*z^58*Log[MH2/muf2]^2*Log[z]^2 - 0.282881283777445866*z^59*Log[MH2/muf2]^2*Log[z]^2 - 0.520330235765078777*z^60*Log[MH2/muf2]^2*Log[z]^2 - 0.27374568292953627*z^61*Log[MH2/muf2]^2*Log[z]^2 - 0.503793612554409311*z^62*Log[MH2/muf2]^2*Log[z]^2 - 0.265182008685592915*z^63*Log[MH2/muf2]^2*Log[z]^2 - 0.488276268484601818*z^64*Log[MH2/muf2]^2*Log[z]^2 - 0.257138155054821721*z^65*Log[MH2/muf2]^2*Log[z]^2 - 0.473686733388225926*z^66*Log[MH2/muf2]^2*Log[z]^2 - 0.249568162357158553*z^67*Log[MH2/muf2]^2*Log[z]^2 - 0.459944169462434913*z^68*Log[MH2/muf2]^2*Log[z]^2 - 0.242431336463732031*z^69*Log[MH2/muf2]^2*Log[z]^2 - 0.446976869267132586*z^70*Log[MH2/muf2]^2*Log[z]^2 - 0.235691515347227397*z^71*Log[MH2/muf2]^2*Log[z]^2 - 0.434721001469666979*z^72*Log[MH2/muf2]^2*Log[z]^2 - 0.22931645496333472*z^73*Log[MH2/muf2]^2*Log[z]^2 - 0.423119557914078462*z^74*Log[MH2/muf2]^2*Log[z]^2 - 0.223277312400119418*z^75*Log[MH2/muf2]^2*Log[z]^2 - 0.412121465279360016*z^76*Log[MH2/muf2]^2*Log[z]^2 - 0.217548208776278952*z^77*Log[MH2/muf2]^2*Log[z]^2 - 0.401680832060578896*z^78*Log[MH2/muf2]^2*Log[z]^2 - 0.212105857886448604*z^79*Log[MH2/muf2]^2*Log[z]^2 - 0.3917563074091438*z^80*Log[MH2/muf2]^2*Log[z]^2 - 0.2069292493336456*z^81*Log[MH2/muf2]^2*Log[z]^2 - 0.382310532907500725*z^82*Log[MH2/muf2]^2*Log[z]^2 - 0.201999377041006975*z^83*Log[MH2/muf2]^2*Log[z]^2 - 0.373309671927673345*z^84*Log[MH2/muf2]^2*Log[z]^2 - 0.197299005734938247*z^85*Log[MH2/muf2]^2*Log[z]^2 - 0.364723004055048019*z^86*Log[MH2/muf2]^2*Log[z]^2 - 0.192812469342808824*z^87*Log[MH2/muf2]^2*Log[z]^2 - 0.356522574316065211*z^88*Log[MH2/muf2]^2*Log[z]^2 - 0.188525496328242895*z^89*Log[MH2/muf2]^2*Log[z]^2 - 0.348682888757795125*z^90*Log[MH2/muf2]^2*Log[z]^2 - 0.184425057855009546*z^91*Log[MH2/muf2]^2*Log[z]^2 - 0.341180649385417969*z^92*Log[MH2/muf2]^2*Log[z]^2 - 0.1804992353717648*z^93*Log[MH2/muf2]^2*Log[z]^2 - 0.333994522644596697*z^94*Log[MH2/muf2]^2*Log[z]^2 - 0.176737104779284697*z^95*Log[MH2/muf2]^2*Log[z]^2 - 0.327104936596933341*z^96*Log[MH2/muf2]^2*Log[z]^2 - 0.173128634806347128*z^97*Log[MH2/muf2]^2*Log[z]^2 - 0.320493902722670518*z^98*Log[MH2/muf2]^2*Log[z]^2 - 0.169664597601105538*z^99*Log[MH2/muf2]^2*Log[z]^2 - 0.314144858930337478*z^100*Log[MH2/muf2]^2*Log[z]^2 - 4.67901234567901235*Log[MH2/muf2]^3*Log[z]^2 + (7.*Log[MH2/muf2]^3*Log[z]^2)/z + 14.1728395061728395*z*Log[MH2/muf2]^3*Log[z]^2 + 128.46635244923*Log[z]^3 - (141.772733445735408*Log[z]^3)/z + 19.8622972*z*Log[z]^3 - 23.8632259*z^2*Log[z]^3 - 2.713259*z^3*Log[z]^3 + 7.9335414*z^4*Log[z]^3 - 368.6529833*z^5*Log[z]^3 + 2635.4845424*z^6*Log[z]^3 - 20249.727185*z^7*Log[z]^3 + 158473.9639*z^8*Log[z]^3 - 1.2827942653*^6*z^9*Log[z]^3 + 1.0681205479*^7*z^10*Log[z]^3 - 9.113455751*^7*z^11*Log[z]^3 + 7.939283385*^8*z^12*Log[z]^3 - 7.040990231*^9*z^13*Log[z]^3 + 6.341496762*^10*z^14*Log[z]^3 - 5.788921491*^11*z^15*Log[z]^3 + 5.347424996*^12*z^16*Log[z]^3 - 4.991665259*^13*z^17*Log[z]^3 + 4.703346921*^14*z^18*Log[z]^3 - 4.469017613*^15*z^19*Log[z]^3 + 4.278625845*^16*z^20*Log[z]^3 - 4.124555729*^17*z^21*Log[z]^3 + 4.00096738*^18*z^22*Log[z]^3 - 3.903337665*^19*z^23*Log[z]^3 + 3.828134925*^20*z^24*Log[z]^3 - 3.772585029*^21*z^25*Log[z]^3 + 3.734500715*^22*z^26*Log[z]^3 - 3.712155561*^23*z^27*Log[z]^3 + 3.70418983*^24*z^28*Log[z]^3 - 3.709539455*^25*z^29*Log[z]^3 + 3.727382003*^26*z^30*Log[z]^3 - 3.757095264*^27*z^31*Log[z]^3 + 3.798225355*^28*z^32*Log[z]^3 - 3.850462047*^29*z^33*Log[z]^3 + 3.913619668*^30*z^34*Log[z]^3 - 3.987622336*^31*z^35*Log[z]^3 + 4.072492609*^32*z^36*Log[z]^3 - 4.168342856*^33*z^37*Log[z]^3 + 4.275368831*^34*z^38*Log[z]^3 - 4.393845041*^35*z^39*Log[z]^3 + 4.524121616*^36*z^40*Log[z]^3 - 4.66662244*^37*z^41*Log[z]^3 + 4.821844368*^38*z^42*Log[z]^3 - 4.9903574*^39*z^43*Log[z]^3 + 5.17280571*^40*z^44*Log[z]^3 - 5.36990945*^41*z^45*Log[z]^3 + 5.58246727*^42*z^46*Log[z]^3 - 5.81135954*^43*z^47*Log[z]^3 + 6.05755228*^44*z^48*Log[z]^3 - 6.32210164*^45*z^49*Log[z]^3 + 6.60615919*^46*z^50*Log[z]^3 - 6.91097778*^47*z^51*Log[z]^3 + 7.23791815*^48*z^52*Log[z]^3 - 7.58845622*^49*z^53*Log[z]^3 + 7.96419119*^50*z^54*Log[z]^3 - 8.3668544*^51*z^55*Log[z]^3 + 8.79831907*^52*z^56*Log[z]^3 - 9.26061093*^53*z^57*Log[z]^3 + 9.75591986*^54*z^58*Log[z]^3 - 1.028661247*^56*z^59*Log[z]^3 + 1.085524595*^57*z^60*Log[z]^3 - 1.146458302*^58*z^61*Log[z]^3 + 1.211760822*^59*z^62*Log[z]^3 - 1.281754562*^60*z^63*Log[z]^3 + 1.356787804*^61*z^64*Log[z]^3 - 1.437236796*^62*z^65*Log[z]^3 + 1.523508017*^63*z^66*Log[z]^3 - 1.616040641*^64*z^67*Log[z]^3 + 1.715309208*^65*z^68*Log[z]^3 - 1.82182653*^66*z^69*Log[z]^3 + 1.936146835*^67*z^70*Log[z]^3 - 2.05886919*^68*z^71*Log[z]^3 + 2.19064123*^69*z^72*Log[z]^3 - 2.33216314*^70*z^73*Log[z]^3 + 2.4841921*^71*z^74*Log[z]^3 - 2.64754698*^72*z^75*Log[z]^3 + 2.82311355*^73*z^76*Log[z]^3 - 3.01185005*^74*z^77*Log[z]^3 + 3.21479327*^75*z^78*Log[z]^3 - 3.43306522*^76*z^79*Log[z]^3 + 3.66788027*^77*z^80*Log[z]^3 - 3.92055296*^78*z^81*Log[z]^3 + 4.1925065*^79*z^82*Log[z]^3 - 4.485282*^80*z^83*Log[z]^3 + 4.80054845*^81*z^84*Log[z]^3 - 5.14011366*^82*z^85*Log[z]^3 + 5.50593607*^83*z^86*Log[z]^3 - 5.90013763*^84*z^87*Log[z]^3 + 6.32501781*^85*z^88*Log[z]^3 - 6.78306882*^86*z^89*Log[z]^3 + 7.27699217*^87*z^90*Log[z]^3 - 7.80971664*^88*z^91*Log[z]^3 + 8.38441794*^89*z^92*Log[z]^3 - 9.00453994*^90*z^93*Log[z]^3 + 9.67381795*^91*z^94*Log[z]^3 - 1.039630385*^93*z^95*Log[z]^3 + 1.11763936*^94*z^96*Log[z]^3 - 1.20188572*^95*z^97*Log[z]^3 + 1.29288711*^96*z^98*Log[z]^3 - 1.39120535*^97*z^99*Log[z]^3 + 1.49745034*^98*z^100*Log[z]^3 + 44.132716049382715*Log[MH2/muf2]*Log[z]^3 + (65.4691358024691358*Log[MH2/muf2]*Log[z]^3)/z + 27.8626543209876543*z*Log[MH2/muf2]*Log[z]^3 + 1.90946502057613169*z^2*Log[MH2/muf2]*Log[z]^3 + 2.62345679012345679*z^3*Log[MH2/muf2]*Log[z]^3 + 7.65390946502057613*z^4*Log[MH2/muf2]*Log[z]^3 + 1.44290123456790123*z^5*Log[MH2/muf2]*Log[z]^3 + 4.99847148736037625*z^6*Log[MH2/muf2]*Log[z]^3 + 1.03064373897707231*z^7*Log[MH2/muf2]*Log[z]^3 + 3.77488732118361748*z^8*Log[MH2/muf2]*Log[z]^3 + 0.8088991769547325*z^9*Log[MH2/muf2]*Log[z]^3 + 3.04831026312507794*z^10*Log[MH2/muf2]*Log[z]^3 + 0.667789001122334456*z^11*Log[MH2/muf2]*Log[z]^3 + 2.56149817260928372*z^12*Log[MH2/muf2]*Log[z]^3 + 0.5693766110432777*z^13*Log[MH2/muf2]*Log[z]^3 + 2.21086238864016642*z^14*Log[MH2/muf2]*Log[z]^3 + 0.4965828924162258*z^15*Log[MH2/muf2]*Log[z]^3 + 1.94563664972161704*z^16*Log[MH2/muf2]*Log[z]^3 + 0.440457818930041152*z^17*Log[MH2/muf2]*Log[z]^3 + 1.737729703100647*z^18*Log[MH2/muf2]*Log[z]^3 + 0.395819796404591726*z^19*Log[MH2/muf2]*Log[z]^3 + 1.57024351000959188*z^20*Log[MH2/muf2]*Log[z]^3 + 0.359447651114317781*z^21*Log[MH2/muf2]*Log[z]^3 + 1.43236831159536474*z^22*Log[MH2/muf2]*Log[z]^3 + 0.329228273068852779*z^23*Log[MH2/muf2]*Log[z]^3 + 1.31685274646627304*z^24*Log[MH2/muf2]*Log[z]^3 + 0.303715574548907882*z^25*Log[MH2/muf2]*Log[z]^3 + 1.21864443740986951*z^26*Log[MH2/muf2]*Log[z]^3 + 0.281885467070652256*z^27*Log[MH2/muf2]*Log[z]^3 + 1.13411200533380184*z^28*Log[MH2/muf2]*Log[z]^3 + 0.262991850635528796*z^29*Log[MH2/muf2]*Log[z]^3 + 1.06057668099442911*z^30*Log[MH2/muf2]*Log[z]^3 + 0.246477996814018319*z^31*Log[MH2/muf2]*Log[z]^3 + 0.996018277156269988*z^32*Log[MH2/muf2]*Log[z]^3 + 0.231919893378226712*z^33*Log[MH2/muf2]*Log[z]^3 + 0.938884016008199015*z^34*Log[MH2/muf2]*Log[z]^3 + 0.218988830099941211*z^35*Log[MH2/muf2]*Log[z]^3 + 0.887960447219706479*z^36*Log[MH2/muf2]*Log[z]^3 + 0.207425993244706695*z^37*Log[MH2/muf2]*Log[z]^3 + 0.842285380297076204*z^38*Log[MH2/muf2]*Log[z]^3 + 0.197024791323036937*z^39*Log[MH2/muf2]*Log[z]^3 + 0.801085941058840788*z^40*Log[MH2/muf2]*Log[z]^3 + 0.187618294833741988*z^41*Log[MH2/muf2]*Log[z]^3 + 0.763734121898866337*z^42*Log[MH2/muf2]*Log[z]^3 + 0.179070140310450388*z^43*Log[MH2/muf2]*Log[z]^3 + 0.729714312229385442*z^44*Log[MH2/muf2]*Log[z]^3 + 0.171267831291985881*z^45*Log[MH2/muf2]*Log[z]^3 + 0.698599198780786474*z^46*Log[MH2/muf2]*Log[z]^3 + 0.164117729354392937*z^47*Log[MH2/muf2]*Log[z]^3 + 0.670031619161980526*z^48*Log[MH2/muf2]*Log[z]^3 + 0.157541257243638196*z^49*Log[MH2/muf2]*Log[z]^3 + 0.643710718855443412*z^50*Log[MH2/muf2]*Log[z]^3 + 0.151471984805318139*z^51*Log[MH2/muf2]*Log[z]^3 + 0.619381265021911217*z^52*Log[MH2/muf2]*Log[z]^3 + 0.14585336694001963*z^53*Log[MH2/muf2]*Log[z]^3 + 0.596825307191018815*z^54*Log[MH2/muf2]*Log[z]^3 + 0.140636969340673044*z^55*Log[MH2/muf2]*Log[z]^3 + 0.575855604218177318*z^56*Log[MH2/muf2]*Log[z]^3 + 0.13578106345045243*z^57*Log[MH2/muf2]*Log[z]^3 + 0.556310395589091061*z^58*Log[MH2/muf2]*Log[z]^3 + 0.131249503936042023*z^59*Log[MH2/muf2]*Log[z]^3 + 0.538049206626897961*z^60*Log[MH2/muf2]*Log[z]^3 + 0.127010824503332876*z^61*Log[MH2/muf2]*Log[z]^3 + 0.520949456531257264*z^62*Log[MH2/muf2]*Log[z]^3 + 0.123037504029887542*z^63*Log[MH2/muf2]*Log[z]^3 + 0.504903695412954672*z^64*Log[MH2/muf2]*Log[z]^3 + 0.119305366701200035*z^65*Log[MH2/muf2]*Log[z]^3 + 0.489817338241882189*z^66*Log[MH2/muf2]*Log[z]^3 + 0.11579308842990435*z^67*Log[MH2/muf2]*Log[z]^3 + 0.47560679441980525*z^68*Log[MH2/muf2]*Log[z]^3 + 0.112481788206425888*z^69*Log[MH2/muf2]*Log[z]^3 + 0.462197914630383842*z^70*Log[MH2/muf2]*Log[z]^3 + 0.109354687797567297*z^71*Log[MH2/muf2]*Log[z]^3 + 0.449524693872311797*z^72*Log[MH2/muf2]*Log[z]^3 + 0.106396826811590891*z^73*Log[MH2/muf2]*Log[z]^3 + 0.437528182672779324*z^74*Log[MH2/muf2]*Log[z]^3 + 0.103594822893068507*z^75*Log[MH2/muf2]*Log[z]^3 + 0.426155568494749781*z^76*Log[MH2/muf2]*Log[z]^3 + 0.100936668919125059*z^77*Log[MH2/muf2]*Log[z]^3 + 0.415359397075290184*z^78*Log[MH2/muf2]*Log[z]^3 + 0.0984115607005902365*z^79*Log[MH2/muf2]*Log[z]^3 + 0.405096909432222242*z^80*Log[MH2/muf2]*Log[z]^3 + 0.0960097499637547816*z^81*Log[MH2/muf2]*Log[z]^3 + 0.395329474969927778*z^82*Log[MH2/muf2]*Log[z]^3 + 0.0937224183869300923*z^83*Log[MH2/muf2]*Log[z]^3 + 0.386022104810985825*z^84*Log[MH2/muf2]*Log[z]^3 + 0.0915415692547475493*z^85*Log[MH2/muf2]*Log[z]^3 + 0.377143032408742007*z^86*Log[MH2/muf2]*Log[z]^3 + 0.0894599339199713431*z^87*Log[MH2/muf2]*Log[z]^3 + 0.368663350830039022*z^88*Log[MH2/muf2]*Log[z]^3 + 0.0874708907636498148*z^89*Log[MH2/muf2]*Log[z]^3 + 0.360556697968266841*z^90*Log[MH2/muf2]*Log[z]^3 + 0.0855683947471387085*z^91*Log[MH2/muf2]*Log[z]^3 + 0.352798982454584761*z^92*Log[MH2/muf2]*Log[z]^3 + 0.0837469159748908687*z^93*Log[MH2/muf2]*Log[z]^3 + 0.345368144256350817*z^94*Log[MH2/muf2]*Log[z]^3 + 0.0820013859510873322*z^95*Log[MH2/muf2]*Log[z]^3 + 0.338243944945729476*z^96*Log[MH2/muf2]*Log[z]^3 + 0.0803271504287090934*z^97*Log[MH2/muf2]*Log[z]^3 + 0.331407783434183914*z^98*Log[MH2/muf2]*Log[z]^3 + 0.0787199279262771326*z^99*Log[MH2/muf2]*Log[z]^3 + 0.324842533636079657*z^100*Log[MH2/muf2]*Log[z]^3 + 8.40740740740740741*Log[MH2/muf2]^2*Log[z]^3 - (7.*Log[MH2/muf2]^2*Log[z]^3)/z - 20.2716049382716049*z*Log[MH2/muf2]^2*Log[z]^3 - 13.2852366255144*Log[z]^4 - (16.367283950617285*Log[z]^4)/z - 15.62795782*z*Log[z]^4 - 0.98491084*z^2*Log[z]^4 - 0.3385953*z^3*Log[z]^4 - 2.7305984*z^4*Log[z]^4 - 0.2567987*z^5*Log[z]^4 - 1.79533118*z^6*Log[z]^4 - 0.2187699*z^7*Log[z]^4 - 1.362514*z^8*Log[z]^4 - 0.19014*z^9*Log[z]^4 - 1.1039*z^10*Log[z]^4 - 0.167*z^11*Log[z]^4 - 0.93*z^12*Log[z]^4 - 0.2*z^13*Log[z]^4 - 5.12654320987654321*Log[MH2/muf2]*Log[z]^4 + (3.5*Log[MH2/muf2]*Log[z]^4)/z + 11.8078703703703704*z*Log[MH2/muf2]*Log[z]^4 + 1.11666666666666667*Log[z]^5 - (0.7*Log[z]^5)/z - 2.54248971193*z*Log[z]^5, -726.125 + 561.9078/z + 65.1954*z + 195.89321*z^2 - 1.228041*z^3 - 533.777885*z^4 + 3949.012092*z^5 - 26480.35572*z^6 + 188683.844*z^7 - 1.416999297*^6*z^8 + 1.111252574*^7*z^9 - 9.02792565*^7*z^10 + 7.55069197*^8*z^11 - 6.47000987*^9*z^12 + 5.6584721*^10*z^13 - 5.03584848*^11*z^14 + 4.54976687*^12*z^15 - 4.16494962*^13*z^16 + 3.8569739*^14*z^17 - 3.60852259*^15*z^18 + 3.40705795*^16*z^19 - 3.24333576*^17*z^20 + 3.11043135*^18*z^21 - 3.00308621*^19*z^22 + 2.91726029*^20*z^23 - 2.84981958*^21*z^24 + 2.79831412*^22*z^25 - 2.76081807*^23*z^26 + 2.73581271*^24*z^27 - 2.72209989*^25*z^28 + 2.71873727*^26*z^29 - 2.7249893*^27*z^30 + 2.74029003*^28*z^31 - 2.76421439*^29*z^32 + 2.79645622*^30*z^33 - 2.83681118*^31*z^34 + 2.88516352*^32*z^35 - 2.94147594*^33*z^36 + 3.00578171*^34*z^37 - 3.0781788*^35*z^38 + 3.1588255*^36*z^39 - 3.2479373*^37*z^40 + 3.3457846*^38*z^41 - 3.4526922*^39*z^42 + 3.569038*^40*z^43 - 3.695254*^41*z^44 + 3.8318269*^42*z^45 - 3.9792996*^43*z^46 + 4.1382731*^44*z^47 - 4.3094092*^45*z^48 + 4.4934333*^46*z^49 - 4.6911379*^47*z^50 + 4.9033866*^48*z^51 - 5.1311186*^49*z^52 + 5.3753534*^50*z^53 - 5.6371966*^51*z^54 + 5.917846*^52*z^55 - 6.2185979*^53*z^56 + 6.540855*^54*z^57 - 6.8861336*^55*z^58 + 7.2560731*^56*z^59 - 7.652445*^57*z^60 + 8.0771633*^58*z^61 - 8.532296*^59*z^62 + 9.0200768*^60*z^63 - 9.542919*^61*z^64 + 1.0103429*^63*z^65 - 1.0704424*^64*z^66 + 1.1348946*^65*z^67 - 1.2040282*^66*z^68 + 1.2781985*^67*z^69 - 1.3577893*^68*z^70 + 1.4432155*^69*z^71 - 1.5349256*^70*z^72 + 1.6334044*^71*z^73 - 1.7391762*^72*z^74 + 1.8528079*^73*z^75 - 1.9749125*^74*z^76 + 2.1061534*^75*z^77 - 2.2472479*^76*z^78 + 2.3989726*^77*z^79 - 2.5621676*^78*z^80 + 2.7377423*^79*z^81 - 2.9266813*^80*z^82 + 3.1300504*^81*z^83 - 3.3490038*^82*z^84 + 3.5847917*^83*z^85 - 3.8387682*^84*z^86 + 4.1124002*^85*z^87 - 4.4072773*^86*z^88 + 4.725122*^87*z^89 - 5.067802*^88*z^90 + 5.43734*^89*z^91 - 5.835931*^90*z^92 + 6.265954*^91*z^93 - 6.72999*^92*z^94 + 7.230837*^93*z^95 - 7.771532*^94*z^96 + 8.355369*^95*z^97 - 8.985922*^96*z^98 + 9.66707*^97*z^99 - 1.0403024*^99*z^100 + ALARM*z^101 - 239.882139659595827*Log[MH2/muf2] + (365.005970268533537*Log[MH2/muf2])/z - 23.4655490104089748*z*Log[MH2/muf2] - 195.368416034184553*z^2*Log[MH2/muf2] + 42.0865807147507647*z^3*Log[MH2/muf2] - 28.5888622446915416*z^4*Log[MH2/muf2] + 19.1525875008749666*z^5*Log[MH2/muf2] - 7.98069126542688995*z^6*Log[MH2/muf2] + 10.7187219706063848*z^7*Log[MH2/muf2] - 3.43865181078732821*z^8*Log[MH2/muf2] + 7.04678077685404692*z^9*Log[MH2/muf2] - 1.68010126212880242*z^10*Log[MH2/muf2] + 5.06420196661077285*z^11*Log[MH2/muf2] - 0.831591480744227162*z^12*Log[MH2/muf2] + 3.84418867868863198*z^13*Log[MH2/muf2] - 0.37108632544025905*z^14*Log[MH2/muf2] + 3.02771010805196966*z^15*Log[MH2/muf2] - 0.102157447704400906*z^16*Log[MH2/muf2] + 2.44876503223759354*z^17*Log[MH2/muf2] + 0.0627415583630337256*z^18*Log[MH2/muf2] + 2.02054932861082613*z^19*Log[MH2/muf2] + 0.167205960067416601*z^20*Log[MH2/muf2] + 1.69344940137708217*z^21*Log[MH2/muf2] + 0.234742664366334392*z^22*Log[MH2/muf2] + 1.43714777962486284*z^23*Log[MH2/muf2] + 0.278816496856986413*z^24*Log[MH2/muf2] + 1.23213028204090964*z^25*Log[MH2/muf2] + 0.307516854518228432*z^26*Log[MH2/muf2] + 1.06530371597235113*z^27*Log[MH2/muf2] + 0.325895081074535166*z^28*Log[MH2/muf2] + 0.927579452311957183*z^29*Log[MH2/muf2] + 0.337207615583455655*z^30*Log[MH2/muf2] + 0.812467262935935274*z^31*Log[MH2/muf2] + 0.343610515074270202*z^32*Log[MH2/muf2] + 0.7152197627158662*z^33*Log[MH2/muf2] + 0.346563787307498789*z^34*Log[MH2/muf2] + 0.632291979701491807*z^35*Log[MH2/muf2] + 0.347075180100207888*z^36*Log[MH2/muf2] + 0.560988892240218901*z^37*Log[MH2/muf2] + 0.345851681896852408*z^38*Log[MH2/muf2] + 0.499229121736018712*z^39*Log[MH2/muf2] + 0.343396181871827738*z^40*Log[MH2/muf2] + 0.445382637942861221*z^41*Log[MH2/muf2] + 0.340070584144664628*z^42*Log[MH2/muf2] + 0.398156904936136685*z^43*Log[MH2/muf2] + 0.336137870660523542*z^44*Log[MH2/muf2] + 0.356515490028394563*z^45*Log[MH2/muf2] + 0.331790649950848333*z^46*Log[MH2/muf2] + 0.319618890568639338*z^47*Log[MH2/muf2] + 0.327170852231334915*z^48*Log[MH2/muf2] + 0.286780856070460446*z^49*Log[MH2/muf2] + 0.322383517079921036*z^50*Log[MH2/muf2] + 0.257435702254196928*z^51*Log[MH2/muf2] + 0.317506573849883797*z^52*Log[MH2/muf2] + 0.231113543318233717*z^53*Log[MH2/muf2] + 0.312597862717168474*z^54*Log[MH2/muf2] + 0.207421308738150907*z^55*Log[MH2/muf2] + 0.307700229536628427*z^56*Log[MH2/muf2] + 0.186028040364150568*z^57*Log[MH2/muf2] + 0.302845259240055016*z^58*Log[MH2/muf2] + 0.166653394256841849*z^59*Log[MH2/muf2] + 0.2980560358888236*z^60*Log[MH2/muf2] + 0.149058568150818762*z^61*Log[MH2/muf2] + 0.293349199527896187*z^62*Log[MH2/muf2] + 0.133039083369209842*z^63*Log[MH2/muf2] + 0.288736490097499548*z^64*Log[MH2/muf2] + 0.11841899777839789*z^65*Log[MH2/muf2] + 0.284225913856235927*z^66*Log[MH2/muf2] + 0.105046232659335508*z^67*Log[MH2/muf2] + 0.279822629726705722*z^68*Log[MH2/muf2] + 0.0927887736883096736*z^69*Log[MH2/muf2] + 0.275529626272900848*z^70*Log[MH2/muf2] + 0.0815315630546365734*z^71*Log[MH2/muf2] + 0.271348241082934599*z^72*Log[MH2/muf2] + 0.0711739419323165319*z^73*Log[MH2/muf2] + 0.2672785607727663*z^74*Log[MH2/muf2] + 0.0616275341291998288*z^75*Log[MH2/muf2] + 0.263319730031617579*z^76*Log[MH2/muf2] + 0.052814485619909736*z^77*Log[MH2/muf2] + 0.259470190993664028*z^78*Log[MH2/muf2] + 0.0446659928616753733*z^79*Log[MH2/muf2] + 0.255727868980480272*z^80*Log[MH2/muf2] + 0.0371210667568710948*z^81*Log[MH2/muf2] + 0.252090316782333302*z^82*Log[MH2/muf2] + 0.0301254899225114164*z^83*Log[MH2/muf2] + 0.248554826758899871*z^84*Log[MH2/muf2] + 0.0236309333309407377*z^85*Log[MH2/muf2] + 0.24511851787500424*z^86*Log[MH2/muf2] + 0.0175942049699112878*z^87*Log[MH2/muf2] + 0.241778403153759743*z^88*Log[MH2/muf2] + 0.0119766083599255623*z^89*Log[MH2/muf2] + 0.238531441790320058*z^90*Log[MH2/muf2] + 0.00674339288119458394*z^91*Log[MH2/muf2] + 0.2353745792241297*z^92*Log[MH2/muf2] + 0.00186328114264395646*z^93*Log[MH2/muf2] + 0.232304777742740891*z^94*Log[MH2/muf2] - 0.00269193874592570775*z^95*Log[MH2/muf2] + 0.229319039631837693*z^96*Log[MH2/muf2] - 0.006947766020201135*z^97*Log[MH2/muf2] + 0.226414424453942683*z^98*Log[MH2/muf2] - 0.0109272935344708082*z^99*Log[MH2/muf2] + 0.223588061702415614*z^100*Log[MH2/muf2] - 31.1979661584086113*Log[MH2/muf2]^2 + (2.46923140746422634*Log[MH2/muf2]^2)/z + 35.3892275710342486*z*Log[MH2/muf2]^2 + 14.7285892638987241*z^2*Log[MH2/muf2]^2 - 6.36625514403292181*z^3*Log[MH2/muf2]^2 - 2.68066666666666667*z^4*Log[MH2/muf2]^2 - 1.70975697302240512*z^5*Log[MH2/muf2]^2 - 1.15200127975940523*z^6*Log[MH2/muf2]^2 - 0.902801758269445344*z^7*Log[MH2/muf2]^2 - 0.700595016840537683*z^8*Log[MH2/muf2]^2 - 0.589391931178049638*z^9*Log[MH2/muf2]^2 - 0.486808706666544302*z^10*Log[MH2/muf2]^2 - 0.424227831500649467*z^11*Log[MH2/muf2]^2 - 0.363095059206070702*z^12*Log[MH2/muf2]^2 - 0.323367216293740997*z^13*Log[MH2/muf2]^2 - 0.283355272504484618*z^14*Log[MH2/muf2]^2 - 0.256196176122497541*z^15*Log[MH2/muf2]^2 - 0.228328125307616773*z^16*Log[MH2/muf2]^2 - 0.208790925611515996*z^17*Log[MH2/muf2]^2 - 0.18849091809532284*z^18*Log[MH2/muf2]^2 - 0.173896481253238098*z^19*Log[MH2/muf2]^2 - 0.158594921749489019*z^20*Log[MH2/muf2]^2 - 0.147368339937437689*z^21*Log[MH2/muf2]^2 - 0.135517477030155223*z^22*Log[MH2/muf2]^2 - 0.126675289674718421*z^23*Log[MH2/muf2]^2 - 0.11729165908146928*z^24*Log[MH2/muf2]^2 - 0.110190349602784752*z^25*Log[MH2/muf2]^2 - 0.102621986301925937*z^26*Log[MH2/muf2]^2 - 0.0968243930253452095*z^27*Log[MH2/muf2]^2 - 0.0906238790797330823*z^28*Log[MH2/muf2]^2 - 0.0858237082030988215*z^29*Log[MH2/muf2]^2 - 0.08067500420298106*z^30*Log[MH2/muf2]^2 - 0.0766520031684554154*z^31*Log[MH2/muf2]^2 - 0.0723263274977954792*z^32*Log[MH2/muf2]^2 - 0.0689185543872003308*z^33*Log[MH2/muf2]^2 - 0.0652467536553283317*z^34*Log[MH2/muf2]^2 - 0.0623328222523610534*z^35*Log[MH2/muf2]^2 - 0.0591875035703587536*z^36*Log[MH2/muf2]^2 - 0.0566748761104412233*z^37*Log[MH2/muf2]^2 - 0.0539585271078741318*z^38*Log[MH2/muf2]^2 - 0.051775595283373485*z^39*Log[MH2/muf2]^2 - 0.0494124915118832469*z^40*Log[MH2/muf2]^2 - 0.0475030987038007756*z^41*Log[MH2/muf2]^2 - 0.0454336718668852855*z^42*Log[MH2/muf2]^2 - 0.0437532481936222989*z^43*Log[MH2/muf2]^2 - 0.04193009164371202*z^44*Log[MH2/muf2]^2 - 0.0404428782832074276*z^45*Log[MH2/muf2]^2 - 0.0388278650861537123*z^46*Log[MH2/muf2]^2 - 0.0375048889080218169*z^47*Log[MH2/muf2]^2 - 0.0360670603778699585*z^48*Log[MH2/muf2]^2 - 0.0348846346383151932*z^49*Log[MH2/muf2]^2 - 0.0335986316320088099*z^50*Log[MH2/muf2]^2 - 0.0325372314669119934*z^51*Log[MH2/muf2]^2 - 0.0313821140056961613*z^52*Log[MH2/muf2]^2 - 0.0304255228767285034*z^53*Log[MH2/muf2]^2 - 0.0293838715625975124*z^54*Log[MH2/muf2]^2 - 0.0285185262145085887*z^55*Log[MH2/muf2]^2 - 0.0275757508048085991*z^56*Log[MH2/muf2]^2 - 0.0267902334530392938*z^57*Log[MH2/muf2]^2 - 0.025934035552942655*z^58*Log[MH2/muf2]^2 - 0.0252186765084516773*z^59*Log[MH2/muf2]^2 - 0.0244386281916913009*z^60*Log[MH2/muf2]^2 - 0.02378519219479938*z^61*Log[MH2/muf2]^2 - 0.0230724027209892387*z^62*Log[MH2/muf2]^2 - 0.0224738393432480251*z^63*Log[MH2/muf2]^2 - 0.0218206894599526024*z^64*Log[MH2/muf2]^2 - 0.0212709329861874816*z^65*Log[MH2/muf2]^2 - 0.0206708615401148889*z^66*Log[MH2/muf2]^2 - 0.0201646693876848561*z^67*Log[MH2/muf2]^2 - 0.01961200075774594*z^68*Log[MH2/muf2]^2 - 0.01914482214773205*z^69*Log[MH2/muf2]^2 - 0.0186346257826833271*z^70*Log[MH2/muf2]^2 - 0.0182024943352103767*z^71*Log[MH2/muf2]^2 - 0.0177304697240599804*z^72*Log[MH2/muf2]^2 - 0.0173299151054305485*z^73*Log[MH2/muf2]^2 - 0.0168922970332942573*z^74*Log[MH2/muf2]^2 - 0.0165202718744613676*z^75*Log[MH2/muf2]^2 - 0.0161137519627215833*z^76*Log[MH2/muf2]^2 - 0.0157675710945552103*z^77*Log[MH2/muf2]^2 - 0.0153892324929822058*z^78*Log[MH2/muf2]^2 - 0.0150665221734922081*z^79*Log[MH2/muf2]^2 - 0.0147137849356596753*z^80*Log[MH2/muf2]^2 - 0.0144124402280186149*z^81*Log[MH2/muf2]^2 - 0.014083015412032966*z^82*Log[MH2/muf2]^2 - 0.013801164246377331*z^83*Log[MH2/muf2]^2 - 0.013493015178631449*z^84*Log[MH2/muf2]^2 - 0.0132289879219505789*z^85*Log[MH2/muf2]^2 - 0.0129402973702166123*z^86*Log[MH2/muf2]^2 - 0.0126926009569273657*z^87*Log[MH2/muf2]^2 - 0.0124217432012872195*z^88*Log[MH2/muf2]^2 - 0.0121890390570567127*z^89*Log[MH2/muf2]^2 - 0.0119345560383546395*z^90*Log[MH2/muf2]^2 - 0.011715641172413756*z^91*Log[MH2/muf2]^2 - 0.0114762220496930011*z^92*Log[MH2/muf2]^2 - 0.0112700128046204179*z^93*Log[MH2/muf2]^2 - 0.0110444763741456225*z^94*Log[MH2/muf2]^2 - 0.0108499944132379089*z^95*Log[MH2/muf2]^2 - 0.01063727393888705*z^96*Log[MH2/muf2]^2 - 0.0104536341246182442*z^97*Log[MH2/muf2]^2 - 0.0102527642077720699*z^98*Log[MH2/muf2]^2 - 0.0100791640842224349*z^99*Log[MH2/muf2]^2 - 0.00988926926473269779*z^100*Log[MH2/muf2]^2 - 43.1906031816455963*Log[MH2/muf2]^3 + (35.9575449665025519*Log[MH2/muf2]^3)/z + 6.27642327866267501*z*Log[MH2/muf2]^3 + 0.263374485596707819*z^2*Log[MH2/muf2]^3 + 0.213991769547325103*z^3*Log[MH2/muf2]^3 + 0.1048559670781893*z^4*Log[MH2/muf2]^3 + 0.0647325102880658436*z^5*Log[MH2/muf2]^3 + 0.0447199126564205929*z^6*Log[MH2/muf2]^3 + 0.0330267909632988998*z^7*Log[MH2/muf2]^3 + 0.0255055382921344121*z^8*Log[MH2/muf2]^3 + 0.0203440786465477824*z^9*Log[MH2/muf2]^3 + 0.0166320141179849373*z^10*Log[MH2/muf2]^3 + 0.0138652518450498248*z^11*Log[MH2/muf2]^3 + 0.0117439612389107339*z^12*Log[MH2/muf2]^3 + 0.0100797203971807146*z^13*Log[MH2/muf2]^3 + 0.00874882906628938375*z^14*Log[MH2/muf2]^3 + 0.00766712857982699253*z^15*Log[MH2/muf2]^3 + 0.00677563472738405457*z^16*Log[MH2/muf2]^3 + 0.00603195213775012143*z^17*Log[MH2/muf2]^3 + 0.00540494100030178265*z^18*Log[MH2/muf2]^3 + 0.00487129309809792693*z^19*Log[MH2/muf2]^3 + 0.00441327024979137717*z^20*Log[MH2/muf2]^3 + 0.00401717303593205469*z^21*Log[MH2/muf2]^3 + 0.00367228109953773284*z^22*Log[MH2/muf2]^3 + 0.00337010542563233938*z^23*Log[MH2/muf2]^3 + 0.00310385150956459505*z^24*Log[MH2/muf2]^3 + 0.00286802785691674581*z^25*Log[MH2/muf2]^3 + 0.00265815639423321179*z^26*Log[MH2/muf2]^3 + 0.00247055547858996811*z^27*Log[MH2/muf2]^3 + 0.00230217537352856555*z^28*Log[MH2/muf2]^3 + 0.00215047214405499138*z^29*Log[MH2/muf2]^3 + 0.00201331002678137309*z^30*Log[MH2/muf2]^3 + 0.00188888514193462742*z^31*Log[MH2/muf2]^3 + 0.00177566536706190266*z^32*Log[MH2/muf2]^3 + 0.00167234256764398144*z^33*Log[MH2/muf2]^3 + 0.00157779436039046479*z^34*Log[MH2/muf2]^3 + 0.0014910532921310216*z^35*Log[MH2/muf2]^3 + 0.00141128183265558736*z^36*Log[MH2/muf2]^3 + 0.00133775195933383669*z^37*Log[MH2/muf2]^3 + 0.00126982839335080773*z^38*Log[MH2/muf2]^3 + 0.00120695475881687024*z^39*Log[MH2/muf2]^3 + 0.00114864209582961649*z^40*Log[MH2/muf2]^3 + 0.00109445928032275917*z^41*Log[MH2/muf2]^3 + 0.00104402499698291846*z^42*Log[MH2/muf2]^3 + 0.000997000983733799023*z^43*Log[MH2/muf2]^3 + 0.0009530863224703253*z^44*Log[MH2/muf2]^3 + 0.000912012594708064423*z^45*Log[MH2/muf2]^3 + 0.000873539755450662419*z^46*Log[MH2/muf2]^3 + 0.000837452606010734817*z^47*Log[MH2/muf2]^3 + 0.000803557768363889566*z^48*Log[MH2/muf2]^3 + 0.000771681081099610416*z^49*Log[MH2/muf2]^3 + 0.000741665351095902028*z^50*Log[MH2/muf2]^3 + 0.000713368406409544433*z^51*Log[MH2/muf2]^3 + 0.000686661405099653992*z^52*Log[MH2/muf2]^3 + 0.000661427362223988393*z^53*Log[MH2/muf2]^3 + 0.000637559863405244598*z^54*Log[MH2/muf2]^3 + 0.000614961938425854482*z^55*Log[MH2/muf2]^3 + 0.000593545072485645609*z^56*Log[MH2/muf2]^3 + 0.000573228336214744388*z^57*Log[MH2/muf2]^3 + 0.000553937618407776947*z^58*Log[MH2/muf2]^3 + 0.000535604947841633951*z^59*Log[MH2/muf2]^3 + 0.000518167892543691432*z^60*Log[MH2/muf2]^3 + 0.000501569026559713392*z^61*Log[MH2/muf2]^3 + 0.000485755455686825597*z^62*Log[MH2/muf2]^3 + 0.000470678394832565789*z^63*Log[MH2/muf2]^3 + 0.000456292790673302137*z^64*Log[MH2/muf2]^3 + 0.00044255698414473666*z^65*Log[MH2/muf2]^3 + 0.000429432408028797407*z^66*Log[MH2/muf2]^3 + 0.000416883315525590606*z^67*Log[MH2/muf2]^3 + 0.000404876536233274845*z^68*Log[MH2/muf2]^3 + 0.000393381256416859479*z^69*Log[MH2/muf2]^3 + 0.000382368820840767686*z^70*Log[MH2/muf2]^3 + 0.000371812553779332718*z^71*Log[MH2/muf2]^3 + 0.0003616875971124033*z^72*Log[MH2/muf2]^3 + 0.000351970763666784451*z^73*Log[MH2/muf2]^3 + 0.000342640404184102132*z^74*Log[MH2/muf2]^3 + 0.000333676286486714643*z^75*Log[MH2/muf2]^3 + 0.000325059485579605657*z^76*Log[MH2/muf2]^3 + 0.0003167722835712587*z^77*Log[MH2/muf2]^3 + 0.00030879807842327953*z^78*Log[MH2/muf2]^3 + 0.0003011213006495102*z^79*Log[MH2/muf2]^3 + 0.000293727337182700591*z^80*Log[MH2/muf2]^3 + 0.000286602461712303538*z^81*Log[MH2/muf2]^3 + 0.000279733770872187023*z^82*Log[MH2/muf2]^3 + 0.000273109125723368519*z^83*Log[MH2/muf2]^3 + 0.000266717098035407182*z^84*Log[MH2/muf2]^3 + 0.000260546920921841948*z^85*Log[MH2/muf2]^3 + 0.000254588443430886515*z^86*Log[MH2/muf2]^3 + 0.000248832088733226465*z^87*Log[MH2/muf2]^3 + 0.000243268815584848061*z^88*Log[MH2/muf2]^3 + 0.000237890082774917034*z^89*Log[MH2/muf2]^3 + 0.00023268781629730035*z^90*Log[MH2/muf2]^3 + 0.000227654379009803207*z^91*Log[MH2/muf2]^3 + 0.000222782542567942793*z^92*Log[MH2/muf2]^3 + 0.0002180654614404169*z^93*Log[MH2/muf2]^3 + 0.000213496648831629819*z^94*Log[MH2/muf2]^3 + 0.000209069954352951204*z^95*Log[MH2/muf2]^3 + 0.000204779543299021532*z^96*Log[MH2/muf2]^3 + 0.000200619877398566735*z^97*Log[MH2/muf2]^3 + 0.000196585696921009818*z^98*Log[MH2/muf2]^3 + 0.000192672004030814029*z^99*Log[MH2/muf2]^3 + 0.000188874047291088115*z^100*Log[MH2/muf2]^3 - 21.13515378*Log[z] - (65.88125789*Log[z])/z - 125.507842*z*Log[z] + 332.257726*z^2*Log[z] + 50.722285*z^3*Log[z] - 291.323437*z^4*Log[z] + 1471.133057*z^5*Log[z] - 8886.512233*z^6*Log[z] + 58294.88483*z^7*Log[z] - 409143.5691*z^8*Log[z] + 3.030695734*^6*z^9*Log[z] - 2.346515967*^7*z^10*Log[z] + 1.883988803*^8*z^11*Log[z] - 1.558780894*^9*z^12*Log[z] + 1.322531338*^10*z^13*Log[z] - 1.146198203*^11*z^14*Log[z] + 1.011609516*^12*z^15*Log[z] - 9.06975981*^12*z^16*Log[z] + 8.24402837*^13*z^17*Log[z] - 7.58454663*^14*z^18*Log[z] + 7.05297315*^15*z^19*Log[z] - 6.62168061*^16*z^20*Log[z] + 6.27038736*^17*z^21*Log[z] - 5.98395952*^18*z^22*Log[z] + 5.7509428*^19*z^23*Log[z] - 5.56256093*^20*z^24*Log[z] + 5.41201929*^21*z^25*Log[z] - 5.29401227*^22*z^26*Log[z] + 5.20436941*^23*z^27*Log[z] - 5.13979753*^24*z^28*Log[z] + 5.0976905*^25*z^29*Log[z] - 5.0759871*^26*z^30*Log[z] + 5.0730641*^27*z^31*Log[z] - 5.087655*^28*z^32*Log[z] + 5.1187871*^29*z^33*Log[z] - 5.1657339*^30*z^34*Log[z] + 5.2279778*^31*z^35*Log[z] - 5.3051808*^32*z^36*Log[z] + 5.3971627*^33*z^37*Log[z] - 5.503883*^34*z^38*Log[z] + 5.6254284*^35*z^39*Log[z] - 5.7620022*^36*z^40*Log[z] + 5.9139173*^37*z^41*Log[z] - 6.0815907*^38*z^42*Log[z] + 6.2655401*^39*z^43*Log[z] - 6.4663825*^40*z^44*Log[z] + 6.6848336*^41*z^45*Log[z] - 6.9217083*^42*z^46*Log[z] + 7.1779229*^43*z^47*Log[z] - 7.454498*^44*z^48*Log[z] + 7.7525622*^45*z^49*Log[z] - 8.0733569*^46*z^50*Log[z] + 8.4182419*^47*z^51*Log[z] - 8.7887022*^48*z^52*Log[z] + 9.1863552*^49*z^53*Log[z] - 9.6129591*^50*z^54*Log[z] + 1.00704222*^52*z^55*Log[z] - 1.0560813*^53*z^56*Log[z] + 1.1086374*^54*z^57*Log[z] - 1.1649528*^55*z^58*Log[z] + 1.2252899*^56*z^59*Log[z] - 1.2899324*^57*z^60*Log[z] + 1.3591867*^58*z^61*Log[z] - 1.4333842*^59*z^62*Log[z] + 1.5128826*^60*z^63*Log[z] - 1.5980685*^61*z^64*Log[z] + 1.6893596*^62*z^65*Log[z] - 1.7872069*^63*z^66*Log[z] + 1.8920977*^64*z^67*Log[z] - 2.0045584*^65*z^68*Log[z] + 2.1251576*^66*z^69*Log[z] - 2.2545097*^67*z^70*Log[z] + 2.3932785*^68*z^71*Log[z] - 2.5421814*^69*z^72*Log[z] + 2.7019936*^70*z^73*Log[z] - 2.8735533*^71*z^74*Log[z] + 3.0577663*^72*z^75*Log[z] - 3.2556121*^73*z^76*Log[z] + 3.4681499*^74*z^77*Log[z] - 3.6965252*^75*z^78*Log[z] + 3.9419771*^76*z^79*Log[z] - 4.2058461*^77*z^80*Log[z] + 4.489582*^78*z^81*Log[z] - 4.794756*^79*z^82*Log[z] + 5.123065*^80*z^83*Log[z] - 5.476349*^81*z^84*Log[z] + 5.856598*^82*z^85*Log[z] - 6.265969*^83*z^86*Log[z] + 6.706797*^84*z^87*Log[z] - 7.18161*^85*z^88*Log[z] + 7.693148*^86*z^89*Log[z] - 8.24438*^87*z^90*Log[z] + 8.838523*^88*z^91*Log[z] - 9.479064*^89*z^92*Log[z] + 1.0169781*^91*z^93*Log[z] - 1.0914773*^92*z^94*Log[z] + 1.1718483*^93*z^95*Log[z] - 1.2585728*^94*z^96*Log[z] + 1.3521734*^95*z^97*Log[z] - 1.4532171*^96*z^98*Log[z] + 1.5623189*^97*z^99*Log[z] - 1.6801461*^98*z^100*Log[z] + 487.975702274646243*Log[MH2/muf2]*Log[z] + (330.568269976350226*Log[MH2/muf2]*Log[z])/z - 56.1762033823532689*z*Log[MH2/muf2]*Log[z] - 29.2329896300315766*z^2*Log[MH2/muf2]*Log[z] - 6.76791407865492168*z^3*Log[MH2/muf2]*Log[z] + 28.018837523096852*z^4*Log[MH2/muf2]*Log[z] - 7.70850363489258004*z^5*Log[MH2/muf2]*Log[z] + 14.4993060724782029*z^6*Log[MH2/muf2]*Log[z] - 5.89976006528101753*z^7*Log[MH2/muf2]*Log[z] + 9.68944626587046344*z^8*Log[MH2/muf2]*Log[z] - 4.63486089808178*z^9*Log[MH2/muf2]*Log[z] + 7.21531494933267931*z^10*Log[MH2/muf2]*Log[z] - 3.78642066678822902*z^11*Log[MH2/muf2]*Log[z] + 5.70489356900071853*z^12*Log[MH2/muf2]*Log[z] - 3.18872347247019522*z^13*Log[MH2/muf2]*Log[z] + 4.68850596144478375*z^14*Log[MH2/muf2]*Log[z] - 2.74733118781288426*z^15*Log[MH2/muf2]*Log[z] + 3.95976437523210418*z^16*Log[MH2/muf2]*Log[z] - 2.40872944291808404*z^17*Log[MH2/muf2]*Log[z] + 3.41318314136747161*z^18*Log[MH2/muf2]*Log[z] - 2.14102432082588657*z^19*Log[MH2/muf2]*Log[z] + 2.98910338098437716*z^20*Log[MH2/muf2]*Log[z] - 1.9241893954189333*z^21*Log[MH2/muf2]*Log[z] + 2.65123011995240094*z^22*Log[MH2/muf2]*Log[z] - 1.74506189337503504*z^23*Log[MH2/muf2]*Log[z] + 2.376224634789492*z^24*Log[MH2/muf2]*Log[z] - 1.59464869937931862*z^25*Log[MH2/muf2]*Log[z] + 2.14840917073663341*z^26*Log[MH2/muf2]*Log[z] - 1.46660124129400779*z^27*Log[MH2/muf2]*Log[z] + 1.95687197985972538*z^28*Log[MH2/muf2]*Log[z] - 1.35631162183727572*z^29*Log[MH2/muf2]*Log[z] + 1.79379155031002917*z^30*Log[MH2/muf2]*Log[z] - 1.2603548739970967*z^31*Log[MH2/muf2]*Log[z] + 1.65342023054292752*z^32*Log[MH2/muf2]*Log[z] - 1.17613244945697641*z^33*Log[MH2/muf2]*Log[z] + 1.53144331169614883*z^34*Log[MH2/muf2]*Log[z] - 1.10163720739612053*z^35*Log[MH2/muf2]*Log[z] + 1.42456129368541901*z^36*Log[MH2/muf2]*Log[z] - 1.03529425240468087*z^37*Log[MH2/muf2]*Log[z] + 1.3302097625575093*z^38*Log[MH2/muf2]*Log[z] - 0.975850541207144598*z^39*Log[MH2/muf2]*Log[z] + 1.24636683623893224*z^40*Log[MH2/muf2]*Log[z] - 0.922296678669753897*z^41*Log[MH2/muf2]*Log[z] + 1.17141788898655777*z^42*Log[MH2/muf2]*Log[z] - 0.873810462071633386*z^43*Log[MH2/muf2]*Log[z] + 1.10405866139834569*z^44*Log[MH2/muf2]*Log[z] - 0.829715430018517694*z^45*Log[MH2/muf2]*Log[z] + 1.04322465470544204*z^46*Log[MH2/muf2]*Log[z] - 0.789449960253451224*z^47*Log[MH2/muf2]*Log[z] + 0.988038873312161326*z^48*Log[MH2/muf2]*Log[z] - 0.752543911191357146*z^49*Log[MH2/muf2]*Log[z] + 0.937772599952030274*z^50*Log[MH2/muf2]*Log[z] - 0.718600742222161163*z^51*Log[MH2/muf2]*Log[z] + 0.891815574495991412*z^52*Log[MH2/muf2]*Log[z] - 0.687283669603180634*z^53*Log[MH2/muf2]*Log[z] + 0.849653055750682644*z^54*Log[MH2/muf2]*Log[z] - 0.658304833552051815*z^55*Log[MH2/muf2]*Log[z] + 0.810847987620295326*z^56*Log[MH2/muf2]*Log[z] - 0.631416738997794649*z^57*Log[MH2/muf2]*Log[z] + 0.775026996381045628*z^58*Log[MH2/muf2]*Log[z] - 0.606405431974487457*z^59*Log[MH2/muf2]*Log[z] + 0.741869295443487537*z^60*Log[MH2/muf2]*Log[z] - 0.583085014418609222*z^61*Log[MH2/muf2]*Log[z] + 0.711097819363227093*z^62*Log[MH2/muf2]*Log[z] - 0.561293200771259*z^63*Log[MH2/muf2]*Log[z] + 0.682472083389498071*z^64*Log[MH2/muf2]*Log[z] - 0.540887692616181395*z^65*Log[MH2/muf2]*Log[z] + 0.655782390511763623*z^66*Log[MH2/muf2]*Log[z] - 0.521743200889814666*z^67*Log[MH2/muf2]*Log[z] + 0.630845099495668661*z^68*Log[MH2/muf2]*Log[z] - 0.503748984629096213*z^69*Log[MH2/muf2]*Log[z] + 0.607498734779854502*z^70*Log[MH2/muf2]*Log[z] - 0.486806804677847241*z^71*Log[MH2/muf2]*Log[z] + 0.585600769202896377*z^72*Log[MH2/muf2]*Log[z] - 0.47082921298075125*z^73*Log[MH2/muf2]*Log[z] + 0.5650249481264523*z^74*Log[MH2/muf2]*Log[z] - 0.455738114984046634*z^75*Log[MH2/muf2]*Log[z] + 0.545659051983758773*z^76*Log[MH2/muf2]*Log[z] - 0.441463555612701869*z^77*Log[MH2/muf2]*Log[z] + 0.5274030160087034*z^78*Log[MH2/muf2]*Log[z] - 0.427942689300400554*z^79*Log[MH2/muf2]*Log[z] + 0.510167342613353447*z^80*Log[MH2/muf2]*Log[z] - 0.415118902336607726*z^81*Log[MH2/muf2]*Log[z] + 0.493871754832193245*z^82*Log[MH2/muf2]*Log[z] - 0.402941061897847406*z^83*Log[MH2/muf2]*Log[z] + 0.478444049355954051*z^84*Log[MH2/muf2]*Log[z] - 0.391362870943766363*z^85*Log[MH2/muf2]*Log[z] + 0.463819115613857926*z^86*Log[MH2/muf2]*Log[z] - 0.380342311978396873*z^87*Log[MH2/muf2]*Log[z] + 0.449938093634589838*z^88*Log[MH2/muf2]*Log[z] - 0.369841165726077147*z^89*Log[MH2/muf2]*Log[z] + 0.436747648401719238*z^90*Log[MH2/muf2]*Log[z] - 0.359824593218791699*z^91*Log[MH2/muf2]*Log[z] + 0.424199342404611508*z^92*Log[MH2/muf2]*Log[z] - 0.350260771766389475*z^93*Log[MH2/muf2]*Log[z] + 0.41224909128875237*z^94*Log[MH2/muf2]*Log[z] - 0.341120576882511515*z^95*Log[MH2/muf2]*Log[z] + 0.400856690096586603*z^96*Log[MH2/muf2]*Log[z] - 0.332377303543923514*z^97*Log[MH2/muf2]*Log[z] + 0.389985399689967669*z^98*Log[MH2/muf2]*Log[z] - 0.3240064212290768*z^99*Log[MH2/muf2]*Log[z] + 0.379601584657781931*z^100*Log[MH2/muf2]*Log[z] + 26.2306595908656804*Log[MH2/muf2]^2*Log[z] - (108.852058767820413*Log[MH2/muf2]^2*Log[z])/z + 26.8965052373921643*z*Log[MH2/muf2]^2*Log[z] - 15.3196159122085048*z^2*Log[MH2/muf2]^2*Log[z] - 2.0411522633744856*z^3*Log[MH2/muf2]^2*Log[z] - 0.985020576131687243*z^4*Log[MH2/muf2]^2*Log[z] - 0.368998628257887517*z^5*Log[MH2/muf2]^2*Log[z] - 0.360339296212312085*z^6*Log[MH2/muf2]^2*Log[z] - 0.167481313513059545*z^7*Log[MH2/muf2]^2*Log[z] - 0.196709685245840449*z^8*Log[MH2/muf2]^2*Log[z] - 0.0989124044679600235*z^9*Log[MH2/muf2]^2*Log[z] - 0.126013445340044667*z^10*Log[MH2/muf2]^2*Log[z] - 0.0661217487255646627*z^11*Log[MH2/muf2]^2*Log[z] - 0.0881980605368328756*z^12*Log[MH2/muf2]^2*Log[z] - 0.0475742319454163166*z^13*Log[MH2/muf2]^2*Log[z] - 0.0653785310846767908*z^14*Log[MH2/muf2]^2*Log[z] - 0.035965592314798664*z^15*Log[MH2/muf2]^2*Log[z] - 0.05047810264265474*z^16*Log[MH2/muf2]^2*Log[z] - 0.0281840594706372826*z^17*Log[MH2/muf2]^2*Log[z] - 0.0401852107585004549*z^18*Log[MH2/muf2]^2*Log[z] - 0.0227003314577771877*z^19*Log[MH2/muf2]^2*Log[z] - 0.0327663264310926351*z^20*Log[MH2/muf2]^2*Log[z] - 0.0186848174848478638*z^21*Log[MH2/muf2]^2*Log[z] - 0.0272373556039270707*z^22*Log[MH2/muf2]^2*Log[z] - 0.0156534761500614104*z^23*Log[MH2/muf2]^2*Log[z] - 0.0230040300788462939*z^24*Log[MH2/muf2]^2*Log[z] - 0.0133075197370998189*z^25*Log[MH2/muf2]^2*Log[z] - 0.0196894909763539077*z^26*Log[MH2/muf2]^2*Log[z] - 0.0114540166382973781*z^27*Log[MH2/muf2]^2*Log[z] - 0.0170450356219236664*z^28*Log[MH2/muf2]^2*Log[z] - 0.00996369786456893363*z^29*Log[MH2/muf2]^2*Log[z] - 0.0149010017786500644*z^30*Log[MH2/muf2]^2*Log[z] - 0.00874722780758359916*z^31*Log[MH2/muf2]^2*Log[z] - 0.0131383510940439925*z^32*Log[MH2/muf2]^2*Log[z] - 0.00774122060527737456*z^33*Log[MH2/muf2]^2*Log[z] - 0.0116715247890570069*z^34*Log[MH2/muf2]^2*Log[z] - 0.006899669119938491*z^35*Log[MH2/muf2]^2*Log[z] - 0.01043772474766494*z^36*Log[MH2/muf2]^2*Log[z] - 0.00618851195133848979*z^37*Log[MH2/muf2]^2*Log[z] - 0.00939000261925715968*z^38*Log[MH2/muf2]^2*Log[z] - 0.00558208792221624572*z^39*Log[MH2/muf2]^2*Log[z] - 0.00849268295534321343*z^40*Log[MH2/muf2]^2*Log[z] - 0.00506076263876640951*z^41*Log[MH2/muf2]^2*Log[z] - 0.007718259623335958*z^42*Log[MH2/muf2]^2*Log[z] - 0.00460930351884181948*z^43*Log[MH2/muf2]^2*Log[z] - 0.00704524661304162342*z^44*Log[MH2/muf2]^2*Log[z] - 0.00421574474902112439*z^45*Log[MH2/muf2]^2*Log[z] - 0.006456661533468726*z^46*Log[MH2/muf2]^2*Log[z] - 0.003870580088832418*z^47*Log[MH2/muf2]^2*Log[z] - 0.00593893729689437564*z^48*Log[MH2/muf2]^2*Log[z] - 0.00356617944884112547*z^49*Log[MH2/muf2]^2*Log[z] - 0.00548112903997973245*z^50*Log[MH2/muf2]^2*Log[z] - 0.00329636096315860227*z^51*Log[MH2/muf2]^2*Log[z] - 0.00507432808103774822*z^52*Log[MH2/muf2]^2*Log[z] - 0.0030560728800597143*z^53*Log[MH2/muf2]^2*Log[z] - 0.00471122331448094784*z^54*Log[MH2/muf2]^2*Log[z] - 0.00284115416975413567*z^55*Log[MH2/muf2]^2*Log[z] - 0.00438576908961921052*z^56*Log[MH2/muf2]^2*Log[z] - 0.00264815232781751912*z^57*Log[MH2/muf2]^2*Log[z] - 0.00409293099809976313*z^58*Log[MH2/muf2]^2*Log[z] - 0.00247418325934141143*z^59*Log[MH2/muf2]^2*Log[z] - 0.00382848934714937552*z^60*Log[MH2/muf2]^2*Log[z] - 0.00231682248246834871*z^61*Log[MH2/muf2]^2*Log[z] - 0.00358888581932327139*z^62*Log[MH2/muf2]^2*Log[z] - 0.00217401989239553951*z^63*Log[MH2/muf2]^2*Log[z] - 0.0033711027969039967*z^64*Log[MH2/muf2]^2*Log[z] - 0.00204403242590942237*z^65*Log[MH2/muf2]^2*Log[z] - 0.00317256762938454332*z^66*Log[MH2/muf2]^2*Log[z] - 0.0019253704525604282*z^67*Log[MH2/muf2]^2*Log[z] - 0.00299107611803006796*z^68*Log[MH2/muf2]^2*Log[z] - 0.00181675478312810846*z^69*Log[MH2/muf2]^2*Log[z] - 0.00282473092975024909*z^70*Log[MH2/muf2]^2*Log[z] - 0.00171708195702714325*z^71*Log[MH2/muf2]^2*Log[z] - 0.00267189170007442822*z^72*Log[MH2/muf2]^2*Log[z] - 0.00162539603446247657*z^73*Log[MH2/muf2]^2*Log[z] - 0.00253113435560399945*z^74*Log[MH2/muf2]^2*Log[z] - 0.00154086553593547401*z^75*Log[MH2/muf2]^2*Log[z] - 0.00240121775843696275*z^76*Log[MH2/muf2]^2*Log[z] - 0.0014627644824184716*z^77*Log[MH2/muf2]^2*Log[z] - 0.00228105620355355195*z^78*Log[MH2/muf2]^2*Log[z] - 0.00139045672312722164*z^79*Log[MH2/muf2]^2*Log[z] - 0.00216969662372487342*z^80*Log[MH2/muf2]^2*Log[z] - 0.00132338291487569703*z^81*Log[MH2/muf2]^2*Log[z] - 0.0020662996027531124*z^82*Log[MH2/muf2]^2*Log[z] - 0.00126104965220752554*z^83*Log[MH2/muf2]^2*Log[z] - 0.00197012348663156199*z^84*Log[MH2/muf2]^2*Log[z] - 0.00120302035149483381*z^85*Log[MH2/muf2]^2*Log[z] - 0.001880511027945992*z^86*Log[MH2/muf2]^2*Log[z] - 0.00114890757272883753*z^87*Log[MH2/muf2]^2*Log[z] - 0.00179687811208543849*z^88*Log[MH2/muf2]^2*Log[z] - 0.00109836652549364669*z^89*Log[MH2/muf2]^2*Log[z] - 0.00171870420238500698*z^90*Log[MH2/muf2]^2*Log[z] - 0.00105108955483525788*z^91*Log[MH2/muf2]^2*Log[z] - 0.00164552421098315756*z^92*Log[MH2/muf2]^2*Log[z] - 0.00100680144156073644*z^93*Log[MH2/muf2]^2*Log[z] - 0.00157692155728432299*z^94*Log[MH2/muf2]^2*Log[z] - 0.000965255382294947645*z^95*Log[MH2/muf2]^2*Log[z] - 0.00151252221975068398*z^96*Log[MH2/muf2]^2*Log[z] - 0.000926229539174676542*z^97*Log[MH2/muf2]^2*Log[z] - 0.00145198962179189779*z^98*Log[MH2/muf2]^2*Log[z] - 0.000889524068736266253*z^99*Log[MH2/muf2]^2*Log[z] - 0.0013950202206789676*z^100*Log[MH2/muf2]^2*Log[z] + 13.037037037037036*Log[MH2/muf2]^3*Log[z] + (24.5925925925925926*Log[MH2/muf2]^3*Log[z])/z - 3.7037037037037037*z*Log[MH2/muf2]^3*Log[z] - 415.3948828046917*Log[z]^2 - (111.318005899534036*Log[z]^2)/z + 42.1447791*z*Log[z]^2 + 6.3372995*z^2*Log[z]^2 - 2.7768677*z^3*Log[z]^2 + 70.9544779*z^4*Log[z]^2 - 572.200756*z^5*Log[z]^2 + 3913.092249359*z^6*Log[z]^2 - 28331.52353908*z^7*Log[z]^2 + 215113.5597347*z^8*Log[z]^2 - 1.701138136035*^6*z^9*Log[z]^2 + 1.391254041628*^7*z^10*Log[z]^2 - 1.170021434375*^8*z^11*Log[z]^2 + 1.007237020944*^9*z^12*Log[z]^2 - 8.84427052813*^9*z^13*Log[z]^2 + 7.89853142303*^10*z^14*Log[z]^2 - 7.15798285571*^11*z^15*Log[z]^2 + 6.57033969108*^12*z^16*Log[z]^2 - 6.09922572412*^13*z^17*Log[z]^2 + 5.71873824344*^14*z^18*Log[z]^2 - 5.41005380587*^15*z^19*Log[z]^2 + 5.15924867357*^16*z^20*Log[z]^2 - 4.95586349478*^17*z^21*Log[z]^2 + 4.79193636339*^18*z^22*Log[z]^2 - 4.66133793055*^19*z^23*Log[z]^2 + 4.55930568741*^20*z^24*Log[z]^2 - 4.48211227252*^21*z^25*Log[z]^2 + 4.42682565541*^22*z^26*Log[z]^2 - 4.39113338499*^23*z^27*Log[z]^2 + 4.373212218*^24*z^28*Log[z]^2 - 4.37163036408*^25*z^29*Log[z]^2 + 4.3852734955*^26*z^30*Log[z]^2 - 4.4132882954*^27*z^31*Log[z]^2 + 4.4550391087*^28*z^32*Log[z]^2 - 4.5100744967*^29*z^33*Log[z]^2 + 4.5781013655*^30*z^34*Log[z]^2 - 4.6589649503*^31*z^35*Log[z]^2 + 4.7526333821*^32*z^36*Log[z]^2 - 4.8591858827*^33*z^37*Log[z]^2 + 4.9788038663*^34*z^38*Log[z]^2 - 5.1117644054*^35*z^39*Log[z]^2 + 5.2584356423*^36*z^40*Log[z]^2 - 5.4192738331*^37*z^41*Log[z]^2 + 5.5948217778*^38*z^42*Log[z]^2 - 5.785708458*^39*z^43*Log[z]^2 + 5.9926497381*^40*z^44*Log[z]^2 - 6.2164500313*^41*z^45*Log[z]^2 + 6.4580048525*^42*z^46*Log[z]^2 - 6.7183042082*^43*z^47*Log[z]^2 + 6.9984367891*^44*z^48*Log[z]^2 - 7.2995949497*^45*z^49*Log[z]^2 + 7.6230804701*^46*z^50*Log[z]^2 - 7.9703111088*^47*z^51*Log[z]^2 + 8.3428279653*^48*z^52*Log[z]^2 - 8.7423036802*^49*z^53*Log[z]^2 + 9.1705515105*^50*z^54*Log[z]^2 - 9.6295353257*^51*z^55*Log[z]^2 + 1.01213805789*^53*z^56*Log[z]^2 - 1.06483863154*^54*z^57*Log[z]^2 + 1.12130382903*^55*z^58*Log[z]^2 - 1.1818023274*^56*z^59*Log[z]^2 + 1.2466244634*^57*z^60*Log[z]^2 - 1.3160839295*^58*z^61*Log[z]^2 + 1.3905196178*^59*z^62*Log[z]^2 - 1.4702976248*^60*z^63*Log[z]^2 + 1.5558134292*^61*z^64*Log[z]^2 - 1.6474942569*^62*z^65*Log[z]^2 + 1.7458016506*^63*z^66*Log[z]^2 - 1.8512342579*^64*z^67*Log[z]^2 + 1.9643308603*^65*z^68*Log[z]^2 - 2.0856736599*^66*z^69*Log[z]^2 + 2.2158918482*^67*z^70*Log[z]^2 - 2.3556654805*^68*z^71*Log[z]^2 + 2.505729682*^69*z^72*Log[z]^2 - 2.6668792141*^70*z^73*Log[z]^2 + 2.8399734327*^71*z^74*Log[z]^2 - 3.0259416721*^72*z^75*Log[z]^2 + 3.2257890914*^73*z^76*Log[z]^2 - 3.4406030239*^74*z^77*Log[z]^2 + 3.6715598736*^75*z^78*Log[z]^2 - 3.919932606*^76*z^79*Log[z]^2 + 4.1870988864*^77*z^80*Log[z]^2 - 4.4745499208*^78*z^81*Log[z]^2 + 4.7839000636*^79*z^82*Log[z]^2 - 5.1168972567*^80*z^83*Log[z]^2 + 5.4754343758*^81*z^84*Log[z]^2 - 5.861561563*^82*z^85*Log[z]^2 + 6.277499632*^83*z^86*Log[z]^2 - 6.725654642*^84*z^87*Log[z]^2 + 7.208633746*^85*z^88*Log[z]^2 - 7.729262419*^86*z^89*Log[z]^2 + 8.2906032*^87*z^90*Log[z]^2 - 8.895976071*^88*z^91*Log[z]^2 + 9.548980628*^89*z^92*Log[z]^2 - 1.0253520199*^91*z^93*Log[z]^2 + 1.1013828082*^92*z^94*Log[z]^2 - 1.1834496099*^93*z^95*Log[z]^2 + 1.2720505662*^94*z^96*Log[z]^2 - 1.367726159*^95*z^97*Log[z]^2 + 1.4710628909*^96*z^98*Log[z]^2 - 1.5826972918*^97*z^99*Log[z]^2 + 1.7033202802*^98*z^100*Log[z]^2 - 36.9285014093331317*Log[MH2/muf2]*Log[z]^2 + (125.657281406794087*Log[MH2/muf2]*Log[z]^2)/z - 66.8573143532532628*z*Log[MH2/muf2]*Log[z]^2 + 36.4224965706447188*z^2*Log[MH2/muf2]*Log[z]^2 + 0.534979423868312757*z^3*Log[MH2/muf2]*Log[z]^2 + 2.90707818930041152*z^4*Log[MH2/muf2]*Log[z]^2 - 0.0764403292181069959*z^5*Log[MH2/muf2]*Log[z]^2 + 0.816263822401388539*z^6*Log[MH2/muf2]*Log[z]^2 + 0.0757446600039192632*z^7*Log[MH2/muf2]*Log[z]^2 + 0.307052107537116355*z^8*Log[MH2/muf2]*Log[z]^2 + 0.141415098961395258*z^9*Log[MH2/muf2]*Log[z]^2 + 0.104935367247376226*z^10*Log[MH2/muf2]*Log[z]^2 + 0.168068110963733859*z^11*Log[MH2/muf2]*Log[z]^2 + 0.00672300127536249439*z^12*Log[MH2/muf2]*Log[z]^2 + 0.177770589977210517*z^13*Log[MH2/muf2]*Log[z]^2 - 0.0463760847100963774*z^14*Log[MH2/muf2]*Log[z]^2 + 0.179624278246412285*z^15*Log[MH2/muf2]*Log[z]^2 - 0.07688105309655782*z^16*Log[MH2/muf2]*Log[z]^2 + 0.177685001367643905*z^17*Log[MH2/muf2]*Log[z]^2 - 0.0949720191290079394*z^18*Log[MH2/muf2]*Log[z]^2 + 0.173897846358767802*z^19*Log[MH2/muf2]*Log[z]^2 - 0.105787921785771013*z^20*Log[MH2/muf2]*Log[z]^2 + 0.169249001015709826*z^21*Log[MH2/muf2]*Log[z]^2 - 0.112136432966196701*z^22*Log[MH2/muf2]*Log[z]^2 + 0.164257901321098761*z^23*Log[MH2/muf2]*Log[z]^2 - 0.11564560767060295*z^24*Log[MH2/muf2]*Log[z]^2 + 0.159204001853856662*z^25*Log[MH2/muf2]*Log[z]^2 - 0.11730422306624955*z^26*Log[MH2/muf2]*Log[z]^2 + 0.154238022039055287*z^27*Log[MH2/muf2]*Log[z]^2 - 0.117735333485870209*z^28*Log[MH2/muf2]*Log[z]^2 + 0.149439391065815724*z^29*Log[MH2/muf2]*Log[z]^2 - 0.117343395656880737*z^30*Log[MH2/muf2]*Log[z]^2 + 0.144847176664550128*z^31*Log[MH2/muf2]*Log[z]^2 - 0.11639739767402472*z^32*Log[MH2/muf2]*Log[z]^2 + 0.140477310230574864*z^33*Log[MH2/muf2]*Log[z]^2 - 0.115079796279896605*z^34*Log[MH2/muf2]*Log[z]^2 + 0.136332442047660799*z^35*Log[MH2/muf2]*Log[z]^2 - 0.113516342302019805*z^36*Log[MH2/muf2]*Log[z]^2 + 0.132407698061380411*z^37*Log[MH2/muf2]*Log[z]^2 - 0.111794805518370318*z^38*Log[MH2/muf2]*Log[z]^2 + 0.128694092668715641*z^39*Log[MH2/muf2]*Log[z]^2 - 0.109977035738978031*z^40*Log[MH2/muf2]*Log[z]^2 + 0.12518056934316144*z^41*Log[MH2/muf2]*Log[z]^2 - 0.108106907110708161*z^42*Log[MH2/muf2]*Log[z]^2 + 0.121855222586487169*z^43*Log[MH2/muf2]*Log[z]^2 - 0.10621565433074624*z^44*Log[MH2/muf2]*Log[z]^2 + 0.118706024078287606*z^45*Log[MH2/muf2]*Log[z]^2 - 0.104325519412444523*z^46*Log[MH2/muf2]*Log[z]^2 + 0.115721245262971772*z^47*Log[MH2/muf2]*Log[z]^2 - 0.102452282226090779*z^48*Log[MH2/muf2]*Log[z]^2 + 0.112889692837952828*z^49*Log[MH2/muf2]*Log[z]^2 - 0.100607040400780993*z^50*Log[MH2/muf2]*Log[z]^2 + 0.110200828723996236*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0987974763692443842*z^52*Log[MH2/muf2]*Log[z]^2 + 0.107644819024173167*z^53*Log[MH2/muf2]*Log[z]^2 - 0.0970287689750278179*z^54*Log[MH2/muf2]*Log[z]^2 + 0.105212539884398167*z^55*Log[MH2/muf2]*Log[z]^2 - 0.0953042555447736645*z^56*Log[MH2/muf2]*Log[z]^2 + 0.102895557858929045*z^57*Log[MH2/muf2]*Log[z]^2 - 0.0936259167183273726*z^58*Log[MH2/muf2]*Log[z]^2 + 0.100686095904646678*z^59*Log[MH2/muf2]*Log[z]^2 - 0.0919947340476074799*z^60*Log[MH2/muf2]*Log[z]^2 + 0.0985769920171274217*z^61*Log[MH2/muf2]*Log[z]^2 - 0.0904109553849303789*z^62*Log[MH2/muf2]*Log[z]^2 + 0.0965616548946590343*z^63*Log[MH2/muf2]*Log[z]^2 - 0.0888742928597267033*z^64*Log[MH2/muf2]*Log[z]^2 + 0.0946340193295806054*z^65*Log[MH2/muf2]*Log[z]^2 - 0.0873840711852667823*z^66*Log[MH2/muf2]*Log[z]^2 + 0.0927885029408279079*z^67*Log[MH2/muf2]*Log[z]^2 - 0.0859393391082462609*z^68*Log[MH2/muf2]*Log[z]^2 + 0.0910199651636882218*z^69*Log[MH2/muf2]*Log[z]^2 - 0.0845389533351296179*z^70*Log[MH2/muf2]*Log[z]^2 + 0.0893236689663374391*z^71*Log[MH2/muf2]*Log[z]^2 - 0.0831816417892513238*z^72*Log[MH2/muf2]*Log[z]^2 + 0.0876952454801288678*z^73*Log[MH2/muf2]*Log[z]^2 - 0.0818660512687064646*z^74*Log[MH2/muf2]*Log[z]^2 + 0.0861306615549903509*z^75*Log[MH2/muf2]*Log[z]^2 - 0.08059078328078449*z^76*Log[MH2/muf2]*Log[z]^2 + 0.0846261901455405853*z^77*Log[MH2/muf2]*Log[z]^2 - 0.0793544208822501057*z^78*Log[MH2/muf2]*Log[z]^2 + 0.0831783833732756769*z^79*Log[MH2/muf2]*Log[z]^2 - 0.0781555486575737*z^80*Log[MH2/muf2]*Log[z]^2 + 0.0817840480793254678*z^81*Log[MH2/muf2]*Log[z]^2 - 0.0769927674500972272*z^82*Log[MH2/muf2]*Log[z]^2 + 0.0804402236702083785*z^83*Log[MH2/muf2]*Log[z]^2 - 0.0758647050751264856*z^84*Log[MH2/muf2]*Log[z]^2 + 0.0791441620586943966*z^85*Log[MH2/muf2]*Log[z]^2 - 0.0747700239541114008*z^86*Log[MH2/muf2]*Log[z]^2 + 0.0778933095086774501*z^87*Log[MH2/muf2]*Log[z]^2 - 0.0737074263902550658*z^88*Log[MH2/muf2]*Log[z]^2 + 0.0766852902038104898*z^89*Log[MH2/muf2]*Log[z]^2 - 0.0726756580398399181*z^90*Log[MH2/muf2]*Log[z]^2 + 0.0755178913725811859*z^91*Log[MH2/muf2]*Log[z]^2 - 0.07167351000695626*z^92*Log[MH2/muf2]*Log[z]^2 + 0.0743890498162252624*z^93*Log[MH2/muf2]*Log[z]^2 - 0.07069981989237314*z^94*Log[MH2/muf2]*Log[z]^2 + 0.0732968396995844301*z^95*Log[MH2/muf2]*Log[z]^2 - 0.0697534720527611672*z^96*Log[MH2/muf2]*Log[z]^2 + 0.0722394614782287485*z^97*Log[MH2/muf2]*Log[z]^2 - 0.06883339726897122*z^98*Log[MH2/muf2]*Log[z]^2 + 0.0712152318476002272*z^99*Log[MH2/muf2]*Log[z]^2 - 0.0679385719775576618*z^100*Log[MH2/muf2]*Log[z]^2 - 20.0987654320987654*Log[MH2/muf2]^2*Log[z]^2 - (32.*Log[MH2/muf2]^2*Log[z]^2)/z + 9.69135802469135802*z*Log[MH2/muf2]^2*Log[z]^2 - 2.10699588477366255*z^2*Log[MH2/muf2]^2*Log[z]^2 - 2.07407407407407407*Log[MH2/muf2]^3*Log[z]^2 + (2.66666666666666667*Log[MH2/muf2]^3*Log[z]^2)/z + 1.48148148148148148*z*Log[MH2/muf2]^3*Log[z]^2 + 17.46463564039913*Log[z]^3 - (41.8857604689313625*Log[z]^3)/z + 44.83667146*z*Log[z]^3 - 20.52674897*z^2*Log[z]^3 - 1.86694102*z^3*Log[z]^3 + 14.06765432*z^4*Log[z]^3 - 100.89386145*z^5*Log[z]^3 + 676.14328117*z^6*Log[z]^3 - 4768.593977399*z^7*Log[z]^3 + 35366.67196685*z^8*Log[z]^3 - 274207.5088995*z^9*Log[z]^3 + 2.206549341182*^6*z^10*Log[z]^3 - 1.831231468877*^7*z^11*Log[z]^3 + 1.559277770968*^8*z^12*Log[z]^3 - 1.3566670466*^9*z^13*Log[z]^3 + 1.202220875474*^10*z^14*Log[z]^3 - 1.08226932863*^11*z^15*Log[z]^3 + 9.87698079089*^11*z^16*Log[z]^3 - 9.12253680563*^12*z^17*Log[z]^3 + 8.5153644341*^13*z^18*Log[z]^3 - 8.0238218072*^14*z^19*Log[z]^3 + 7.6247123671*^15*z^20*Log[z]^3 - 7.3007450569*^16*z^21*Log[z]^3 + 7.0388439369*^17*z^22*Log[z]^3 - 6.8289983205*^18*z^23*Log[z]^3 + 6.6634650727*^19*z^24*Log[z]^3 - 6.5362053325*^20*z^25*Log[z]^3 + 6.4424803747*^21*z^26*Log[z]^3 - 6.3785574558*^22*z^27*Log[z]^3 + 6.3414929381*^23*z^28*Log[z]^3 - 6.3289705432*^24*z^29*Log[z]^3 + 6.3391794962*^25*z^30*Log[z]^3 - 6.3707219197*^26*z^31*Log[z]^3 + 6.4225419463*^27*z^32*Log[z]^3 - 6.4938711526*^28*z^33*Log[z]^3 + 6.5841864019*^29*z^34*Log[z]^3 - 6.6931772301*^30*z^35*Log[z]^3 + 6.820720656*^31*z^36*Log[z]^3 - 6.9668618346*^32*z^37*Log[z]^3 + 7.1317993675*^33*z^38*Log[z]^3 - 7.3158743717*^34*z^39*Log[z]^3 + 7.5195626251*^35*z^40*Log[z]^3 - 7.7434692694*^36*z^41*Log[z]^3 + 7.988325672*^37*z^42*Log[z]^3 - 8.2549881479*^38*z^43*Log[z]^3 + 8.5444383091*^39*z^44*Log[z]^3 - 8.8577848727*^40*z^45*Log[z]^3 + 9.1962668007*^41*z^46*Log[z]^3 - 9.5612576819*^42*z^47*Log[z]^3 + 9.9542712974*^43*z^48*Log[z]^3 - 1.03769683344*^45*z^49*Log[z]^3 + 1.08311642347*^46*z^50*Log[z]^3 - 1.1318838183*^47*z^51*Log[z]^3 + 1.1842143254*^48*z^52*Log[z]^3 - 1.2403417757*^49*z^53*Log[z]^3 + 1.3005197819*^50*z^54*Log[z]^3 - 1.3650231276*^51*z^55*Log[z]^3 + 1.434149294*^52*z^56*Log[z]^3 - 1.5082201324*^53*z^57*Log[z]^3 + 1.5875836938*^54*z^58*Log[z]^3 - 1.672616224*^55*z^59*Log[z]^3 + 1.7637243393*^56*z^60*Log[z]^3 - 1.8613473943*^57*z^61*Log[z]^3 + 1.9659600574*^58*z^62*Log[z]^3 - 2.0780751123*^59*z^63*Log[z]^3 + 2.1982464999*^60*z^64*Log[z]^3 - 2.3270726252*^61*z^65*Log[z]^3 + 2.4651999463*^62*z^66*Log[z]^3 - 2.6133268738*^63*z^67*Log[z]^3 + 2.7722080025*^64*z^68*Log[z]^3 - 2.9426587065*^65*z^69*Log[z]^3 + 3.1255601276*^66*z^70*Log[z]^3 - 3.3218645907*^67*z^71*Log[z]^3 + 3.5326014827*^68*z^72*Log[z]^3 - 3.7588836355*^69*z^73*Log[z]^3 + 4.0019142556*^70*z^74*Log[z]^3 - 4.2629944496*^71*z^75*Log[z]^3 + 4.5435313942*^72*z^76*Log[z]^3 - 4.845047211*^73*z^77*Log[z]^3 + 5.169188603*^74*z^78*Log[z]^3 - 5.517737325*^75*z^79*Log[z]^3 + 5.892621551*^76*z^80*Log[z]^3 - 6.295928234*^77*z^81*Log[z]^3 + 6.729916527*^78*z^82*Log[z]^3 - 7.197032366*^79*z^83*Log[z]^3 + 7.69992433*^80*z^84*Log[z]^3 - 8.24146086*^81*z^85*Log[z]^3 + 8.824748997*^82*z^86*Log[z]^3 - 9.453154733*^83*z^87*Log[z]^3 + 1.0130325152*^85*z^88*Log[z]^3 - 1.0860212494*^86*z^89*Log[z]^3 + 1.1647100335*^87*z^90*Log[z]^3 - 1.2495632047*^88*z^91*Log[z]^3 + 1.3410841764*^89*z^92*Log[z]^3 - 1.4398188066*^90*z^93*Log[z]^3 + 1.5463590619*^91*z^94*Log[z]^3 - 1.6613470045*^92*z^95*Log[z]^3 + 1.785479131*^93*z^96*Log[z]^3 - 1.9195110936*^94*z^97*Log[z]^3 + 2.064262839*^95*z^98*Log[z]^3 - 2.2206242018*^96*z^99*Log[z]^3 + 2.3895609937*^97*z^100*Log[z]^3 + 18.5185185185185185*Log[MH2/muf2]*Log[z]^3 + (21.3333333333333333*Log[MH2/muf2]*Log[z]^3)/z - 7.76954732510288066*z*Log[MH2/muf2]*Log[z]^3 + 4.38957475994513032*z^2*Log[MH2/muf2]*Log[z]^3 + 0.131687242798353909*z^3*Log[MH2/muf2]*Log[z]^3 - 0.0921810699588477366*z^4*Log[MH2/muf2]*Log[z]^3 + 0.0724279835390946502*z^5*Log[MH2/muf2]*Log[z]^3 - 0.0601998824221046443*z^6*Log[MH2/muf2]*Log[z]^3 + 0.0517342739564961787*z^7*Log[MH2/muf2]*Log[z]^3 - 0.0454634528708602783*z^8*Log[MH2/muf2]*Log[z]^3 + 0.0406035665294924554*z^9*Log[MH2/muf2]*Log[z]^3 - 0.0367128070831774535*z^10*Log[MH2/muf2]*Log[z]^3 + 0.0335203890759446315*z^11*Log[MH2/muf2]*Log[z]^3 - 0.0308498086275864054*z^12*Log[MH2/muf2]*Log[z]^3 + 0.0285804730249174694*z^13*Log[MH2/muf2]*Log[z]^3 - 0.0266268710713155158*z^14*Log[MH2/muf2]*Log[z]^3 + 0.0249265138154027043*z^15*Log[MH2/muf2]*Log[z]^3 - 0.0234325829097070927*z^16*Log[MH2/muf2]*Log[z]^3 + 0.0221092552247236343*z^17*Log[MH2/muf2]*Log[z]^3 - 0.0209286226944752343*z^18*Log[MH2/muf2]*Log[z]^3 + 0.0198686015450148004*z^19*Log[MH2/muf2]*Log[z]^3 - 0.0189114762214177419*z^20*Log[MH2/muf2]*Log[z]^3 + 0.0180428624873069318*z^21*Log[MH2/muf2]*Log[z]^3 - 0.0172509544490220819*z^22*Log[MH2/muf2]*Log[z]^3 + 0.0165259682167894728*z^23*Log[MH2/muf2]*Log[z]^3 - 0.0158597244587582752*z^24*Log[MH2/muf2]*Log[z]^3 + 0.0152453308008863564*z^25*Log[MH2/muf2]*Log[z]^3 - 0.0146769371460729485*z^26*Log[MH2/muf2]*Log[z]^3 + 0.0141495450137425446*z^27*Log[MH2/muf2]*Log[z]^3 - 0.0136588574221609556*z^28*Log[MH2/muf2]*Log[z]^3 + 0.013201159561312818*z^29*Log[MH2/muf2]*Log[z]^3 - 0.0127732231056912802*z^30*Log[MH2/muf2]*Log[z]^3 + 0.0123722288596840568*z^31*Log[MH2/muf2]*Log[z]^3 - 0.0119957037519761534*z^32*Log[MH2/muf2]*Log[z]^3 + 0.0116414691578090271*z^33*Log[MH2/muf2]*Log[z]^3 - 0.0113075982357028109*z^34*Log[MH2/muf2]*Log[z]^3 + 0.0109923804912911667*z^35*Log[MH2/muf2]*Log[z]^3 - 0.0106942921757736573*z^36*Log[MH2/muf2]*Log[z]^3 + 0.0104119714256166498*z^37*Log[MH2/muf2]*Log[z]^3 - 0.0101441972787002027*z^38*Log[MH2/muf2]*Log[z]^3 + 0.00988987187817597174*z^39*Log[MH2/muf2]*Log[z]^3 - 0.00964800531196195153*z^40*Log[MH2/muf2]*Log[z]^3 + 0.00941770264263489196*z^41*Log[MH2/muf2]*Log[z]^3 - 0.00919815276656519488*z^42*Log[MH2/muf2]*Log[z]^3 + 0.00898861880774025477*z^43*Log[MH2/muf2]*Log[z]^3 - 0.00878842980479500721*z^44*Log[MH2/muf2]*Log[z]^3 + 0.00859697349230360503*z^45*Log[MH2/muf2]*Log[z]^3 - 0.00841369001166171139*z^46*Log[MH2/muf2]*Log[z]^3 + 0.00823806641465188078*z^47*Log[MH2/muf2]*Log[z]^3 - 0.00806963184538328071*z^48*Log[MH2/muf2]*Log[z]^3 + 0.007907953304778701*z^49*Log[MH2/muf2]*Log[z]^3 - 0.00775263191696431659*z^50*Log[MH2/muf2]*Log[z]^3 + 0.00760329962944342029*z^51*Log[MH2/muf2]*Log[z]^3 - 0.00745961628931168948*z^52*Log[MH2/muf2]*Log[z]^3 + 0.00732126704640098537*z^53*Log[MH2/muf2]*Log[z]^3 - 0.00718796004144245467*z^54*Log[MH2/muf2]*Log[z]^3 + 0.00705942434337496066*z^55*Log[MH2/muf2]*Log[z]^3 - 0.00693540810499874827*z^56*Log[MH2/muf2]*Log[z]^3 + 0.00681567691045408327*z^57*Log[MH2/muf2]*Log[z]^3 - 0.00670001229162623785*z^58*Log[MH2/muf2]*Log[z]^3 + 0.00658821039365230546*z^59*Log[MH2/muf2]*Log[z]^3 - 0.00648008077232244439*z^60*Log[MH2/muf2]*Log[z]^3 + 0.00637544530840259144*z^61*Log[MH2/muf2]*Log[z]^3 - 0.00627413722581867988*z^62*Log[MH2/muf2]*Log[z]^3 + 0.00617600020228455115*z^63*Log[MH2/muf2]*Log[z]^3 - 0.00608088756236904385*z^64*Log[MH2/muf2]*Log[z]^3 + 0.00598866154421709977*z^65*Log[MH2/muf2]*Log[z]^3 - 0.00589919263219429057*z^66*Log[MH2/muf2]*Log[z]^3 + 0.00581235894863833602*z^67*Log[MH2/muf2]*Log[z]^3 - 0.00572804569869543382*z^68*Log[MH2/muf2]*Log[z]^3 + 0.00564614466291078965*z^69*Log[MH2/muf2]*Log[z]^3 - 0.00556655373284617348*z^70*Log[MH2/muf2]*Log[z]^3 + 0.00548917648552494666*z^71*Log[MH2/muf2]*Log[z]^3 - 0.00541392179296724784*z^72*Log[MH2/muf2]*Log[z]^3 + 0.00534070346348377804*z^73*Log[MH2/muf2]*Log[z]^3 - 0.00526943991175345818*z^74*Log[MH2/muf2]*Log[z]^3 + 0.00520005385502461526*z^75*Log[MH2/muf2]*Log[z]^3 - 0.00513247203305682838*z^76*Log[MH2/muf2]*Log[z]^3 + 0.00506662494966588534*z^77*Log[MH2/muf2]*Log[z]^3 - 0.005002446633951557*z^78*Log[MH2/muf2]*Log[z]^3 + 0.00493987441948060795*z^79*Log[MH2/muf2]*Log[z]^3 - 0.0048788487398686905*z^80*Log[MH2/muf2]*Log[z]^3 + 0.00481931293935710276*z^81*Log[MH2/muf2]*Log[z]^3 - 0.00476121309711617948*z^82*Log[MH2/muf2]*Log[z]^3 + 0.00470449786412825561*z^83*Log[MH2/muf2]*Log[z]^3 - 0.00464911831161142131*z^84*Log[MH2/muf2]*Log[z]^3 + 0.00459502779004222993*z^85*Log[MH2/muf2]*Log[z]^3 - 0.00454218179792237269*z^86*Log[MH2/muf2]*Log[z]^3 + 0.00449053785951228703*z^87*Log[MH2/muf2]*Log[z]^3 - 0.00444005541082470782*z^88*Log[MH2/muf2]*Log[z]^3 + 0.00439069569323418678*z^89*Log[MH2/muf2]*Log[z]^3 - 0.00434242165411537*z^90*Log[MH2/muf2]*Log[z]^3 + 0.00429519785397402145*z^91*Log[MH2/muf2]*Log[z]^3 - 0.00424899037958099825*z^92*Log[MH2/muf2]*Log[z]^3 + 0.004203766762661189*z^93*Log[MH2/muf2]*Log[z]^3 - 0.00415949590372722098*z^94*Log[MH2/muf2]*Log[z]^3 + 0.00411614800068203079*z^95*Log[MH2/muf2]*Log[z]^3 - 0.00407369448184544344*z^96*Log[MH2/muf2]*Log[z]^3 + 0.00403210794308814273*z^97*Log[MH2/muf2]*Log[z]^3 - 0.00399136208878204187*z^98*Log[MH2/muf2]*Log[z]^3 + 0.00395143167629940117*z^99*Log[MH2/muf2]*Log[z]^3 - 0.00391229246381428266*z^100*Log[MH2/muf2]*Log[z]^3 + 3.45679012345679012*Log[MH2/muf2]^2*Log[z]^3 - (2.66666666666666667*Log[MH2/muf2]^2*Log[z]^3)/z - 2.02469135802469136*z*Log[MH2/muf2]^2*Log[z]^3 - 7.22222222222222*Log[z]^4 - (5.33333333333333333*Log[z]^4)/z + 2.75308642*z*Log[z]^4 - 2.554183813*z^2*Log[z]^4 - 0.061728395*z^3*Log[z]^4 + 0.035802469*z^4*Log[z]^4 - 0.0197530864*z^5*Log[z]^4 + 0.0102292769*z^6*Log[z]^4 - 0.0044091711*z^7*Log[z]^4 + 0.000734862*z^8*Log[z]^4 + 0.00164609*z^9*Log[z]^4 - 0.0032174*z^10*Log[z]^4 + 0.004265*z^11*Log[z]^4 - 0.00496*z^12*Log[z]^4 + 0.0054*z^13*Log[z]^4 - 1.90123456790123457*Log[MH2/muf2]*Log[z]^4 + (1.33333333333333333*Log[MH2/muf2]*Log[z]^4)/z + 1.08024691358024691*z*Log[MH2/muf2]*Log[z]^4 + 0.380246913580246914*Log[z]^5 - (0.266666666666666667*Log[z]^5)/z - 0.21604938271605*z*Log[z]^5, -357.5555 + 90.6123/z + 379.5639*z - 41.1285852*z^2 + 2.71807426*z^3 + 34.669787*z^4 - 43.699886878*z^5 + 114.714384422*z^6 - 267.313206011*z^7 + 704.848780395*z^8 - 1926.73239117*z^9 + 5482.58165935*z^10 - 16071.49635752*z^11 + 48304.5731267*z^12 - 148304.8521508*z^13 + 463724.805179*z^14 - 1.47330713228*^6*z^15 + 4.74695255652*^6*z^16 - 1.54858257242*^7*z^17 + 5.1082250647*^7*z^18 - 1.70188213448*^8*z^19 + 5.72125837791*^8*z^20 - 1.93906995727*^9*z^21 + 6.6209524381*^9*z^22 - 2.27613355266*^10*z^23 + 7.8737931499*^10*z^24 - 2.73946808709*^11*z^25 + 9.5819857435*^11*z^26 - 3.36808814585*^12*z^27 + 1.18932174292*^13*z^28 - 4.2176243197*^13*z^29 + 1.50164408442*^14*z^30 - 5.3664402351*^14*z^31 + 1.92453381381*^15*z^32 - 6.9245815447*^15*z^33 + 2.49923437254*^16*z^34 - 9.046689325*^16*z^35 + 3.2837619329*^17*z^36 - 1.19505698626*^18*z^37 + 4.3599471415*^18*z^38 - 1.59439052*^19*z^39 + 5.8435711653*^19*z^40 - 2.1462736264*^20*z^41 + 7.8989843461*^20*z^42 - 2.9127026471*^21*z^43 + 1.07602374299*^22*z^44 - 3.9821072124*^22*z^45 + 1.4761697831*^23*z^46 - 5.4810141156*^23*z^47 + 2.0382510844*^24*z^48 - 7.5910049006*^24*z^49 + 2.8311312014*^25*z^50 - 1.05734243986*^26*z^51 + 3.9540619978*^26*z^52 - 1.4805460119*^27*z^53 + 5.5504812374*^27*z^54 - 2.0832934125*^28*z^55 + 7.8282216662*^28*z^56 - 2.9447702452*^29*z^57 + 1.108916864*^30*z^58 - 4.1801349444*^30*z^59 + 1.5772865614*^31*z^60 - 5.9572504602*^31*z^61 + 2.2520743069*^32*z^62 - 8.52135093*^32*z^63 + 3.2270889598*^33*z^64 - 1.2231468656*^34*z^65 + 4.6398123188*^34*z^66 - 1.7614316944*^35*z^67 + 6.692135073*^35*z^68 - 2.5444120181*^36*z^69 + 9.681101854*^36*z^70 - 3.6861067062*^37*z^71 + 1.404456522*^38*z^72 - 5.3547332973*^38*z^73 + 2.0429076569*^39*z^74 - 7.79890232*^39*z^75 + 2.9790986296*^40*z^76 - 1.1386651303*^41*z^77 + 4.3547201186*^41*z^78 - 1.6663689373*^42*z^79 + 6.380028251*^42*z^80 - 2.4440418416*^43*z^81 + 9.36749673*^43*z^82 - 3.5922109521*^44*z^83 + 1.378218804*^45*z^84 - 5.290386961*^45*z^85 + 2.0317239039*^46*z^86 - 7.80629837*^46*z^87 + 3.0007111661*^47*z^88 - 1.1539775874*^48*z^89 + 4.439769006*^48*z^90 - 1.708870012*^49*z^91 + 6.580203152*^49*z^92 - 2.5348209724*^50*z^93 + 9.768530109*^50*z^94 - 3.766009625*^51*z^95 + 1.4524472379*^52*z^96 - 5.603799678*^52*z^97 + 2.1628420557*^53*z^98 - 8.350716624*^53*z^99 + 3.225345856*^54*z^100 + ALARM*z^101 - 621.636982988167633*Log[MH2/muf2] + (544.471734882416111*Log[MH2/muf2])/z + 58.1477782555877007*z*Log[MH2/muf2] - 43.9260224410198928*z^2*Log[MH2/muf2] + 0.0198793033001335444*z^3*Log[MH2/muf2] - 2.928357139554216*z^4*Log[MH2/muf2] + 3.18906731971243689*z^5*Log[MH2/muf2] + 0.661022564388934015*z^6*Log[MH2/muf2] + 3.02060267148835918*z^7*Log[MH2/muf2] + 1.31326837647957623*z^8*Log[MH2/muf2] + 2.55363534953024966*z^9*Log[MH2/muf2] + 1.37308138376799608*z^10*Log[MH2/muf2] + 2.14071647257323139*z^11*Log[MH2/muf2] + 1.286294130980549*z^12*Log[MH2/muf2] + 1.81057371008155679*z^13*Log[MH2/muf2] + 1.16738902679355064*z^14*Log[MH2/muf2] + 1.54976892858428062*z^15*Log[MH2/muf2] + 1.0499291342786456*z^16*Log[MH2/muf2] + 1.34215141801858125*z^17*Log[MH2/muf2] + 0.943541015499737796*z^18*Log[MH2/muf2] + 1.17477244338326078*z^19*Log[MH2/muf2] + 0.850066403607096425*z^20*Log[MH2/muf2] + 1.03801920497219718*z^21*Log[MH2/muf2] + 0.7687895943546158*z^22*Log[MH2/muf2] + 0.924857771077954898*z^23*Log[MH2/muf2] + 0.698260623366215235*z^24*Log[MH2/muf2] + 0.830117843231126572*z^25*Log[MH2/muf2] + 0.636945538778294229*z^26*Log[MH2/muf2] + 0.749956669696036305*z^27*Log[MH2/muf2] + 0.583446497956886412*z^28*Log[MH2/muf2] + 0.681480363032363388*z^29*Log[MH2/muf2] + 0.536559719722344462*z^30*Log[MH2/muf2] + 0.622480095485101648*z^31*Log[MH2/muf2] + 0.495273395612636737*z^32*Log[MH2/muf2] + 0.571247862028277885*z^33*Log[MH2/muf2] + 0.458745603739848906*z^34*Log[MH2/muf2] + 0.526446632340733923*z^35*Log[MH2/muf2] + 0.4262779167038543*z^36*Log[MH2/muf2] + 0.487017750283219442*z^37*Log[MH2/muf2] + 0.397290554605816265*z^38*Log[MH2/muf2] + 0.452114054562470913*z^39*Log[MH2/muf2] + 0.37130092523487523*z^40*Log[MH2/muf2] + 0.421050958963709337*z^41*Log[MH2/muf2] + 0.3479057966050493*z^42*Log[MH2/muf2] + 0.393270225745337404*z^43*Log[MH2/muf2] + 0.326766761030899147*z^44*Log[MH2/muf2] + 0.368312821447576895*z^45*Log[MH2/muf2] + 0.307598484328290867*z^46*Log[MH2/muf2] + 0.345798350666217486*z^47*Log[MH2/muf2] + 0.290159235634122478*z^48*Log[MH2/muf2] + 0.325409309841710798*z^49*Log[MH2/muf2] + 0.274243254382682154*z^50*Log[MH2/muf2] + 0.306878912429114869*z^51*Log[MH2/muf2] + 0.259674585717958419*z^52*Log[MH2/muf2] + 0.289981588324282719*z^53*Log[MH2/muf2] + 0.246302086197948182*z^54*Log[MH2/muf2] + 0.274525505825666316*z^55*Log[MH2/muf2] + 0.233995362160421124*z^56*Log[MH2/muf2] + 0.260346637676894684*z^57*Log[MH2/muf2] + 0.222641452678870825*z^58*Log[MH2/muf2] + 0.247304016406397783*z^59*Log[MH2/muf2] + 0.212142108666332622*z^60*Log[MH2/muf2] + 0.235275913378614907*z^61*Log[MH2/muf2] + 0.2024115509738757*z^62*Log[MH2/muf2] + 0.224156740950440295*z^63*Log[MH2/muf2] + 0.193374614879046479*z^64*Log[MH2/muf2] + 0.213854524914113814*z^65*Log[MH2/muf2] + 0.184965207571206127*z^66*Log[MH2/muf2] + 0.204288829870943453*z^67*Log[MH2/muf2] + 0.177125020274077774*z^68*Log[MH2/muf2] + 0.195389046724318246*z^69*Log[MH2/muf2] + 0.169802448426466193*z^70*Log[MH2/muf2] + 0.187092971511279921*z^71*Log[MH2/muf2] + 0.162951682596348291*z^72*Log[MH2/muf2] + 0.179345620025231921*z^73*Log[MH2/muf2] + 0.156531940095701785*z^74*Log[MH2/muf2] + 0.172098234352840863*z^75*Log[MH2/muf2] + 0.150506813029803042*z^76*Log[MH2/muf2] + 0.165307446451967151*z^77*Log[MH2/muf2] + 0.144843713091839746*z^78*Log[MH2/muf2] + 0.158934570890347923*z^79*Log[MH2/muf2] + 0.139513397061166026*z^80*Log[MH2/muf2] + 0.152945004330450126*z^81*Log[MH2/muf2] + 0.134489559881892514*z^82*Log[MH2/muf2] + 0.147307713643871875*z^83*Log[MH2/muf2] + 0.129748484542952051*z^84*Log[MH2/muf2] + 0.141994797937946835*z^85*Log[MH2/muf2] + 0.125268739871771221*z^86*Log[MH2/muf2] + 0.136981112480567578*z^87*Log[MH2/muf2] + 0.1210309188849969*z^88*Log[MH2/muf2] + 0.132243944670511882*z^89*Log[MH2/muf2] + 0.117017411584650769*z^90*Log[MH2/muf2] + 0.127762733937157334*z^91*Log[MH2/muf2] + 0.113212207104068865*z^92*Log[MH2/muf2] + 0.123518828855588305*z^93*Log[MH2/muf2] + 0.109600720940246822*z^94*Log[MH2/muf2] + 0.119495275900397287*z^95*Log[MH2/muf2] + 0.106169643693477139*z^96*Log[MH2/muf2] + 0.115676635188068206*z^97*Log[MH2/muf2] + 0.10290680829976039*z^98*Log[MH2/muf2] + 0.112048819315953946*z^99*Log[MH2/muf2] + 0.0998010732089453946*z^100*Log[MH2/muf2] + 35.8586698360039335*Log[MH2/muf2]^2 - (23.6542253826592304*Log[MH2/muf2]^2)/z + 9.61654219390565441*z*Log[MH2/muf2]^2 - 7.19890260631001372*z^2*Log[MH2/muf2]^2 - 1.85596707818930041*z^3*Log[MH2/muf2]^2 - 1.45202469135802469*z^4*Log[MH2/muf2]^2 - 1.23934087791495199*z^5*Log[MH2/muf2]^2 - 0.932119417549500694*z^6*Log[MH2/muf2]^2 - 0.785819590916907621*z^7*Log[MH2/muf2]^2 - 0.632423062797527398*z^8*Log[MH2/muf2]^2 - 0.546880243375356544*z^9*Log[MH2/muf2]^2 - 0.458871680480359867*z^10*Log[MH2/muf2]^2 - 0.405084513811378417*z^11*Log[MH2/muf2]^2 - 0.349521491976283149*z^12*Log[MH2/muf2]^2 - 0.313465107048999076*z^13*Log[MH2/muf2]^2 - 0.275955571371685308*z^14*Log[MH2/muf2]^2 - 0.250551224793107194*z^15*Log[MH2/muf2]^2 - 0.223944103152163605*z^16*Log[MH2/muf2]^2 - 0.205332462022333453*z^17*Log[MH2/muf2]^2 - 0.185724649828089291*z^18*Log[MH2/muf2]^2 - 0.171656513811462684*z^19*Log[MH2/muf2]^2 - 0.156761062315152964*z^20*Log[MH2/muf2]^2 - 0.145852016774530041*z^21*Log[MH2/muf2]^2 - 0.134252416826241247*z^22*Log[MH2/muf2]^2 - 0.125611214944600984*z^23*Log[MH2/muf2]^2 - 0.116389946294834858*z^24*Log[MH2/muf2]^2 - 0.109420986522820619*z^25*Log[MH2/muf2]^2 - 0.101961406315558557*z^26*Log[MH2/muf2]^2 - 0.09625391156298432*z^27*Log[MH2/muf2]^2 - 0.0901285498547562777*z^28*Log[MH2/muf2]^2 - 0.0853914763865127923*z^29*Log[MH2/muf2]^2 - 0.0802960724026997621*z^30*Log[MH2/muf2]^2 - 0.0763183517910496013*z^31*Log[MH2/muf2]^2 - 0.0720313483854916*z^32*Log[MH2/muf2]^2 - 0.0686567684499780603*z^33*Log[MH2/muf2]^2 - 0.0650135914029925547*z^34*Log[MH2/muf2]^2 - 0.0621244518655933548*z^35*Log[MH2/muf2]^2 - 0.0590006952130176318*z^36*Log[MH2/muf2]^2 - 0.0565068940956379441*z^37*Log[MH2/muf2]^2 - 0.0538070436358439149*z^38*Log[MH2/muf2]^2 - 0.0516386210069072874*z^39*Log[MH2/muf2]^2 - 0.0492883193182378954*z^40*Log[MH2/muf2]^2 - 0.0473902579440785917*z^41*Log[MH2/muf2]^2 - 0.0453308908946446953*z^42*Log[MH2/muf2]^2 - 0.0436594235505505666*z^43*Log[MH2/muf2]^2 - 0.0418442625920833931*z^44*Log[MH2/muf2]^2 - 0.0403642056618261621*z^45*Log[MH2/muf2]^2 - 0.0387556136798427831*z^46*Log[MH2/muf2]^2 - 0.0374384126860918765*z^47*Log[MH2/muf2]^2 - 0.0360057900859374681*z^48*Log[MH2/muf2]^2 - 0.0348280673289288761*z^49*Log[MH2/muf2]^2 - 0.0335463217992286796*z^50*Log[MH2/muf2]^2 - 0.0324887835131207041*z^51*Log[MH2/muf2]^2 - 0.0313371758191917648*z^52*Log[MH2/muf2]^2 - 0.0303837803388617149*z^53*Log[MH2/muf2]^2 - 0.0293450438355322692*z^54*Log[MH2/muf2]^2 - 0.0284823616867661895*z^55*Log[MH2/muf2]^2 - 0.0275420235928936*z^56*Log[MH2/muf2]^2 - 0.0267587403746454478*z^57*Log[MH2/muf2]^2 - 0.0259045935012871639*z^58*Log[MH2/muf2]^2 - 0.0251911201688055409*z^59*Log[MH2/muf2]^2 - 0.0244128080506521602*z^60*Log[MH2/muf2]^2 - 0.0237609728006796686*z^61*Log[MH2/muf2]^2 - 0.0230496611601760042*z^62*Log[MH2/muf2]^2 - 0.0224524639027794853*z^63*Log[MH2/muf2]^2 - 0.0218005784510488373*z^64*Log[MH2/muf2]^2 - 0.0212519937072293851*z^65*Log[MH2/muf2]^2 - 0.0206530093607158953*z^66*Log[MH2/muf2]^2 - 0.0201478269381495269*z^67*Log[MH2/muf2]^2 - 0.0195960972104438588*z^68*Log[MH2/muf2]^2 - 0.0191297925788047112*z^69*Log[MH2/muf2]^2 - 0.0186204106041031634*z^70*Log[MH2/muf2]^2 - 0.0181890387885721116*z^71*Log[MH2/muf2]^2 - 0.0177177234286437282*z^72*Log[MH2/muf2]^2 - 0.0173178316540660847*z^73*Log[MH2/muf2]^2 - 0.0168808336304029894*z^74*Log[MH2/muf2]^2 - 0.0165093890113791398*z^75*Log[MH2/muf2]^2 - 0.0161034131260299745*z^76*Log[MH2/muf2]^2 - 0.0157577425036869*z^77*Log[MH2/muf2]^2 - 0.0153798828638302251*z^78*Log[MH2/muf2]^2 - 0.015057622505154416*z^79*Log[MH2/muf2]^2 - 0.0147053083177975918*z^80*Log[MH2/muf2]^2 - 0.014404361666611753*z^81*Log[MH2/muf2]^2 - 0.0140753116715723981*z^82*Log[MH2/muf2]^2 - 0.0137938137067709849*z^83*Log[MH2/muf2]^2 - 0.0134859977052932737*z^84*Log[MH2/muf2]^2 - 0.0132222847477203003*z^85*Log[MH2/muf2]^2 - 0.012933890987909554*z^86*Log[MH2/muf2]^2 - 0.0126864750214479037*z^87*Log[MH2/muf2]^2 - 0.0124158824403571215*z^88*Log[MH2/muf2]^2 - 0.0121834291897132366*z^89*Log[MH2/muf2]^2 - 0.0119291837004644837*z^90*Log[MH2/muf2]^2 - 0.0117104938485294977*z^91*Log[MH2/muf2]^2 - 0.0114712880106498107*z^92*Log[MH2/muf2]^2 - 0.0112652810503337743*z^93*Log[MH2/muf2]^2 - 0.0110399365811265747*z^94*Log[MH2/muf2]^2 - 0.0108456368863918886*z^95*Log[MH2/muf2]^2 - 0.0106330895672062339*z^96*Log[MH2/muf2]^2 - 0.0104496143404165686*z^97*Log[MH2/muf2]^2 - 0.0102489009491468421*z^98*Log[MH2/muf2]^2 - 0.0100754497604575494*z^99*Log[MH2/muf2]^2 - 0.00988569672438620009*z^100*Log[MH2/muf2]^2 - 43.1906031816455963*Log[MH2/muf2]^3 + (35.9575449665025519*Log[MH2/muf2]^3)/z + 6.27642327866267501*z*Log[MH2/muf2]^3 + 0.263374485596707819*z^2*Log[MH2/muf2]^3 + 0.213991769547325103*z^3*Log[MH2/muf2]^3 + 0.1048559670781893*z^4*Log[MH2/muf2]^3 + 0.0647325102880658436*z^5*Log[MH2/muf2]^3 + 0.0447199126564205929*z^6*Log[MH2/muf2]^3 + 0.0330267909632988998*z^7*Log[MH2/muf2]^3 + 0.0255055382921344121*z^8*Log[MH2/muf2]^3 + 0.0203440786465477824*z^9*Log[MH2/muf2]^3 + 0.0166320141179849373*z^10*Log[MH2/muf2]^3 + 0.0138652518450498248*z^11*Log[MH2/muf2]^3 + 0.0117439612389107339*z^12*Log[MH2/muf2]^3 + 0.0100797203971807146*z^13*Log[MH2/muf2]^3 + 0.00874882906628938375*z^14*Log[MH2/muf2]^3 + 0.00766712857982699253*z^15*Log[MH2/muf2]^3 + 0.00677563472738405457*z^16*Log[MH2/muf2]^3 + 0.00603195213775012143*z^17*Log[MH2/muf2]^3 + 0.00540494100030178265*z^18*Log[MH2/muf2]^3 + 0.00487129309809792693*z^19*Log[MH2/muf2]^3 + 0.00441327024979137717*z^20*Log[MH2/muf2]^3 + 0.00401717303593205469*z^21*Log[MH2/muf2]^3 + 0.00367228109953773284*z^22*Log[MH2/muf2]^3 + 0.00337010542563233938*z^23*Log[MH2/muf2]^3 + 0.00310385150956459505*z^24*Log[MH2/muf2]^3 + 0.00286802785691674581*z^25*Log[MH2/muf2]^3 + 0.00265815639423321179*z^26*Log[MH2/muf2]^3 + 0.00247055547858996811*z^27*Log[MH2/muf2]^3 + 0.00230217537352856555*z^28*Log[MH2/muf2]^3 + 0.00215047214405499138*z^29*Log[MH2/muf2]^3 + 0.00201331002678137309*z^30*Log[MH2/muf2]^3 + 0.00188888514193462742*z^31*Log[MH2/muf2]^3 + 0.00177566536706190266*z^32*Log[MH2/muf2]^3 + 0.00167234256764398144*z^33*Log[MH2/muf2]^3 + 0.00157779436039046479*z^34*Log[MH2/muf2]^3 + 0.0014910532921310216*z^35*Log[MH2/muf2]^3 + 0.00141128183265558736*z^36*Log[MH2/muf2]^3 + 0.00133775195933383669*z^37*Log[MH2/muf2]^3 + 0.00126982839335080773*z^38*Log[MH2/muf2]^3 + 0.00120695475881687024*z^39*Log[MH2/muf2]^3 + 0.00114864209582961649*z^40*Log[MH2/muf2]^3 + 0.00109445928032275917*z^41*Log[MH2/muf2]^3 + 0.00104402499698291846*z^42*Log[MH2/muf2]^3 + 0.000997000983733799023*z^43*Log[MH2/muf2]^3 + 0.0009530863224703253*z^44*Log[MH2/muf2]^3 + 0.000912012594708064423*z^45*Log[MH2/muf2]^3 + 0.000873539755450662419*z^46*Log[MH2/muf2]^3 + 0.000837452606010734817*z^47*Log[MH2/muf2]^3 + 0.000803557768363889566*z^48*Log[MH2/muf2]^3 + 0.000771681081099610416*z^49*Log[MH2/muf2]^3 + 0.000741665351095902028*z^50*Log[MH2/muf2]^3 + 0.000713368406409544433*z^51*Log[MH2/muf2]^3 + 0.000686661405099653992*z^52*Log[MH2/muf2]^3 + 0.000661427362223988393*z^53*Log[MH2/muf2]^3 + 0.000637559863405244598*z^54*Log[MH2/muf2]^3 + 0.000614961938425854482*z^55*Log[MH2/muf2]^3 + 0.000593545072485645609*z^56*Log[MH2/muf2]^3 + 0.000573228336214744388*z^57*Log[MH2/muf2]^3 + 0.000553937618407776947*z^58*Log[MH2/muf2]^3 + 0.000535604947841633951*z^59*Log[MH2/muf2]^3 + 0.000518167892543691432*z^60*Log[MH2/muf2]^3 + 0.000501569026559713392*z^61*Log[MH2/muf2]^3 + 0.000485755455686825597*z^62*Log[MH2/muf2]^3 + 0.000470678394832565789*z^63*Log[MH2/muf2]^3 + 0.000456292790673302137*z^64*Log[MH2/muf2]^3 + 0.00044255698414473666*z^65*Log[MH2/muf2]^3 + 0.000429432408028797407*z^66*Log[MH2/muf2]^3 + 0.000416883315525590606*z^67*Log[MH2/muf2]^3 + 0.000404876536233274845*z^68*Log[MH2/muf2]^3 + 0.000393381256416859479*z^69*Log[MH2/muf2]^3 + 0.000382368820840767686*z^70*Log[MH2/muf2]^3 + 0.000371812553779332718*z^71*Log[MH2/muf2]^3 + 0.0003616875971124033*z^72*Log[MH2/muf2]^3 + 0.000351970763666784451*z^73*Log[MH2/muf2]^3 + 0.000342640404184102132*z^74*Log[MH2/muf2]^3 + 0.000333676286486714643*z^75*Log[MH2/muf2]^3 + 0.000325059485579605657*z^76*Log[MH2/muf2]^3 + 0.0003167722835712587*z^77*Log[MH2/muf2]^3 + 0.00030879807842327953*z^78*Log[MH2/muf2]^3 + 0.0003011213006495102*z^79*Log[MH2/muf2]^3 + 0.000293727337182700591*z^80*Log[MH2/muf2]^3 + 0.000286602461712303538*z^81*Log[MH2/muf2]^3 + 0.000279733770872187023*z^82*Log[MH2/muf2]^3 + 0.000273109125723368519*z^83*Log[MH2/muf2]^3 + 0.000266717098035407182*z^84*Log[MH2/muf2]^3 + 0.000260546920921841948*z^85*Log[MH2/muf2]^3 + 0.000254588443430886515*z^86*Log[MH2/muf2]^3 + 0.000248832088733226465*z^87*Log[MH2/muf2]^3 + 0.000243268815584848061*z^88*Log[MH2/muf2]^3 + 0.000237890082774917034*z^89*Log[MH2/muf2]^3 + 0.00023268781629730035*z^90*Log[MH2/muf2]^3 + 0.000227654379009803207*z^91*Log[MH2/muf2]^3 + 0.000222782542567942793*z^92*Log[MH2/muf2]^3 + 0.0002180654614404169*z^93*Log[MH2/muf2]^3 + 0.000213496648831629819*z^94*Log[MH2/muf2]^3 + 0.000209069954352951204*z^95*Log[MH2/muf2]^3 + 0.000204779543299021532*z^96*Log[MH2/muf2]^3 + 0.000200619877398566735*z^97*Log[MH2/muf2]^3 + 0.000196585696921009818*z^98*Log[MH2/muf2]^3 + 0.000192672004030814029*z^99*Log[MH2/muf2]^3 + 0.000188874047291088115*z^100*Log[MH2/muf2]^3 + 81.2721987*Log[z] - (245.3470225*Log[z])/z - 108.96909549*z*Log[z] + 46.46033629*z^2*Log[z] - 8.2280599*z^3*Log[z] - 5.8312220009*z^4*Log[z] + 5.5958747188*z^5*Log[z] - 41.7337149771*z^6*Log[z] + 96.47154719865*z^7*Log[z] - 293.2026754169*z^8*Log[z] + 831.036312491699*z^9*Log[z] - 2484.945738960653*z^10*Log[z] + 7526.344268143149*z^11*Log[z] - 23308.710737106467*z^12*Log[z] + 73362.99779911725*z^13*Log[z] - 234453.628068487722*z^14*Log[z] + 759222.400360345293*z^15*Log[z] - 2.48785814987839928*^6*z^16*Log[z] + 8.23910908966308378*^6*z^17*Log[z] - 2.75473367866986687*^7*z^18*Log[z] + 9.29029674627021*^7*z^19*Log[z] - 3.15783834925060155*^8*z^20*Log[z] + 1.0810945848338544*^9*z^21*Log[z] - 3.72555441594232489*^9*z^22*Log[z] + 1.29164274653010001*^10*z^23*Log[z] - 4.50313881911085912*^10*z^24*Log[z] + 1.57808098257781969*^11*z^25*Log[z] - 5.556779273062258*^11*z^26*Log[z] + 1.96540678878795164*^12*z^27*Log[z] - 6.98051062045081683*^12*z^28*Log[z] + 2.4889143676811812*^13*z^29*Log[z] - 8.90664944277165574*^13*z^30*Log[z] + 3.19818605313786006*^14*z^31*Log[z] - 1.15209935368370787*^15*z^32*Log[z] + 4.16286616124597267*^15*z^33*Log[z] - 1.50847278144312045*^16*z^34*Log[z] + 5.48096770970330796*^16*z^35*Log[z] - 1.99659208043840661*^17*z^36*Log[z] + 7.290817165403935*^17*z^37*Log[z] - 2.66848400483851953*^18*z^38*Log[z] + 9.78825383012077862*^18*z^39*Log[z] - 3.59792659136174*^19*z^40*Log[z] + 1.32514461674677832*^20*z^41*Log[z] - 4.88988365363894996*^20*z^42*Log[z] + 1.80767800407329394*^21*z^43*Log[z] - 6.694164407479253*^21*z^44*Log[z] + 2.48308795632108227*^22*z^45*Log[z] - 9.22524630563177878*^22*z^46*Log[z] + 3.43261860019619529*^23*z^47*Log[z] - 1.27911072723573592*^24*z^48*Log[z] + 4.77310090281518709*^24*z^49*Log[z] - 1.78352544592653232*^25*z^50*Log[z] + 6.67301205223677441*^25*z^51*Log[z] - 2.49981198878840349*^26*z^52*Log[z] + 9.37595927136358278*^26*z^53*Log[z] - 3.52069311004116658*^27*z^54*Log[z] + 1.32350895449729157*^28*z^55*Log[z] - 4.98075230623465027*^28*z^56*Log[z] + 1.87636062228472664*^29*z^57*Log[z] - 7.07580320370197965*^29*z^58*Log[z] + 2.67090702622034348*^30*z^59*Log[z] - 1.00914044022451814*^31*z^60*Log[z] + 3.81628807885107728*^31*z^61*Log[z] - 1.44449118551643197*^32*z^62*Log[z] + 5.47218702099042892*^32*z^63*Log[z] - 2.07476010310233327*^33*z^64*Log[z] + 7.87272185852785483*^33*z^65*Log[z] - 2.98965873579337423*^34*z^66*Log[z] + 1.1361824963895733*^35*z^67*Log[z] - 4.32110527380093816*^35*z^68*Log[z] + 1.64457159948160641*^36*z^69*Log[z] - 6.26344406911615232*^36*z^70*Log[z] + 2.38708427665316468*^37*z^71*Log[z] - 9.10350058704779966*^37*z^72*Log[z] + 3.47398177782098711*^38*z^73*Log[z] - 1.32653192794048689*^39*z^74*Log[z] + 5.06841127339728924*^39*z^75*Log[z] - 1.93768484681069863*^40*z^76*Log[z] + 7.412164281733447*^40*z^77*Log[z] - 2.83694698762639514*^41*z^78*Log[z] + 1.08641467273782971*^42*z^79*Log[z] - 4.16267392758201078*^42*z^80*Log[z] + 1.59579057319652606*^43*z^81*Log[z] - 6.12069438939993894*^43*z^82*Log[z] + 2.348775738351927*^44*z^83*Log[z] - 9.01765069143911184*^44*z^84*Log[z] + 3.46378862916854767*^45*z^85*Log[z] - 1.3311002319079036*^46*z^86*Log[z] + 5.11760762218441152*^46*z^87*Log[z] - 1.9684104258608793*^47*z^88*Log[z] + 7.57447470233006021*^47*z^89*Log[z] - 2.91590557728359028*^48*z^90*Log[z] + 1.12298637010436001*^49*z^91*Log[z] - 4.32664985511891419*^49*z^92*Log[z] + 1.66763698820331417*^50*z^93*Log[z] - 6.43013626959803218*^50*z^94*Log[z] + 2.480300038070065*^51*z^95*Log[z] - 9.57084435821738446*^51*z^96*Log[z] + 3.69449417851815001*^52*z^97*Log[z] - 1.4266427247542917*^53*z^98*Log[z] + 5.51096782049037254*^53*z^99*Log[z] - 2.12956023350996214*^54*z^100*Log[z] + 249.244925390891953*Log[MH2/muf2]*Log[z] + (382.81518355659716*Log[MH2/muf2]*Log[z])/z - 6.136598918715801*z*Log[MH2/muf2]*Log[z] + 17.9231495610508979*z^2*Log[MH2/muf2]*Log[z] + 6.432547792640411*z^3*Log[MH2/muf2]*Log[z] + 5.66612776211852076*z^4*Log[MH2/muf2]*Log[z] + 3.77552725760288895*z^5*Log[MH2/muf2]*Log[z] + 3.65037945283449098*z^6*Log[MH2/muf2]*Log[z] + 2.3911129474758637*z^7*Log[MH2/muf2]*Log[z] + 2.5156437817568205*z^8*Log[MH2/muf2]*Log[z] + 1.68384428732145325*z^9*Log[MH2/muf2]*Log[z] + 1.85412961831158128*z^10*Log[MH2/muf2]*Log[z] + 1.26603695693379937*z^11*Log[MH2/muf2]*Log[z] + 1.43366680471868181*z^12*Log[MH2/muf2]*Log[z] + 0.9952969658590618*z^13*Log[MH2/muf2]*Log[z] + 1.14830322367097326*z^14*Log[MH2/muf2]*Log[z] + 0.808305120371109002*z^15*Log[MH2/muf2]*Log[z] + 0.944821683515654711*z^16*Log[MH2/muf2]*Log[z] + 0.672949482385760588*z^17*Log[MH2/muf2]*Log[z] + 0.794060025474060033*z^18*Log[MH2/muf2]*Log[z] + 0.571362992726443015*z^19*Log[MH2/muf2]*Log[z] + 0.678894190776601899*z^20*Log[MH2/muf2]*Log[z] + 0.492892743340598004*z^21*Log[MH2/muf2]*Log[z] + 0.588699456485037978*z^22*Log[MH2/muf2]*Log[z] + 0.430835704527287135*z^23*Log[MH2/muf2]*Log[z] + 0.516582030257065398*z^24*Log[MH2/muf2]*Log[z] + 0.380787532663175327*z^25*Log[MH2/muf2]*Log[z] + 0.457900205017128951*z^26*Log[MH2/muf2]*Log[z] + 0.339749159668846645*z^27*Log[MH2/muf2]*Log[z] + 0.409429768540663486*z^28*Log[MH2/muf2]*Log[z] + 0.305616307212799369*z^29*Log[MH2/muf2]*Log[z] + 0.368870819838947681*z^30*Log[MH2/muf2]*Log[z] + 0.276874313745688498*z^31*Log[MH2/muf2]*Log[z] + 0.334544717450034674*z^32*Log[MH2/muf2]*Log[z] + 0.252408601280027428*z^33*Log[MH2/muf2]*Log[z] + 0.305201495681355536*z^34*Log[MH2/muf2]*Log[z] + 0.231383047255469755*z^35*Log[MH2/muf2]*Log[z] + 0.279893853296067045*z^36*Log[MH2/muf2]*Log[z] + 0.213159684873460199*z^37*Log[MH2/muf2]*Log[z] + 0.257892560821358467*z^38*Log[MH2/muf2]*Log[z] + 0.197244352345478165*z^39*Log[MH2/muf2]*Log[z] + 0.23862836972325918*z^40*Log[MH2/muf2]*Log[z] + 0.183249086490235904*z^41*Log[MH2/muf2]*Log[z] + 0.221651305973265559*z^42*Log[MH2/muf2]*Log[z] + 0.170865586238387135*z^43*Log[MH2/muf2]*Log[z] + 0.206601623411372085*z^44*Log[MH2/muf2]*Log[z] + 0.159846154701393291*z^45*Log[MH2/muf2]*Log[z] + 0.193188735117592908*z^46*Log[MH2/muf2]*Log[z] + 0.149989792804281997*z^47*Log[MH2/muf2]*Log[z] + 0.181175703010636052*z^48*Log[MH2/muf2]*Log[z] + 0.141131904482429663*z^49*Log[MH2/muf2]*Log[z] + 0.170367663839686956*z^50*Log[MH2/muf2]*Log[z] + 0.133136574579308632*z^51*Log[MH2/muf2]*Log[z] + 0.160603084992972304*z^52*Log[MH2/muf2]*Log[z] + 0.125890706331148731*z^53*Log[MH2/muf2]*Log[z] + 0.151747082702632384*z^54*Log[MH2/muf2]*Log[z] + 0.119299521077614493*z^55*Log[MH2/muf2]*Log[z] + 0.143686262416232753*z^56*Log[MH2/muf2]*Log[z] + 0.113283068210994108*z^57*Log[MH2/muf2]*Log[z] + 0.136324695765434692*z^58*Log[MH2/muf2]*Log[z] + 0.107773492884792602*z^59*Log[MH2/muf2]*Log[z] + 0.129580755422572032*z^60*Log[MH2/muf2]*Log[z] + 0.102712878113656881*z^61*Log[MH2/muf2]*Log[z] + 0.123384603990595436*z^62*Log[MH2/muf2]*Log[z] + 0.09805152654568758*z^63*Log[MH2/muf2]*Log[z] + 0.117676186179428519*z^64*Log[MH2/muf2]*Log[z] + 0.0937465818636246258*z^65*Log[MH2/muf2]*Log[z] + 0.112403611649658771*z^66*Log[MH2/muf2]*Log[z] + 0.0897609147755168106*z^67*Log[MH2/muf2]*Log[z] + 0.107521843582259654*z^68*Log[MH2/muf2]*Log[z] + 0.0860622167821201237*z^69*Log[MH2/muf2]*Log[z] + 0.102991628333685488*z^70*Log[MH2/muf2]*Log[z] + 0.0826222583297947334*z^71*Log[MH2/muf2]*Log[z] + 0.0987786165704314389*z^72*Log[MH2/muf2]*Log[z] + 0.07941627793518194*z^73*Log[MH2/muf2]*Log[z] + 0.0948526375137234872*z^74*Log[MH2/muf2]*Log[z] + 0.0764224763516600036*z^75*Log[MH2/muf2]*Log[z] + 0.0911870963951163677*z^76*Log[MH2/muf2]*Log[z] + 0.0736215955081389985*z^77*Log[MH2/muf2]*Log[z] + 0.08775847166026565*z^78*Log[MH2/muf2]*Log[z] + 0.0709965662663466965*z^79*Log[MH2/muf2]*Log[z] + 0.0845458933866750963*z^80*Log[MH2/muf2]*Log[z] + 0.0685322123576499419*z^81*Log[MH2/muf2]*Log[z] + 0.0815307881823831707*z^82*Log[MH2/muf2]*Log[z] + 0.0662150004247715515*z^83*Log[MH2/muf2]*Log[z] + 0.0786965787843037014*z^84*Log[MH2/muf2]*Log[z] + 0.0640328280907967196*z^85*Log[MH2/muf2]*Log[z] + 0.0760284288819776042*z^86*Log[MH2/muf2]*Log[z] + 0.0619748435430363102*z^87*Log[MH2/muf2]*Log[z] + 0.0735130255067661011*z^88*Log[MH2/muf2]*Log[z] + 0.0600312913534562099*z^89*Log[MH2/muf2]*Log[z] + 0.0711383927616462293*z^90*Log[MH2/muf2]*Log[z] + 0.0581933802361183178*z^91*Log[MH2/muf2]*Log[z] + 0.0688937318083328503*z^92*Log[MH2/muf2]*Log[z] + 0.0564531692225307185*z^93*Log[MH2/muf2]*Log[z] + 0.0667692829413369701*z^94*Log[MH2/muf2]*Log[z] + 0.0548034693614039283*z^95*Log[MH2/muf2]*Log[z] + 0.0647562063122987259*z^96*Log[MH2/muf2]*Log[z] + 0.0532377585532903368*z^97*Log[MH2/muf2]*Log[z] + 0.0628464784605302832*z^98*Log[MH2/muf2]*Log[z] + 0.0517501075385293979*z^99*Log[MH2/muf2]*Log[z] + 0.0610328022865396877*z^100*Log[MH2/muf2]*Log[z] + 56.4528818130879026*Log[MH2/muf2]^2*Log[z] - (108.852058767820413*Log[MH2/muf2]^2*Log[z])/z - 0.165223157669564075*z*Log[MH2/muf2]^2*Log[z] - 1.84362139917695473*z^2*Log[MH2/muf2]^2*Log[z] - 0.987654320987654321*z^3*Log[MH2/muf2]^2*Log[z] - 0.774320987654320988*z^4*Log[MH2/muf2]^2*Log[z] - 0.298765432098765432*z^5*Log[MH2/muf2]^2*Log[z] - 0.330239355001259763*z^6*Log[MH2/muf2]^2*Log[z] - 0.152431342907533384*z^7*Log[MH2/muf2]^2*Log[z] - 0.188348590464992581*z^8*Log[MH2/muf2]^2*Log[z] - 0.0938957475994513032*z^9*Log[MH2/muf2]^2*Log[z] - 0.122821027332811845*z^10*Log[MH2/muf2]^2*Log[z] - 0.0639934700540761147*z^11*Log[MH2/muf2]^2*Log[z] - 0.0867246368411869577*z^12*Log[MH2/muf2]^2*Log[z] - 0.0465217864485263753*z^13*Log[MH2/muf2]^2*Log[z] - 0.0646067377202908338*z^14*Log[MH2/muf2]^2*Log[z] - 0.0353867472915091963*z^15*Log[MH2/muf2]^2*Log[z] - 0.0500354564483745568*z^16*Log[MH2/muf2]^2*Log[z] - 0.0278397790973082528*z^17*Log[MH2/muf2]^2*Log[z] - 0.0399134104637670103*z^18*Log[MH2/muf2]^2*Log[z] - 0.02248289122199043*z^19*Log[MH2/muf2]^2*Log[z] - 0.0325903033830747853*z^20*Log[MH2/muf2]^2*Log[z] - 0.018540798627378716*z^21*Log[MH2/muf2]^2*Log[z] - 0.0271183835042786425*z^22*Log[MH2/muf2]^2*Log[z] - 0.0155543327336877202*z^23*Log[MH2/muf2]^2*Log[z] - 0.0229207496090923942*z^24*Log[MH2/muf2]^2*Log[z] - 0.0132370516473080576*z^25*Log[MH2/muf2]^2*Log[z] - 0.0196294626035683332*z^26*Log[MH2/muf2]^2*Log[z] - 0.0114025637473383143*z^27*Log[MH2/muf2]^2*Log[z] - 0.0170006796814417148*z^28*Log[MH2/muf2]^2*Log[z] - 0.00992525604948457562*z^29*Log[MH2/muf2]^2*Log[z] - 0.0148675201977701397*z^30*Log[MH2/muf2]^2*Log[z] - 0.00871793142431366504*z^31*Log[MH2/muf2]^2*Log[z] - 0.0131126057875340504*z^32*Log[MH2/muf2]^2*Log[z] - 0.007718504158356837*z^33*Log[MH2/muf2]^2*Log[z] - 0.0116514045074988169*z^34*Log[MH2/muf2]^2*Log[z] - 0.00688178442522010014*z^35*Log[MH2/muf2]^2*Log[z] - 0.0104217735334566451*z^36*Log[MH2/muf2]^2*Log[z] - 0.00617423981231001548*z^37*Log[MH2/muf2]^2*Log[z] - 0.00937719428935981094*z^38*Log[MH2/muf2]^2*Log[z] - 0.00557056042530863186*z^39*Log[MH2/muf2]^2*Log[z] - 0.00848228009228024481*z^40*Log[MH2/muf2]^2*Log[z] - 0.00505135052456658077*z^41*Log[MH2/muf2]^2*Log[z] - 0.00770972305464309017*z^42*Log[MH2/muf2]^2*Log[z] - 0.00460154300184830318*z^43*Log[MH2/muf2]^2*Log[z] - 0.00703817591978086412*z^44*Log[MH2/muf2]^2*Log[z] - 0.00420928889865260503*z^45*Log[MH2/muf2]^2*Log[z] - 0.00645075511717412248*z^46*Log[MH2/muf2]^2*Log[z] - 0.00386516587389569915*z^47*Log[MH2/muf2]^2*Log[z] - 0.00593396505868718449*z^48*Log[MH2/muf2]^2*Log[z] - 0.00356160498969050961*z^49*Log[MH2/muf2]^2*Log[z] - 0.00547691336193896882*z^50*Log[MH2/muf2]^2*Log[z] - 0.00329246956804405123*z^51*Log[MH2/muf2]^2*Log[z] - 0.00507073037612052179*z^52*Log[MH2/muf2]^2*Log[z] - 0.00305274167180302335*z^53*Log[MH2/muf2]^2*Log[z] - 0.00470813437591565241*z^54*Log[MH2/muf2]^2*Log[z] - 0.00283828586965778992*z^55*Log[MH2/muf2]^2*Log[z] - 0.00438310207374015219*z^56*Log[MH2/muf2]^2*Log[z] - 0.00264566924406805102*z^57*Log[MH2/muf2]^2*Log[z] - 0.00409061625901127592*z^58*Log[MH2/muf2]^2*Log[z] - 0.0024720228361921567*z^59*Log[MH2/muf2]^2*Log[z] - 0.00382647059109187519*z^60*Log[MH2/muf2]^2*Log[z] - 0.00231493396873713873*z^61*Log[MH2/muf2]^2*Log[z] - 0.00358711721122578903*z^62*Log[MH2/muf2]^2*Log[z] - 0.00217236182230415*z^63*Log[MH2/muf2]^2*Log[z] - 0.00336954676189515424*z^64*Log[MH2/muf2]^2*Log[z] - 0.00204257069605263078*z^65*Log[MH2/muf2]^2*Log[z] - 0.00317119316698188854*z^66*Log[MH2/muf2]^2*Log[z] - 0.00192407684088734126*z^67*Log[MH2/muf2]^2*Log[z] - 0.00298985749833802962*z^68*Log[MH2/muf2]^2*Log[z] - 0.00181560579884704375*z^69*Log[MH2/muf2]^2*Log[z] - 0.00282364667697797676*z^70*Log[MH2/muf2]^2*Log[z] - 0.00171605794051999716*z^71*Log[MH2/muf2]^2*Log[z] - 0.00267092379406082437*z^72*Log[MH2/muf2]^2*Log[z] - 0.00162448044769285131*z^73*Log[MH2/muf2]^2*Log[z] - 0.00253026760012875421*z^74*Log[MH2/muf2]^2*Log[z] - 0.0015400443991694522*z^75*Log[MH2/muf2]^2*Log[z] - 0.00240043927812631869*z^76*Log[MH2/muf2]^2*Log[z] - 0.00146202592417504006*z^77*Log[MH2/muf2]^2*Log[z] - 0.00228035504066421821*z^78*Log[MH2/muf2]^2*Log[z] - 0.00138979061838235459*z^79*Log[MH2/muf2]^2*Log[z] - 0.00216906341304148129*z^80*Log[MH2/muf2]^2*Log[z] - 0.00132278059251832402*z^81*Log[MH2/muf2]^2*Log[z] - 0.00206572630797922725*z^82*Log[MH2/muf2]^2*Log[z] - 0.00126050365718477778*z^83*Log[MH2/muf2]^2*Log[z] - 0.00196960318549223765*z^84*Log[MH2/muf2]^2*Log[z] - 0.0012025242504085014*z^85*Log[MH2/muf2]^2*Log[z] - 0.00188003773610500811*z^86*Log[MH2/muf2]^2*Log[z] - 0.00114845579415335291*z^87*Log[MH2/muf2]^2*Log[z] - 0.00179644663816503183*z^88*Log[MH2/muf2]^2*Log[z] - 0.00109795422819192477*z^89*Log[MH2/muf2]^2*Log[z] - 0.00171831002804160251*z^90*Log[MH2/muf2]^2*Log[z] - 0.00105071251850678403*z^91*Log[MH2/muf2]^2*Log[z] - 0.00164516339127096216*z^92*Log[MH2/muf2]^2*Log[z] - 0.00100645597587884723*z^93*Log[MH2/muf2]^2*Log[z] - 0.00157659063752588174*z^94*Log[MH2/muf2]^2*Log[z] - 0.000964938250859774786*z^95*Log[MH2/muf2]^2*Log[z] - 0.0015122181659004666*z^96*Log[MH2/muf2]^2*Log[z] - 0.000925937895685692623*z^97*Log[MH2/muf2]^2*Log[z] - 0.00145170976187822635*z^98*Log[MH2/muf2]^2*Log[z] - 0.000889255403219141673*z^99*Log[MH2/muf2]^2*Log[z] - 0.001394762195380343*z^100*Log[MH2/muf2]^2*Log[z] + 13.037037037037036*Log[MH2/muf2]^3*Log[z] + (24.5925925925925926*Log[MH2/muf2]^3*Log[z])/z - 3.7037037037037037*z*Log[MH2/muf2]^3*Log[z] - 156.4465610903527*Log[z]^2 - (137.441462689657493*Log[z]^2)/z + 27.90428353*z*Log[z]^2 - 8.17940711*z^2*Log[z]^2 - 2.48337297*z^3*Log[z]^2 - 7.1265561595*z^4*Log[z]^2 + 7.29470293868*z^5*Log[z]^2 - 23.229225866571*z^6*Log[z]^2 + 52.841637574643*z^7*Log[z]^2 - 145.319687244181*z^8*Log[z]^2 + 400.259176937471*z^9*Log[z]^2 - 1156.874685500409*z^10*Log[z]^2 + 3425.4419178344383*z^11*Log[z]^2 - 10398.35070112*z^12*Log[z]^2 + 32195.49440881*z^13*Log[z]^2 - 101443.9854163*z^14*Log[z]^2 + 324514.243661*z^15*Log[z]^2 - 1.05208036538*^6*z^16*Log[z]^2 + 3.451538865826*^6*z^17*Log[z]^2 - 1.14440014321*^7*z^18*Log[z]^2 + 3.830700332302*^7*z^19*Log[z]^2 - 1.293347565685*^8*z^20*Log[z]^2 + 4.40094022868*^8*z^21*Log[z]^2 - 1.508240089304*^9*z^22*Log[z]^2 + 5.20270908996*^9*z^23*Log[z]^2 - 1.805483370914*^10*z^24*Log[z]^2 + 6.30027980928*^10*z^25*Log[z]^2 - 2.209778687728*^11*z^26*Log[z]^2 + 7.78753394343*^11*z^27*Log[z]^2 - 2.7565743774*^12*z^28*Log[z]^2 + 9.79780773631*^12*z^29*Log[z]^2 - 3.49591603676*^13*z^30*Log[z]^2 + 1.251873421256*^14*z^31*Log[z]^2 - 4.49812296511*^14*z^32*Log[z]^2 + 1.62138580684*^15*z^33*Log[z]^2 - 5.86199918667*^15*z^34*Log[z]^2 + 2.12537902136*^16*z^35*Log[z]^2 - 7.72664841818*^16*z^36*Log[z]^2 + 2.81610118206*^17*z^37*Log[z]^2 - 1.028846783912*^18*z^38*Log[z]^2 + 3.76743535719*^18*z^39*Log[z]^2 - 1.38256246628*^19*z^40*Log[z]^2 + 5.08419580216*^19*z^41*Log[z]^2 - 1.87333829438*^20*z^42*Log[z]^2 + 6.91556025184*^20*z^43*Log[z]^2 - 2.55752067403*^21*z^44*Log[z]^2 + 9.474523426*^21*z^45*Log[z]^2 - 3.51568568635*^22*z^46*Log[z]^2 + 1.30661360212*^23*z^47*Log[z]^2 - 4.86340732882*^23*z^48*Log[z]^2 + 1.81285896115*^24*z^49*Log[z]^2 - 6.7669415457*^24*z^50*Log[z]^2 + 2.52931221865*^25*z^51*Log[z]^2 - 9.4661193996*^25*z^52*Log[z]^2 + 3.54715508791*^26*z^53*Log[z]^2 - 1.33078325335*^27*z^54*Log[z]^2 + 4.99844339819*^27*z^55*Log[z]^2 - 1.87951098875*^28*z^56*Log[z]^2 + 7.0749089537*^28*z^57*Log[z]^2 - 2.66591838402*^29*z^58*Log[z]^2 + 1.00555947635*^30*z^59*Log[z]^2 - 3.79655113442*^30*z^60*Log[z]^2 + 1.43475476645*^31*z^61*Log[z]^2 - 5.4270027216*^31*z^62*Log[z]^2 + 2.05458429351*^32*z^63*Log[z]^2 - 7.7849825676*^32*z^64*Log[z]^2 + 2.95222746116*^33*z^65*Log[z]^2 - 1.12044287403*^34*z^66*Log[z]^2 + 4.255661461*^34*z^67*Log[z]^2 - 1.61760337365*^35*z^68*Log[z]^2 + 6.15311773057560349*^35*z^69*Log[z]^2 - 2.34221956940043944*^36*z^70*Log[z]^2 + 8.92196578165673868*^36*z^71*Log[z]^2 - 3.40083681329598798*^37*z^72*Log[z]^2 + 1.29716549005757623*^38*z^73*Log[z]^2 - 4.95087216452235716*^38*z^74*Log[z]^2 + 1.89076456772842339*^39*z^75*Log[z]^2 - 7.22529498574813669*^39*z^76*Log[z]^2 + 2.76267206060581637*^40*z^77*Log[z]^2 - 1.05694457130973673*^41*z^78*Log[z]^2 + 4.04592619776726616*^41*z^79*Log[z]^2 - 1.54960333968660111*^42*z^80*Log[z]^2 + 5.93819112353643401*^42*z^81*Log[z]^2 - 2.27673900420907498*^43*z^82*Log[z]^2 + 8.73358157727805684*^43*z^83*Log[z]^2 - 3.35186386336934*^44*z^84*Log[z]^2 + 1.28703453377515728*^45*z^85*Log[z]^2 - 4.94423406939875659*^45*z^86*Log[z]^2 + 1.9002387112206875*^46*z^87*Log[z]^2 - 7.30656235060300762*^46*z^88*Log[z]^2 + 2.81066738672457592*^47*z^89*Log[z]^2 - 1.08166559447938981*^48*z^90*Log[z]^2 + 4.16446957123271473*^48*z^91*Log[z]^2 - 1.60400431508340932*^49*z^92*Log[z]^2 + 6.18054405214660071*^49*z^93*Log[z]^2 - 2.38242648923430636*^50*z^94*Log[z]^2 + 9.18714036128776065*^50*z^95*Log[z]^2 - 3.54409826932878635*^51*z^96*Log[z]^2 + 1.36770473088443553*^52*z^97*Log[z]^2 - 5.280035765505253*^52*z^98*Log[z]^2 + 2.03908875947472915*^53*z^99*Log[z]^2 - 7.87747569929266846*^53*z^100*Log[z]^2 - 107.644550792049181*Log[MH2/muf2]*Log[z]^2 + (125.657281406794087*Log[MH2/muf2]*Log[z]^2)/z - 3.40052422979647271*z*Log[MH2/muf2]*Log[z]^2 + 3.30315500685871056*z^2*Log[MH2/muf2]*Log[z]^2 + 0.491083676268861454*z^3*Log[MH2/muf2]*Log[z]^2 + 0.785157750342935528*z^4*Log[MH2/muf2]*Log[z]^2 - 0.0321056241426611797*z^5*Log[MH2/muf2]*Log[z]^2 + 0.227039556563366087*z^6*Log[MH2/muf2]*Log[z]^2 - 0.0996367682875619384*z^7*Log[MH2/muf2]*Log[z]^2 + 0.0665207052185300275*z^8*Log[MH2/muf2]*Log[z]^2 - 0.112693377533912513*z^9*Log[MH2/muf2]*Log[z]^2 + 0.00139006079896465231*z^10*Log[MH2/muf2]*Log[z]^2 - 0.112356788989785623*z^11*Log[MH2/muf2]*Log[z]^2 - 0.0293153043649460813*z^12*Log[MH2/muf2]*Log[z]^2 - 0.108012075781035217*z^13*Log[MH2/muf2]*Log[z]^2 - 0.0448614852087922228*z^14*Log[MH2/muf2]*Log[z]^2 - 0.102549201810665655*z^15*Log[MH2/muf2]*Log[z]^2 - 0.0528953855127015023*z^16*Log[MH2/muf2]*Log[z]^2 - 0.0969857225782875818*z^17*Log[MH2/muf2]*Log[z]^2 - 0.05690922076785458*z^18*Log[MH2/muf2]*Log[z]^2 - 0.0916920229283007574*z^19*Log[MH2/muf2]*Log[z]^2 - 0.0586580237814676394*z^20*Log[MH2/muf2]*Log[z]^2 - 0.0867904740950322819*z^21*Log[MH2/muf2]*Log[z]^2 - 0.0590871146480506236*z^22*Log[MH2/muf2]*Log[z]^2 - 0.0823034868396616175*z^23*Log[MH2/muf2]*Log[z]^2 - 0.0587328521634788866*z^24*Log[MH2/muf2]*Log[z]^2 - 0.078213270420598*z^25*Log[MH2/muf2]*Log[z]^2 - 0.0579118724658577261*z^26*Log[MH2/muf2]*Log[z]^2 - 0.0744872410280674238*z^27*Log[MH2/muf2]*Log[z]^2 - 0.056816843531130055*z^28*Log[MH2/muf2]*Log[z]^2 - 0.0710890714835568085*z^29*Log[MH2/muf2]*Log[z]^2 - 0.0555676770789793215*z^30*Log[MH2/muf2]*Log[z]^2 - 0.0679834327665724461*z^31*Log[MH2/muf2]*Log[z]^2 - 0.0542401896861248016*z^32*Log[MH2/muf2]*Log[z]^2 - 0.0651378783792957963*z^33*Log[MH2/muf2]*Log[z]^2 - 0.0528827606496293627*z^34*Log[MH2/muf2]*Log[z]^2 - 0.06252342138256538*z^35*Log[MH2/muf2]*Log[z]^2 - 0.0515263263956067208*z^36*Log[MH2/muf2]*Log[z]^2 - 0.0601145233432278951*z^37*Log[MH2/muf2]*Log[z]^2 - 0.0501905409908680562*z^38*Log[MH2/muf2]*Log[z]^2 - 0.0578888354968702396*z^39*Log[MH2/muf2]*Log[z]^2 - 0.0488876618568221192*z^40*Log[MH2/muf2]*Log[z]^2 - 0.0558268537624082914*z^41*Log[MH2/muf2]*Log[z]^2 - 0.0476250492841481778*z^42*Log[MH2/muf2]*Log[z]^2 - 0.05391156302954638*z^43*Log[MH2/muf2]*Log[z]^2 - 0.04640680136571865*z^44*Log[MH2/muf2]*Log[z]^2 - 0.0521281039981272184*z^45*Log[MH2/muf2]*Log[z]^2 - 0.0452348385942468011*z^46*Log[MH2/muf2]*Log[z]^2 - 0.0504634752407544516*z^47*Log[MH2/muf2]*Log[z]^2 - 0.0441096318392481524*z^48*Log[MH2/muf2]*Log[z]^2 - 0.0489062732558059591*z^49*Log[MH2/muf2]*Log[z]^2 - 0.0430306955800577742*z^50*Log[MH2/muf2]*Log[z]^2 - 0.0474464687408085409*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0419969244838840879*z^52*Log[MH2/muf2]*Log[z]^2 - 0.0460752154662100009*z^53*Log[MH2/muf2]*Log[z]^2 - 0.0410068241838228298*z^54*Log[MH2/muf2]*Log[z]^2 - 0.0447846876032760688*z^55*Log[MH2/muf2]*Log[z]^2 - 0.0400586698623515152*z^56*Log[MH2/muf2]*Log[z]^2 - 0.0435679414590470194*z^57*Log[MH2/muf2]*Log[z]^2 - 0.0391506151391117045*z^58*Log[MH2/muf2]*Log[z]^2 - 0.0424187979395352132*z^59*Log[MH2/muf2]*Log[z]^2 - 0.0382807665027198026*z^60*Log[MH2/muf2]*Log[z]^2 - 0.0413317425203448537*z^61*Log[MH2/muf2]*Log[z]^2 - 0.0374472337172353164*z^62*Log[MH2/muf2]*Log[z]^2 - 0.0403018399646679484*z^63*Log[MH2/muf2]*Log[z]^2 - 0.0366481634083822677*z^64*Log[MH2/muf2]*Log[z]^2 - 0.03932466145310492*z^65*Log[MH2/muf2]*Log[z]^2 - 0.0358817608468447654*z^66*Log[MH2/muf2]*Log[z]^2 - 0.0383962221634663097*z^67*Log[MH2/muf2]*Log[z]^2 - 0.0351463034468965932*z^68*Log[MH2/muf2]*Log[z]^2 - 0.0375129276593030556*z^69*Log[MH2/muf2]*Log[z]^2 - 0.0344401484619684209*z^70*Log[MH2/muf2]*Log[z]^2 - 0.0366715277167198062*z^71*Log[MH2/muf2]*Log[z]^2 - 0.0337617366358920879*z^72*Log[MH2/muf2]*Log[z]^2 - 0.0358690764456560206*z^73*Log[MH2/muf2]*Log[z]^2 - 0.0331095930607394178*z^74*Log[MH2/muf2]*Log[z]^2 - 0.03510289775044146*z^75*Log[MH2/muf2]*Log[z]^2 - 0.0324823261330543946*z^76*Log[MH2/muf2]*Log[z]^2 - 0.0343705553309532145*z^77*Log[MH2/muf2]*Log[z]^2 - 0.0318786252448422298*z^78*Log[MH2/muf2]*Log[z]^2 - 0.0336698265554174144*z^79*Log[MH2/muf2]*Log[z]^2 - 0.0312972576630855102*z^80*Log[MH2/muf2]*Log[z]^2 - 0.0329986796433888379*z^81*Log[MH2/muf2]*Log[z]^2 - 0.0307370649204926558*z^82*Log[MH2/muf2]*Log[z]^2 - 0.0323552536865774594*z^83*Log[MH2/muf2]*Log[z]^2 - 0.0301969589457982897*z^84*Log[MH2/muf2]*Log[z]^2 - 0.0317378411092028017*z^85*Log[MH2/muf2]*Log[z]^2 - 0.0296759180938056037*z^86*Log[MH2/muf2]*Log[z]^2 - 0.0311448722311160752*z^87*Log[MH2/muf2]*Log[z]^2 - 0.0291729831861199241*z^88*Log[MH2/muf2]*Log[z]^2 - 0.0305749016482346157*z^89*Log[MH2/muf2]*Log[z]^2 - 0.02868725363792942*z^90*Log[MH2/muf2]*Log[z]^2 - 0.0300265961876859227*z^91*Log[MH2/muf2]*Log[z]^2 - 0.02821788372049295*z^92*Log[MH2/muf2]*Log[z]^2 - 0.02949872423093626*z^93*Log[MH2/muf2]*Log[z]^2 - 0.0277640789904983704*z^94*Log[MH2/muf2]*Log[z]^2 - 0.0289901462282901467*z^95*Log[MH2/muf2]*Log[z]^2 - 0.0273250929042067301*z^96*Log[MH2/muf2]*Log[z]^2 - 0.0284998062534821191*z^97*Log[MH2/muf2]*Log[z]^2 - 0.0269002236248823787*z^98*Log[MH2/muf2]*Log[z]^2 - 0.0280267244684525626*z^99*Log[MH2/muf2]*Log[z]^2 - 0.0264888110253937887*z^100*Log[MH2/muf2]*Log[z]^2 - 18.5185185185185185*Log[MH2/muf2]^2*Log[z]^2 - (32.*Log[MH2/muf2]^2*Log[z]^2)/z + 8.11111111111111111*z*Log[MH2/muf2]^2*Log[z]^2 - 2.07407407407407407*Log[MH2/muf2]^3*Log[z]^2 + (2.66666666666666667*Log[MH2/muf2]^3*Log[z]^2)/z + 1.48148148148148148*z*Log[MH2/muf2]^3*Log[z]^2 + 52.8885039531563282*Log[z]^3 - (41.8857604689313625*Log[z]^3)/z + 7.1103340156*z*Log[z]^3 - 2.03795153178*z^2*Log[z]^3 + 0.39437585734*z^3*Log[z]^3 - 0.264115226337*z^4*Log[z]^3 + 0.158689986283*z^5*Log[z]^3 - 0.0920291518527850098*z^6*Log[z]^3 + 0.10206787790562041*z^7*Log[z]^3 - 0.0368126644042771811*z^8*Log[z]^3 + 0.0763729124480153287*z^9*Log[z]^3 - 0.0130856819670886263*z^10*Log[z]^3 + 0.0614360338640174031*z^11*Log[z]^3 - 0.00132022449355322244*z^12*Log[z]^3 + 0.0515659856138307728*z^13*Log[z]^3 + 0.005000639213997872*z^14*Log[z]^3 + 0.0445160916119175966*z^15*Log[z]^3 + 0.008548624693946294*z^16*Log[z]^3 + 0.0392097868287210824*z^17*Log[z]^3 + 0.0105723988290456788*z^18*Log[z]^3 + 0.03506211503417727*z^19*Log[z]^3 + 0.0117115752984669821*z^20*Log[z]^3 + 0.0317260030837138093*z^21*Log[z]^3 + 0.0123168105047395953*z^22*Log[z]^3 + 0.0289816744412102074*z^23*Log[z]^3 + 0.0125906404556520122*z^24*Log[z]^3 + 0.0266828038112783848*z^25*Log[z]^3 + 0.0126549457043922518*z^26*Log[z]^3 + 0.0247280053239208418*z^27*Log[z]^3 + 0.0125855061370258955*z^28*Log[z]^3 + 0.0230447087741074314*z^29*Log[z]^3 + 0.0124306851328049949*z^30*Log[z]^3 + 0.0215795451158621463*z^31*Log[z]^3 + 0.0122219952638114596*z^32*Log[z]^3 + 0.0202923575103287442*z^33*Log[z]^3 + 0.0119803023083892618*z^34*Log[z]^3 + 0.0191523315889035808*z^35*Log[z]^3 + 0.0117195867131140963*z^36*Log[z]^3 + 0.0181354158238900017*z^37*Log[z]^3 + 0.011449287761995773*z^38*Log[z]^3 + 0.0172225550228271283*z^39*Log[z]^3 + 0.0111757996763463112*z^40*Log[z]^3 + 0.0163984519383699325*z^41*Log[z]^3 + 0.0109034464395567547*z^42*Log[z]^3 + 0.0156506810046793694*z^43*Log[z]^3 + 0.0106351285562078999*z^44*Log[z]^3 + 0.0149690423548596711*z^45*Log[z]^3 + 0.0103727589833142875*z^46*Log[z]^3 + 0.0143450832071433026*z^47*Log[z]^3 + 0.0101175610369067147*z^48*Log[z]^3 + 0.0137717379989734649*z^49*Log[z]^3 + 0.00987027442907141982*z^50*Log[z]^3 + 0.0132430541813791931*z^51*Log[z]^3 + 0.00963129924575273047*z^52*Log[z]^3 + 0.0127539807404813576*z^53*Log[z]^3 + 0.00940079744475335137*z^54*Log[z]^3 + 0.0123002032848143851*z^55*Log[z]^3 + 0.00917876493046882023*z^56*Log[z]^3 + 0.0118780141356682885*z^57*Log[z]^3 + 0.00896508303283693246*z^58*Log[z]^3 + 0.0114842090323290324*z^59*Log[z]^3 + 0.008759555433870705*z^60*Log[z]^3 + 0.0111160042891914298*z^61*Log[z]^3 + 0.00856193472645110677*z^62*Log[z]^3 + 0.0107709698231117595*z^63*Log[z]^3 + 0.00837194153315036026*z^64*Log[z]^3 + 0.010446974607798561*z^65*Log[z]^3 + 0.00818927825281529*z^66*Log[z]^3 + 0.0101421419413887024*z^67*Log[z]^3 + 0.00801363890773483549*z^68*Log[z]^3 + 0.00985481252424574244*z^69*Log[z]^3 + 0.00784471614857875627*z^70*Log[z]^3 + 0.00958351379864446528*z^71*Log[z]^3 + 0.00768220618122154911*z^72*Log[z]^3 + 0.00932693434360517*z^73*Log[z]^3 + 0.00752581217115733345*z^74*Log[z]^3 + 0.00908390237713139443*z^75*Log[z]^3 + 0.007375246531850724*z^76*Log[z]^3 + 0.00885336761612521594*z^77*Log[z]^3 + 0.00723023239555780105*z^78*Log[z]^3 + 0.00863438589686282119*z^79*Log[z]^3 + 0.00709050448682076539*z^80*Log[z]^3 + 0.00842610607740484919*z^81*Log[z]^3 + 0.00695580956158798438*z^82*Log[z]^3 + 0.00822775883596844802*z^83*Log[z]^3 + 0.00682590653283882421*z^84*Log[z]^3 + 0.00803864705221943124*z^85*Log[z]^3 + 0.00670056637252473532*z^86*Log[z]^3 + 0.00785813751621386924*z^87*Log[z]^3 + 0.00657957185659696597*z^88*Log[z]^3 + 0.00768565375575448972*z^89*Log[z]^3 + 0.00646271720273864133*z^90*Log[z]^3 + 0.00752066980982071683*z^91*Log[z]^3 + 0.00634980763760878442*z^92*Log[z]^3 + 0.00736270480545756988*z^93*Log[z]^3 + 0.00624065892081356036*z^94*Log[z]^3 + 0.007211318219583517*z^95*Log[z]^3 + 0.00613509684562274105*z^96*Log[z]^3 + 0.0070661057267708*z^97*Log[z]^3 + 0.00603295673104177905*z^98*Log[z]^3 + 0.00692669555007253523*z^99*Log[z]^3 + 0.00593408291578437125*z^100*Log[z]^3 + 14.5679012345679012*Log[MH2/muf2]*Log[z]^3 + (21.3333333333333333*Log[MH2/muf2]*Log[z]^3)/z - 4.01646090534979424*z*Log[MH2/muf2]*Log[z]^3 - 0.175582990397805213*z^2*Log[MH2/muf2]*Log[z]^3 - 0.0438957475994513032*z^3*Log[MH2/muf2]*Log[z]^3 - 0.0307270233196159122*z^4*Log[MH2/muf2]*Log[z]^3 - 0.0241426611796982167*z^5*Log[MH2/muf2]*Log[z]^3 - 0.0200666274740348814*z^6*Log[MH2/muf2]*Log[z]^3 - 0.0172447579854987262*z^7*Log[MH2/muf2]*Log[z]^3 - 0.0151544842902867594*z^8*Log[MH2/muf2]*Log[z]^3 - 0.0135345221764974851*z^9*Log[MH2/muf2]*Log[z]^3 - 0.0122376023610591512*z^10*Log[MH2/muf2]*Log[z]^3 - 0.0111734630253148772*z^11*Log[MH2/muf2]*Log[z]^3 - 0.0102832695425288018*z^12*Log[MH2/muf2]*Log[z]^3 - 0.00952682434163915645*z^13*Log[MH2/muf2]*Log[z]^3 - 0.00887562369043850525*z^14*Log[MH2/muf2]*Log[z]^3 - 0.008308837938467569*z^15*Log[MH2/muf2]*Log[z]^3 - 0.00781086096990236424*z^16*Log[MH2/muf2]*Log[z]^3 - 0.00736975174157454477*z^17*Log[MH2/muf2]*Log[z]^3 - 0.00697620756482507811*z^18*Log[MH2/muf2]*Log[z]^3 - 0.00662286718167160013*z^19*Log[MH2/muf2]*Log[z]^3 - 0.0063038254071392475*z^20*Log[MH2/muf2]*Log[z]^3 - 0.00601428749576897725*z^21*Log[MH2/muf2]*Log[z]^3 - 0.00575031814967402729*z^22*Log[MH2/muf2]*Log[z]^3 - 0.00550865607226315761*z^23*Log[MH2/muf2]*Log[z]^3 - 0.00528657481958609173*z^24*Log[MH2/muf2]*Log[z]^3 - 0.00508177693362878548*z^25*Log[MH2/muf2]*Log[z]^3 - 0.00489231238202431618*z^26*Log[MH2/muf2]*Log[z]^3 - 0.004716515004580848*z^27*Log[MH2/muf2]*Log[z]^3 - 0.00455295247405365186*z^28*Log[MH2/muf2]*Log[z]^3 - 0.00440038652043760601*z^29*Log[MH2/muf2]*Log[z]^3 - 0.00425774103523042674*z^30*Log[MH2/muf2]*Log[z]^3 - 0.00412407628656135227*z^31*Log[MH2/muf2]*Log[z]^3 - 0.00399856791732538447*z^32*Log[MH2/muf2]*Log[z]^3 - 0.0038804897192696755*z^33*Log[MH2/muf2]*Log[z]^3 - 0.00376919941190093696*z^34*Log[MH2/muf2]*Log[z]^3 - 0.00366412683043038889*z^35*Log[MH2/muf2]*Log[z]^3 - 0.00356476405859121909*z^36*Log[MH2/muf2]*Log[z]^3 - 0.0034706571418722165*z^37*Log[MH2/muf2]*Log[z]^3 - 0.00338139909290006756*z^38*Log[MH2/muf2]*Log[z]^3 - 0.00329662395939199058*z^39*Log[MH2/muf2]*Log[z]^3 - 0.00321600177065398384*z^40*Log[MH2/muf2]*Log[z]^3 - 0.00313923421421163065*z^41*Log[MH2/muf2]*Log[z]^3 - 0.00306605092218839829*z^42*Log[MH2/muf2]*Log[z]^3 - 0.00299620626924675159*z^43*Log[MH2/muf2]*Log[z]^3 - 0.00292947660159833574*z^44*Log[MH2/muf2]*Log[z]^3 - 0.00286565783076786834*z^45*Log[MH2/muf2]*Log[z]^3 - 0.00280456333722057046*z^46*Log[MH2/muf2]*Log[z]^3 - 0.00274602213821729359*z^47*Log[MH2/muf2]*Log[z]^3 - 0.002689877281794427*z^48*Log[MH2/muf2]*Log[z]^3 - 0.00263598443492623387*z^49*Log[MH2/muf2]*Log[z]^3 - 0.00258421063898810553*z^50*Log[MH2/muf2]*Log[z]^3 - 0.00253443320981447343*z^51*Log[MH2/muf2]*Log[z]^3 - 0.00248653876310389649*z^52*Log[MH2/muf2]*Log[z]^3 - 0.00244042234880032846*z^53*Log[MH2/muf2]*Log[z]^3 - 0.00239598668048081822*z^54*Log[MH2/muf2]*Log[z]^3 - 0.00235314144779165355*z^55*Log[MH2/muf2]*Log[z]^3 - 0.00231180270166624942*z^56*Log[MH2/muf2]*Log[z]^3 - 0.00227189230348469442*z^57*Log[MH2/muf2]*Log[z]^3 - 0.00223333743054207928*z^58*Log[MH2/muf2]*Log[z]^3 - 0.00219607013121743515*z^59*Log[MH2/muf2]*Log[z]^3 - 0.00216002692410748146*z^60*Log[MH2/muf2]*Log[z]^3 - 0.00212514843613419715*z^61*Log[MH2/muf2]*Log[z]^3 - 0.00209137907527289329*z^62*Log[MH2/muf2]*Log[z]^3 - 0.00205866673409485038*z^63*Log[MH2/muf2]*Log[z]^3 - 0.00202696252078968128*z^64*Log[MH2/muf2]*Log[z]^3 - 0.00199622051473903326*z^65*Log[MH2/muf2]*Log[z]^3 - 0.00196639754406476352*z^66*Log[MH2/muf2]*Log[z]^3 - 0.00193745298287944534*z^67*Log[MH2/muf2]*Log[z]^3 - 0.00190934856623181127*z^68*Log[MH2/muf2]*Log[z]^3 - 0.00188204822097026322*z^69*Log[MH2/muf2]*Log[z]^3 - 0.00185551791094872449*z^70*Log[MH2/muf2]*Log[z]^3 - 0.00182972549517498222*z^71*Log[MH2/muf2]*Log[z]^3 - 0.00180464059765574928*z^72*Log[MH2/muf2]*Log[z]^3 - 0.00178023448782792601*z^73*Log[MH2/muf2]*Log[z]^3 - 0.00175647997058448606*z^74*Log[MH2/muf2]*Log[z]^3 - 0.00173335128500820509*z^75*Log[MH2/muf2]*Log[z]^3 - 0.00171082401101894279*z^76*Log[MH2/muf2]*Log[z]^3 - 0.00168887498322196178*z^77*Log[MH2/muf2]*Log[z]^3 - 0.00166748221131718553*z^78*Log[MH2/muf2]*Log[z]^3 - 0.00164662480649353598*z^79*Log[MH2/muf2]*Log[z]^3 - 0.00162628291328956363*z^80*Log[MH2/muf2]*Log[z]^3 - 0.00160643764645236759*z^81*Log[MH2/muf2]*Log[z]^3 - 0.00158707103237205983*z^82*Log[MH2/muf2]*Log[z]^3 - 0.00156816595470941854*z^83*Log[MH2/muf2]*Log[z]^3 - 0.00154970610387047377*z^84*Log[MH2/muf2]*Log[z]^3 - 0.00153167593001407664*z^85*Log[MH2/muf2]*Log[z]^3 - 0.00151406059930745756*z^86*Log[MH2/muf2]*Log[z]^3 - 0.00149684595317076234*z^87*Log[MH2/muf2]*Log[z]^3 - 0.00148001847027490261*z^88*Log[MH2/muf2]*Log[z]^3 - 0.00146356523107806226*z^89*Log[MH2/muf2]*Log[z]^3 - 0.00144747388470512343*z^90*Log[MH2/muf2]*Log[z]^3 - 0.00143173261799134048*z^91*Log[MH2/muf2]*Log[z]^3 - 0.00141633012652699942*z^92*Log[MH2/muf2]*Log[z]^3 - 0.00140125558755372957*z^93*Log[MH2/muf2]*Log[z]^3 - 0.00138649863457574033*z^94*Log[MH2/muf2]*Log[z]^3 - 0.00137204933356067693*z^95*Log[MH2/muf2]*Log[z]^3 - 0.00135789816061514781*z^96*Log[MH2/muf2]*Log[z]^3 - 0.00134403598102938091*z^97*Log[MH2/muf2]*Log[z]^3 - 0.00133045402959401396*z^98*Log[MH2/muf2]*Log[z]^3 - 0.00131714389209980039*z^99*Log[MH2/muf2]*Log[z]^3 - 0.00130409748793809422*z^100*Log[MH2/muf2]*Log[z]^3 + 3.45679012345679012*Log[MH2/muf2]^2*Log[z]^3 - (2.66666666666666667*Log[MH2/muf2]^2*Log[z]^3)/z - 2.02469135802469136*z*Log[MH2/muf2]^2*Log[z]^3 - 3.99588477366255144*Log[z]^4 - (5.33333333333333333*Log[z]^4)/z + 0.04526748971*z*Log[z]^4 + 0.16186556927*z^2*Log[z]^4 - 0.0012345679012345679*z^4*Log[z]^4 - 0.00144032921810699588*z^5*Log[z]^4 - 0.0014109347442680777*z^6*Log[z]^4 - 0.00132275132275132275*z^7*Log[z]^4 - 0.00122476974328826181*z^8*Log[z]^4 - 0.00113168724279835391*z^9*Log[z]^4 - 0.00104751215862326973*z^10*Log[z]^4 - 0.000972689861578750468*z^11*Log[z]^4 - 0.000906500906500906501*z^12*Log[z]^4 - 0.000847917514584181251*z^13*Log[z]^4 - 0.000795911907023018134*z^14*Log[z]^4 - 0.000749559082892416226*z^15*Log[z]^4 - 0.000708061002178649237*z^16*Log[z]^4 - 0.000670741547647865731*z^17*Log[z]^4 - 0.000637031940781510785*z^18*Log[z]^4 - 0.000606454407623998267*z^19*Log[z]^4 - 0.000578607011355549367*z^20*Log[z]^4 - 0.000553150553150553151*z^21*Log[z]^4 - 0.000529797631246906609*z^22*Log[z]^4 - 0.000508303648400266758*z^23*Log[z]^4 - 0.000488459473966720344*z^24*Log[z]^4 - 0.000470085470085470085*z^25*Log[z]^4 - 0.000453026625866132039*z^26*Log[z]^4 - 0.000437148585296733445*z^27*Log[z]^4 - 0.000422334394237331658*z^28*Log[z]^4 - 0.000408481826106347179*z^29*Log[z]^4 - 0.00039550117414411073*z^30*Log[z]^4 - 0.0003833134209478295*z^31*Log[z]^4 - 0.000371848714142620953*z^32*Log[z]^4 - 0.0003610450914372483*z^33*Log[z]^4 - 0.000350847409670939083*z^34*Log[z]^4 - 0.000341206441424306348*z^35*Log[z]^4 - 0.000332078109855887634*z^36*Log[z]^4 - 0.000323422838042721084*z^37*Log[z]^4 - 0.000315204993567566667*z^38*Log[z]^4 - 0.00030739241265557055*z^39*Log[z]^4 - 0.000299955991012901582*z^40*Log[z]^4 - 0.000292869330809710214*z^41*Log[z]^4 - 0.000286108435096901726*z^42*Log[z]^4 - 0.000279651442442140117*z^43*Log[z]^4 - 0.000273478395786750653*z^44*Log[z]^4 - 0.000267571040517900421*z^45*Log[z]^4 - 0.000261912647563793622*z^46*Log[z]^4 - 0.000256487857988526094*z^47*Log[z]^4 - 0.000251282546115372863*z^48*Log[z]^4 - 0.000246283698664651046*z^49*Log[z]^4 - 0.000241479307772491713*z^50*Log[z]^4 - 0.000236858276073962348*z^51*Log[z]^4 - 0.000232410332299344508*z^52*Log[z]^4 - 0.000228125956055143104*z^53*Log[z]^4 - 0.000223996310649001075*z^54*Log[z]^4 - 0.000220013182976145939*z^55*Log[z]^4 - 0.000216168929619222017*z^56*Log[z]^4 - 0.000212456428427390315*z^57*Log[z]^4 - 0.000208869034937713355*z^58*Log[z]^4 - 0.000205400543084808297*z^59*Log[z]^4 - 0.00020204514971579896*z^60*Log[z]^4 - 0.000198797422488591182*z^61*Log[z]^4 - 0.000195652270783986318*z^62*Log[z]^4 - 0.000192604919307428268*z^63*Log[z]^4 - 0.00018965088409532855*z^64*Log[z]^4 - 0.000186785950674839564*z^65*Log[z]^4 - 0.000184006154155407887*z^66*Log[z]^4 - 0.000181307761056078293*z^67*Log[z]^4 - 0.000178687252694878674*z^68*Log[z]^4 - 0.000176141309986152271*z^69*Log[z]^4 - 0.000173666799508808082*z^70*Log[z]^4 - 0.000171260760723462862*z^71*Log[z]^4 - 0.000168920394229631694*z^72*Log[z]^4 - 0.000166643050965729809*z^73*Log[z]^4 - 0.000164426222264882843*z^74*Log[z]^4 - 0.0001622675306885833*z^75*Log[z]^4 - 0.00016016472156823034*z^76*Log[z]^4 - 0.000158115655191678583*z^77*Log[z]^4 - 0.0001561182995782152*z^78*Log[z]^4 - 0.000154170723790976956*z^79*Log[z]^4 - 0.000152271091740800549*z^80*Log[z]^4 - 0.000150417656439938885*z^81*Log[z]^4 - 0.000148608754668041499*z^82*Log[z]^4 - 0.000146842802016341704*z^83*Log[z]^4 - 0.000145118288279167089*z^84*Log[z]^4 - 0.000143433773164735317*z^85*Log[z]^4 - 0.000141787882299751308*z^86*Log[z]^4 - 0.000140179303504617592*z^87*Log[z]^4 - 0.000138606783318135507*z^88*Log[z]^4 - 0.000137069123752436278*z^89*Log[z]^4 - 0.000135565179260560035*z^90*Log[z]^4 - 0.000134093853900617186*z^91*Log[z]^4 - 0.000132654098681837501*z^92*Log[z]^4 - 0.000131244909079053091*z^93*Log[z]^4 - 0.000129865322703285833*z^94*Log[z]^4 - 0.000128514417117129572*z^95*Log[z]^4 - 0.000127191307784543451*z^96*Log[z]^4 - 0.000125895146145514334*z^97*Log[z]^4 - 0.000124625117806812019*z^98*Log[z]^4 - 0.000123380440840758301*z^99*Log[z]^4 - 0.000122160364184566605*z^100*Log[z]^4 - 1.90123456790123457*Log[MH2/muf2]*Log[z]^4 + (1.33333333333333333*Log[MH2/muf2]*Log[z]^4)/z + 1.08024691358024691*z*Log[MH2/muf2]*Log[z]^4 + 0.380246913580246914*Log[z]^5 - (0.266666666666666667*Log[z]^5)/z - 0.216049382716049383*z*Log[z]^5, -333.4598 + 145.5389/z + 310.0363*z - 45.91589396*z^2 + 0.204299756*z^3 + 34.452983052*z^4 - 42.7758011053*z^5 + 110.5937778846*z^6 - 257.357883895*z^7 + 678.255052319*z^8 - 1855.213822816*z^9 + 5281.84546228*z^10 - 15491.71494884*z^11 + 46583.4980468*z^12 - 143078.6203747*z^13 + 447537.47757*z^14 - 1.4223033206*^6*z^15 + 4.58381363345*^6*z^16 - 1.49570483736*^7*z^17 + 4.93480071321*^7*z^18 - 1.64440040022*^8*z^19 + 5.52891672888*^8*z^20 - 1.87415469974*^9*z^21 + 6.4001468746*^9*z^22 - 2.20049084211*^10*z^23 + 7.6129622699*^10*z^24 - 2.64898699012*^11*z^25 + 9.2663675604*^11*z^26 - 3.25742773312*^12*z^27 + 1.15033753619*^13*z^28 - 4.0796787117*^13*z^29 + 1.45263001032*^14*z^30 - 5.191612236*^14*z^31 + 1.86194843364*^15*z^32 - 6.699774137*^15*z^33 + 2.41822472498*^16*z^34 - 8.7538891191*^16*z^35 + 3.1776311627*^17*z^36 - 1.15648435079*^18*z^37 + 4.2193995347*^18*z^38 - 1.5430551597*^19*z^39 + 5.6556369014*^19*z^40 - 2.0773223081*^20*z^41 + 7.64548257*^20*z^42 - 2.8193172384*^21*z^43 + 1.0415572355*^22*z^44 - 3.8546691796*^22*z^45 + 1.4289689069*^23*z^46 - 5.3059011991*^23*z^47 + 1.9731822042*^24*z^48 - 7.3488533352*^24*z^49 + 2.7408840519*^25*z^50 - 1.02366128246*^26*z^51 + 3.8281913966*^26*z^52 - 1.4334457616*^27*z^53 + 5.3740145261*^27*z^54 - 2.0170987078*^28*z^55 + 7.5796304038*^28*z^56 - 2.8513087142*^29*z^57 + 1.0737407767*^30*z^58 - 4.0476050586*^30*z^59 + 1.527304217*^31*z^60 - 5.7685636587*^31*z^61 + 2.1807767212*^32*z^62 - 8.251699032*^32*z^63 + 3.125014977*^33*z^64 - 1.1844747696*^34*z^65 + 4.4931764832*^34*z^66 - 1.7057860112*^35*z^67 + 6.48080492*^35*z^68 - 2.4640926629*^36*z^69 + 9.375610962*^36*z^70 - 3.5698316447*^37*z^71 + 1.3601694995*^38*z^72 - 5.1859382619*^38*z^73 + 1.9785310376*^39*z^74 - 7.553219763*^39*z^75 + 2.8852796318*^40*z^76 - 1.1028166699*^41*z^77 + 4.2176613922*^41*z^78 - 1.6139373735*^42*z^79 + 6.179339706*^42*z^80 - 2.3671836852*^43*z^81 + 9.072994138*^43*z^82 - 3.4793056225*^44*z^83 + 1.334911563*^45*z^84 - 5.124190367*^45*z^85 + 1.9679130999*^46*z^86 - 7.561182212*^46*z^87 + 2.9065112326*^47*z^88 - 1.117759489*^48*z^89 + 4.300455667*^48*z^90 - 1.6552598004*^49*z^91 + 6.373814409*^49*z^92 - 2.4553324936*^50*z^93 + 9.462264509*^50*z^94 - 3.647960062*^51*z^95 + 1.4069275706*^52*z^96 - 5.428210068*^52*z^97 + 2.0950841146*^53*z^98 - 8.089151425*^53*z^99 + 3.124338056*^54*z^100 + ALARM*z^101 - 622.441539046001124*Log[MH2/muf2] + (536.265756077052293*Log[MH2/muf2])/z + 61.7537055916480218*z*Log[MH2/muf2] - 40.5904215669730235*z^2*Log[MH2/muf2] + 1.45730532942132012*z^3*Log[MH2/muf2] - 2.92618089561043302*z^4*Log[MH2/muf2] + 3.373113445826218*z^5*Log[MH2/muf2] + 0.706940216163396058*z^6*Log[MH2/muf2] + 3.08754139359336169*z^7*Log[MH2/muf2] + 1.34539247574255233*z^8*Log[MH2/muf2] + 2.5892219754887362*z^9*Log[MH2/muf2] + 1.39535274381590332*z^10*Log[MH2/muf2] + 2.16323089754926636*z^11*Log[MH2/muf2] + 1.3024077169145418*z^12*Log[MH2/muf2] + 1.82625913962968813*z^13*Log[MH2/muf2] + 1.17952489593704729*z^14*Log[MH2/muf2] + 1.56138463391588947*z^15*Log[MH2/muf2] + 1.05937580752851307*z^16*Log[MH2/muf2] + 1.35112553392951593*z^17*Log[MH2/muf2] + 0.951093672413941665*z^18*Log[MH2/muf2] + 1.18192616952694282*z^19*Log[MH2/muf2] + 0.856238206298175274*z^20*Log[MH2/muf2] + 1.04386144940170797*z^21*Log[MH2/muf2] + 0.773925126339551089*z^22*Log[MH2/muf2] + 0.929722080293448876*z^23*Log[MH2/muf2] + 0.702599311033617169*z^24*Log[MH2/muf2] + 0.834232568882102106*z^25*Log[MH2/muf2] + 0.640658681407467078*z^26*Log[MH2/muf2] + 0.753483710056142233*z^27*Log[MH2/muf2] + 0.586659775227420697*z^28*Log[MH2/muf2] + 0.684537850402259067*z^29*Log[MH2/muf2] + 0.539367371555718178*z^30*Log[MH2/muf2] + 0.625156330638285198*z^31*Log[MH2/muf2] + 0.497747442827778018*z^32*Log[MH2/muf2] + 0.573610216785574585*z^33*Log[MH2/muf2] + 0.460942013722327133*z^34*Log[MH2/muf2] + 0.528547429342446966*z^35*Log[MH2/muf2] + 0.428240829425052864*z^36*Log[MH2/muf2] + 0.488898258126926523*z^37*Log[MH2/muf2] + 0.399055243522644458*z^38*Log[MH2/muf2] + 0.453807269913567883*z^39*Log[MH2/muf2] + 0.372895912919532818*z^40*Log[MH2/muf2] + 0.42258358605496055*z^41*Log[MH2/muf2] + 0.349354393284644606*z^42*Log[MH2/muf2] + 0.3946641118143488*z^43*Log[MH2/muf2] + 0.328088201382495481*z^44*Log[MH2/muf2] + 0.369586015396646127*z^45*Log[MH2/muf2] + 0.308808779623389566*z^46*Log[MH2/muf2] + 0.346965895769097354*z^47*Log[MH2/muf2] + 0.291271820940665257*z^48*Log[MH2/muf2] + 0.326483845483005814*z^49*Log[MH2/muf2] + 0.275269486039911646*z^50*Log[MH2/muf2] + 0.307871136583723182*z^51*Log[MH2/muf2] + 0.260624127949153804*z^52*Log[MH2/muf2] + 0.290900617048504364*z^53*Log[MH2/muf2] + 0.247183214621630605*z^54*Log[MH2/muf2] + 0.275379155602897184*z^55*Log[MH2/muf2] + 0.234815204298568117*z^56*Log[MH2/muf2] + 0.261141649294115*z^57*Log[MH2/muf2] + 0.223406180196037407*z^58*Log[MH2/muf2] + 0.248046234035469189*z^59*Log[MH2/muf2] + 0.212857092266367028*z^60*Log[MH2/muf2] + 0.235970428994825206*z^61*Log[MH2/muf2] + 0.203081486144902165*z^62*Log[MH2/muf2] + 0.224808011680116081*z^63*Log[MH2/muf2] + 0.194003624688112754*z^64*Log[MH2/muf2] + 0.21446646905828293*z^65*Log[MH2/muf2] + 0.185556927247841778*z^66*Log[MH2/muf2] + 0.204864905997243935*z^67*Log[MH2/muf2] + 0.177682667236330352*z^68*Log[MH2/muf2] + 0.19593231921396162*z^69*Log[MH2/muf2] + 0.170328880589136874*z^70*Log[MH2/muf2] + 0.18760616519444726*z^71*Log[MH2/muf2] + 0.163449447185605979*z^72*Log[MH2/muf2] + 0.179831165968482526*z^73*Log[MH2/muf2] + 0.157003314724772661*z^74*Log[MH2/muf2] + 0.172558308427483217*z^75*Log[MH2/muf2] + 0.150953840429512054*z^76*Log[MH2/muf2] + 0.165744001978136324*z^77*Log[MH2/muf2] + 0.145268230610241559*z^78*Log[MH2/muf2] + 0.1593493663925957*z^79*Log[MH2/muf2] + 0.139917061828464614*z^80*Log[MH2/muf2] + 0.153339627238594303*z^81*Log[MH2/muf2] + 0.134873870365642384*z^82*Log[MH2/muf2] + 0.147683600614108514*z^83*Log[MH2/muf2] + 0.130114799083248788*z^84*Log[MH2/muf2] + 0.142353252343719391*z^85*Log[MH2/muf2] + 0.125618292678594795*z^86*Log[MH2/muf2] + 0.137323319522849485*z^87*Log[MH2/muf2] + 0.121364833893890762*z^88*Log[MH2/muf2] + 0.132570984477286809*z^89*Log[MH2/muf2] + 0.117336714497805512*z^90*Log[MH2/muf2] + 0.128075592957631292*z^91*Log[MH2/muf2] + 0.113517835888034674*z^92*Log[MH2/muf2] + 0.123818409802715641*z^93*Log[MH2/muf2] + 0.109893535006153427*z^94*Log[MH2/muf2] + 0.119782406453086034*z^95*Log[MH2/muf2] + 0.106450431948645917*z^96*Log[MH2/muf2] + 0.115952075629962638*z^97*Log[MH2/muf2] + 0.103176296229276397*z^98*Log[MH2/muf2] + 0.11231326925942393*z^99*Log[MH2/muf2] + 0.10005992912080522*z^100*Log[MH2/muf2] + 35.8586698360039335*Log[MH2/muf2]^2 - (23.6542253826592304*Log[MH2/muf2]^2)/z + 9.61654219390565441*z*Log[MH2/muf2]^2 - 7.19890260631001372*z^2*Log[MH2/muf2]^2 - 1.85596707818930041*z^3*Log[MH2/muf2]^2 - 1.45202469135802469*z^4*Log[MH2/muf2]^2 - 1.23934087791495199*z^5*Log[MH2/muf2]^2 - 0.932119417549500694*z^6*Log[MH2/muf2]^2 - 0.785819590916907621*z^7*Log[MH2/muf2]^2 - 0.632423062797527398*z^8*Log[MH2/muf2]^2 - 0.546880243375356544*z^9*Log[MH2/muf2]^2 - 0.458871680480359867*z^10*Log[MH2/muf2]^2 - 0.405084513811378417*z^11*Log[MH2/muf2]^2 - 0.349521491976283149*z^12*Log[MH2/muf2]^2 - 0.313465107048999076*z^13*Log[MH2/muf2]^2 - 0.275955571371685308*z^14*Log[MH2/muf2]^2 - 0.250551224793107194*z^15*Log[MH2/muf2]^2 - 0.223944103152163605*z^16*Log[MH2/muf2]^2 - 0.205332462022333453*z^17*Log[MH2/muf2]^2 - 0.185724649828089291*z^18*Log[MH2/muf2]^2 - 0.171656513811462684*z^19*Log[MH2/muf2]^2 - 0.156761062315152964*z^20*Log[MH2/muf2]^2 - 0.145852016774530041*z^21*Log[MH2/muf2]^2 - 0.134252416826241247*z^22*Log[MH2/muf2]^2 - 0.125611214944600984*z^23*Log[MH2/muf2]^2 - 0.116389946294834858*z^24*Log[MH2/muf2]^2 - 0.109420986522820619*z^25*Log[MH2/muf2]^2 - 0.101961406315558557*z^26*Log[MH2/muf2]^2 - 0.09625391156298432*z^27*Log[MH2/muf2]^2 - 0.0901285498547562777*z^28*Log[MH2/muf2]^2 - 0.0853914763865127923*z^29*Log[MH2/muf2]^2 - 0.0802960724026997621*z^30*Log[MH2/muf2]^2 - 0.0763183517910496013*z^31*Log[MH2/muf2]^2 - 0.0720313483854916*z^32*Log[MH2/muf2]^2 - 0.0686567684499780603*z^33*Log[MH2/muf2]^2 - 0.0650135914029925547*z^34*Log[MH2/muf2]^2 - 0.0621244518655933548*z^35*Log[MH2/muf2]^2 - 0.0590006952130176318*z^36*Log[MH2/muf2]^2 - 0.0565068940956379441*z^37*Log[MH2/muf2]^2 - 0.0538070436358439149*z^38*Log[MH2/muf2]^2 - 0.0516386210069072874*z^39*Log[MH2/muf2]^2 - 0.0492883193182378954*z^40*Log[MH2/muf2]^2 - 0.0473902579440785917*z^41*Log[MH2/muf2]^2 - 0.0453308908946446953*z^42*Log[MH2/muf2]^2 - 0.0436594235505505666*z^43*Log[MH2/muf2]^2 - 0.0418442625920833931*z^44*Log[MH2/muf2]^2 - 0.0403642056618261621*z^45*Log[MH2/muf2]^2 - 0.0387556136798427831*z^46*Log[MH2/muf2]^2 - 0.0374384126860918765*z^47*Log[MH2/muf2]^2 - 0.0360057900859374681*z^48*Log[MH2/muf2]^2 - 0.0348280673289288761*z^49*Log[MH2/muf2]^2 - 0.0335463217992286796*z^50*Log[MH2/muf2]^2 - 0.0324887835131207041*z^51*Log[MH2/muf2]^2 - 0.0313371758191917648*z^52*Log[MH2/muf2]^2 - 0.0303837803388617149*z^53*Log[MH2/muf2]^2 - 0.0293450438355322692*z^54*Log[MH2/muf2]^2 - 0.0284823616867661895*z^55*Log[MH2/muf2]^2 - 0.0275420235928936*z^56*Log[MH2/muf2]^2 - 0.0267587403746454478*z^57*Log[MH2/muf2]^2 - 0.0259045935012871639*z^58*Log[MH2/muf2]^2 - 0.0251911201688055409*z^59*Log[MH2/muf2]^2 - 0.0244128080506521602*z^60*Log[MH2/muf2]^2 - 0.0237609728006796686*z^61*Log[MH2/muf2]^2 - 0.0230496611601760042*z^62*Log[MH2/muf2]^2 - 0.0224524639027794853*z^63*Log[MH2/muf2]^2 - 0.0218005784510488373*z^64*Log[MH2/muf2]^2 - 0.0212519937072293851*z^65*Log[MH2/muf2]^2 - 0.0206530093607158953*z^66*Log[MH2/muf2]^2 - 0.0201478269381495269*z^67*Log[MH2/muf2]^2 - 0.0195960972104438588*z^68*Log[MH2/muf2]^2 - 0.0191297925788047112*z^69*Log[MH2/muf2]^2 - 0.0186204106041031634*z^70*Log[MH2/muf2]^2 - 0.0181890387885721116*z^71*Log[MH2/muf2]^2 - 0.0177177234286437282*z^72*Log[MH2/muf2]^2 - 0.0173178316540660847*z^73*Log[MH2/muf2]^2 - 0.0168808336304029894*z^74*Log[MH2/muf2]^2 - 0.0165093890113791398*z^75*Log[MH2/muf2]^2 - 0.0161034131260299745*z^76*Log[MH2/muf2]^2 - 0.0157577425036869*z^77*Log[MH2/muf2]^2 - 0.0153798828638302251*z^78*Log[MH2/muf2]^2 - 0.015057622505154416*z^79*Log[MH2/muf2]^2 - 0.0147053083177975918*z^80*Log[MH2/muf2]^2 - 0.014404361666611753*z^81*Log[MH2/muf2]^2 - 0.0140753116715723981*z^82*Log[MH2/muf2]^2 - 0.0137938137067709849*z^83*Log[MH2/muf2]^2 - 0.0134859977052932737*z^84*Log[MH2/muf2]^2 - 0.0132222847477203003*z^85*Log[MH2/muf2]^2 - 0.012933890987909554*z^86*Log[MH2/muf2]^2 - 0.0126864750214479037*z^87*Log[MH2/muf2]^2 - 0.0124158824403571215*z^88*Log[MH2/muf2]^2 - 0.0121834291897132366*z^89*Log[MH2/muf2]^2 - 0.0119291837004644837*z^90*Log[MH2/muf2]^2 - 0.0117104938485294977*z^91*Log[MH2/muf2]^2 - 0.0114712880106498107*z^92*Log[MH2/muf2]^2 - 0.0112652810503337743*z^93*Log[MH2/muf2]^2 - 0.0110399365811265747*z^94*Log[MH2/muf2]^2 - 0.0108456368863918886*z^95*Log[MH2/muf2]^2 - 0.0106330895672062339*z^96*Log[MH2/muf2]^2 - 0.0104496143404165686*z^97*Log[MH2/muf2]^2 - 0.0102489009491468421*z^98*Log[MH2/muf2]^2 - 0.0100754497604575494*z^99*Log[MH2/muf2]^2 - 0.00988569672438620009*z^100*Log[MH2/muf2]^2 - 43.1906031816455963*Log[MH2/muf2]^3 + (35.9575449665025519*Log[MH2/muf2]^3)/z + 6.27642327866267501*z*Log[MH2/muf2]^3 + 0.263374485596707819*z^2*Log[MH2/muf2]^3 + 0.213991769547325103*z^3*Log[MH2/muf2]^3 + 0.1048559670781893*z^4*Log[MH2/muf2]^3 + 0.0647325102880658436*z^5*Log[MH2/muf2]^3 + 0.0447199126564205929*z^6*Log[MH2/muf2]^3 + 0.0330267909632988998*z^7*Log[MH2/muf2]^3 + 0.0255055382921344121*z^8*Log[MH2/muf2]^3 + 0.0203440786465477824*z^9*Log[MH2/muf2]^3 + 0.0166320141179849373*z^10*Log[MH2/muf2]^3 + 0.0138652518450498248*z^11*Log[MH2/muf2]^3 + 0.0117439612389107339*z^12*Log[MH2/muf2]^3 + 0.0100797203971807146*z^13*Log[MH2/muf2]^3 + 0.00874882906628938375*z^14*Log[MH2/muf2]^3 + 0.00766712857982699253*z^15*Log[MH2/muf2]^3 + 0.00677563472738405457*z^16*Log[MH2/muf2]^3 + 0.00603195213775012143*z^17*Log[MH2/muf2]^3 + 0.00540494100030178265*z^18*Log[MH2/muf2]^3 + 0.00487129309809792693*z^19*Log[MH2/muf2]^3 + 0.00441327024979137717*z^20*Log[MH2/muf2]^3 + 0.00401717303593205469*z^21*Log[MH2/muf2]^3 + 0.00367228109953773284*z^22*Log[MH2/muf2]^3 + 0.00337010542563233938*z^23*Log[MH2/muf2]^3 + 0.00310385150956459505*z^24*Log[MH2/muf2]^3 + 0.00286802785691674581*z^25*Log[MH2/muf2]^3 + 0.00265815639423321179*z^26*Log[MH2/muf2]^3 + 0.00247055547858996811*z^27*Log[MH2/muf2]^3 + 0.00230217537352856555*z^28*Log[MH2/muf2]^3 + 0.00215047214405499138*z^29*Log[MH2/muf2]^3 + 0.00201331002678137309*z^30*Log[MH2/muf2]^3 + 0.00188888514193462742*z^31*Log[MH2/muf2]^3 + 0.00177566536706190266*z^32*Log[MH2/muf2]^3 + 0.00167234256764398144*z^33*Log[MH2/muf2]^3 + 0.00157779436039046479*z^34*Log[MH2/muf2]^3 + 0.0014910532921310216*z^35*Log[MH2/muf2]^3 + 0.00141128183265558736*z^36*Log[MH2/muf2]^3 + 0.00133775195933383669*z^37*Log[MH2/muf2]^3 + 0.00126982839335080773*z^38*Log[MH2/muf2]^3 + 0.00120695475881687024*z^39*Log[MH2/muf2]^3 + 0.00114864209582961649*z^40*Log[MH2/muf2]^3 + 0.00109445928032275917*z^41*Log[MH2/muf2]^3 + 0.00104402499698291846*z^42*Log[MH2/muf2]^3 + 0.000997000983733799023*z^43*Log[MH2/muf2]^3 + 0.0009530863224703253*z^44*Log[MH2/muf2]^3 + 0.000912012594708064423*z^45*Log[MH2/muf2]^3 + 0.000873539755450662419*z^46*Log[MH2/muf2]^3 + 0.000837452606010734817*z^47*Log[MH2/muf2]^3 + 0.000803557768363889566*z^48*Log[MH2/muf2]^3 + 0.000771681081099610416*z^49*Log[MH2/muf2]^3 + 0.000741665351095902028*z^50*Log[MH2/muf2]^3 + 0.000713368406409544433*z^51*Log[MH2/muf2]^3 + 0.000686661405099653992*z^52*Log[MH2/muf2]^3 + 0.000661427362223988393*z^53*Log[MH2/muf2]^3 + 0.000637559863405244598*z^54*Log[MH2/muf2]^3 + 0.000614961938425854482*z^55*Log[MH2/muf2]^3 + 0.000593545072485645609*z^56*Log[MH2/muf2]^3 + 0.000573228336214744388*z^57*Log[MH2/muf2]^3 + 0.000553937618407776947*z^58*Log[MH2/muf2]^3 + 0.000535604947841633951*z^59*Log[MH2/muf2]^3 + 0.000518167892543691432*z^60*Log[MH2/muf2]^3 + 0.000501569026559713392*z^61*Log[MH2/muf2]^3 + 0.000485755455686825597*z^62*Log[MH2/muf2]^3 + 0.000470678394832565789*z^63*Log[MH2/muf2]^3 + 0.000456292790673302137*z^64*Log[MH2/muf2]^3 + 0.00044255698414473666*z^65*Log[MH2/muf2]^3 + 0.000429432408028797407*z^66*Log[MH2/muf2]^3 + 0.000416883315525590606*z^67*Log[MH2/muf2]^3 + 0.000404876536233274845*z^68*Log[MH2/muf2]^3 + 0.000393381256416859479*z^69*Log[MH2/muf2]^3 + 0.000382368820840767686*z^70*Log[MH2/muf2]^3 + 0.000371812553779332718*z^71*Log[MH2/muf2]^3 + 0.0003616875971124033*z^72*Log[MH2/muf2]^3 + 0.000351970763666784451*z^73*Log[MH2/muf2]^3 + 0.000342640404184102132*z^74*Log[MH2/muf2]^3 + 0.000333676286486714643*z^75*Log[MH2/muf2]^3 + 0.000325059485579605657*z^76*Log[MH2/muf2]^3 + 0.0003167722835712587*z^77*Log[MH2/muf2]^3 + 0.00030879807842327953*z^78*Log[MH2/muf2]^3 + 0.0003011213006495102*z^79*Log[MH2/muf2]^3 + 0.000293727337182700591*z^80*Log[MH2/muf2]^3 + 0.000286602461712303538*z^81*Log[MH2/muf2]^3 + 0.000279733770872187023*z^82*Log[MH2/muf2]^3 + 0.000273109125723368519*z^83*Log[MH2/muf2]^3 + 0.000266717098035407182*z^84*Log[MH2/muf2]^3 + 0.000260546920921841948*z^85*Log[MH2/muf2]^3 + 0.000254588443430886515*z^86*Log[MH2/muf2]^3 + 0.000248832088733226465*z^87*Log[MH2/muf2]^3 + 0.000243268815584848061*z^88*Log[MH2/muf2]^3 + 0.000237890082774917034*z^89*Log[MH2/muf2]^3 + 0.00023268781629730035*z^90*Log[MH2/muf2]^3 + 0.000227654379009803207*z^91*Log[MH2/muf2]^3 + 0.000222782542567942793*z^92*Log[MH2/muf2]^3 + 0.0002180654614404169*z^93*Log[MH2/muf2]^3 + 0.000213496648831629819*z^94*Log[MH2/muf2]^3 + 0.000209069954352951204*z^95*Log[MH2/muf2]^3 + 0.000204779543299021532*z^96*Log[MH2/muf2]^3 + 0.000200619877398566735*z^97*Log[MH2/muf2]^3 + 0.000196585696921009818*z^98*Log[MH2/muf2]^3 + 0.000192672004030814029*z^99*Log[MH2/muf2]^3 + 0.000188874047291088115*z^100*Log[MH2/muf2]^3 + 163.8037084*Log[z] - (237.1410437*Log[z])/z - 56.69267629*z*Log[z] + 51.10682172*z^2*Log[z] - 7.982263281*z^3*Log[z] - 3.0046902235*z^4*Log[z] + 6.9795092785*z^5*Log[z] - 38.49522438504*z^6*Log[z] + 94.134455187101*z^7*Log[z] - 281.088811807192*z^8*Log[z] + 801.909100311834*z^9*Log[z] - 2394.710920815011*z^10*Log[z] + 7260.447899951504*z^11*Log[z] - 22489.70449395222*z^12*Log[z] + 70811.89543371047*z^13*Log[z] - 226360.697708955623*z^14*Log[z] + 733199.288047382999*z^15*Log[z] - 2.40310312796744155*^6*z^16*Log[z] + 7.95996459870120337*^6*z^17*Log[z] - 2.66186180502601973*^7*z^18*Log[z] + 8.97848356858855751*^7*z^19*Log[z] - 3.05227963928229577*^8*z^20*Log[z] + 1.04508962990521002*^9*z^21*Log[z] - 3.60189711265531331*^9*z^22*Log[z] + 1.2489040751639635*^10*z^23*Log[z] - 4.35456259773862352*^10*z^24*Log[z] + 1.52615168856822994*^11*z^25*Log[z] - 5.37437328491108289*^11*z^26*Log[z] + 1.90103788320153035*^12*z^27*Log[z] - 6.75237876372461027*^12*z^28*Log[z] + 2.40773521453736046*^13*z^29*Log[z] - 8.61668835224022527*^13*z^30*Log[z] + 3.09424913941040927*^14*z^31*Log[z] - 1.11471910274783609*^15*z^32*Log[z] + 4.02800949221372108*^15*z^33*Log[z] - 1.45967690015920958*^16*z^34*Log[z] + 5.30391461484302658*^16*z^35*Log[z] - 1.93217985466612924*^17*z^36*Log[z] + 7.05589854449949272*^17*z^37*Log[z] - 2.58260332931785518*^18*z^38*Log[z] + 9.47358697808455615*^18*z^39*Log[z] - 3.48238549768249958*^19*z^40*Log[z] + 1.28263299482484099*^20*z^41*Log[z] - 4.73316400232728006*^20*z^42*Log[z] + 1.74979574466777343*^21*z^43*Log[z] - 6.48000461689880671*^21*z^44*Log[z] + 2.40371594923193043*^22*z^45*Log[z] - 8.93059903402097585*^22*z^46*Log[z] + 3.32306825927218263*^23*z^47*Log[z] - 1.23831884909091315*^24*z^48*Log[z] + 4.62099138446136134*^24*z^49*Log[z] - 1.72672687776793982*^25*z^50*Log[z] + 6.46064179999588823*^25*z^51*Log[z] - 2.42030531791944971*^26*z^52*Log[z] + 9.07793849468265752*^26*z^53*Log[z] - 3.40885155001881943*^27*z^54*Log[z] + 1.28148903251639608*^28*z^55*Log[z] - 4.82270567826327048*^28*z^56*Log[z] + 1.81685243680410392*^29*z^57*Log[z] - 6.85151108452781726*^29*z^58*Log[z] + 2.58628522083881332*^30*z^59*Log[z] - 9.77183338201904511*^30*z^60*Log[z] + 3.69549115649895404*^31*z^61*Log[z] - 1.39878921605253726*^32*z^62*Log[z] + 5.29912876758069787*^32*z^63*Log[z] - 2.00917330602048242*^33*z^64*Log[z] + 7.62395294110761607*^33*z^65*Log[z] - 2.89522639055200977*^34*z^66*Log[z] + 1.10030845968497045*^35*z^67*Log[z] - 4.18472083448587152*^35*z^68*Log[z] + 1.59268380586907069*^36*z^69*Log[z] - 6.06589613626194057*^36*z^70*Log[z] + 2.31182186191225965*^37*z^71*Log[z] - 8.81657188148616211*^37*z^72*Log[z] + 3.36452259715848288*^38*z^73*Log[z] - 1.28474839148140072*^39*z^74*Log[z] + 4.90881388990414323*^39*z^75*Log[z] - 1.87668806053200456*^40*z^76*Log[z] + 7.17890331680394536*^40*z^77*Log[z] - 2.74769360705917988*^41*z^78*Log[z] + 1.05224438929158833*^42*z^79*Log[z] - 4.03178351842996635*^42*z^80*Log[z] + 1.54562605316127482*^43*z^81*Log[z] - 5.92833669970326324*^43*z^82*Log[z] + 2.27497832174902103*^44*z^83*Log[z] - 8.734389987453633*^44*z^84*Log[z] + 3.355010873268374*^45*z^85*Log[z] - 1.28930779900604387*^46*z^86*Log[z] + 4.95696737238122986*^46*z^87*Log[z] - 1.9066364198110254*^47*z^88*Log[z] + 7.33681939899958753*^47*z^89*Log[z] - 2.82443626476442268*^48*z^90*Log[z] + 1.08776668813067432*^49*z^91*Log[z] - 4.19098303821346394*^49*z^92*Log[z] + 1.61535690906824431*^50*z^93*Log[z] - 6.22859241624069984*^50*z^94*Log[z] + 2.40257337206137492*^51*z^95*Log[z] - 9.27097352102213695*^51*z^96*Log[z] + 3.57876075739516611*^52*z^97*Log[z] - 1.38195991507111476*^53*z^98*Log[z] + 5.33839351468135738*^53*z^99*Log[z] - 2.06288527985456408*^54*z^100*Log[z] + 239.152983914481849*Log[MH2/muf2]*Log[z] + (382.81518355659716*Log[MH2/muf2]*Log[z])/z - 15.5476256068141534*z*Log[MH2/muf2]*Log[z] + 14.0082304526748971*z^2*Log[MH2/muf2]*Log[z] + 5.22702331961591221*z^3*Log[MH2/muf2]*Log[z] + 4.98960768175583*z^4*Log[MH2/muf2]*Log[z] + 3.18609190672153635*z^5*Log[MH2/muf2]*Log[z] + 3.20700437917671478*z^6*Log[MH2/muf2]*Log[z] + 1.99548134950629282*z^7*Log[MH2/muf2]*Log[z] + 2.18351612859745331*z^8*Log[MH2/muf2]*Log[z] + 1.38243858550888729*z^9*Log[MH2/muf2]*Log[z] + 1.58845245135832264*z^10*Log[MH2/muf2]*Log[z] + 1.02161990891467475*z^11*Log[MH2/muf2]*Log[z] + 1.21230528423324835*z^12*Log[MH2/muf2]*Log[z] + 0.789446282695424342*z^13*Log[MH2/muf2]*Log[z] + 0.958626190392783859*z^14*Log[MH2/muf2]*Log[z] + 0.630409826299392311*z^15*Log[MH2/muf2]*Log[z] + 0.778926938887790421*z^16*Log[MH2/muf2]*Log[z] + 0.516290947396961853*z^17*Log[MH2/muf2]*Log[z] + 0.646672161244351855*z^18*Log[MH2/muf2]*Log[z] + 0.431401259729203208*z^19*Log[MH2/muf2]*Log[z] + 0.546315793925075755*z^20*Log[MH2/muf2]*Log[z] + 0.366409808875666656*z^21*Log[MH2/muf2]*Log[z] + 0.468238810077408767*z^22*Log[MH2/muf2]*Log[z] + 0.315464959500144515*z^23*Log[MH2/muf2]*Log[z] + 0.406218840105564615*z^24*Log[MH2/muf2]*Log[z] + 0.274736569132597861*z^25*Log[MH2/muf2]*Log[z] + 0.356079580445883498*z^26*Log[MH2/muf2]*Log[z] + 0.241627368372821355*z^27*Log[MH2/muf2]*Log[z] + 0.314929586283897907*z^28*Log[MH2/muf2]*Log[z] + 0.214322875666596527*z^29*Log[MH2/muf2]*Log[z] + 0.280713182856998807*z^30*Log[MH2/muf2]*Log[z] + 0.191522809151317602*z^31*Log[MH2/muf2]*Log[z] + 0.251935013169209787*z^32*Log[MH2/muf2]*Log[z] + 0.172274637916993567*z^33*Log[MH2/muf2]*Log[z] + 0.2274853366987684*z^34*Log[MH2/muf2]*Log[z] + 0.155867029303473014*z^35*Log[MH2/muf2]*Log[z] + 0.206525954046281303*z^36*Log[MH2/muf2]*Log[z] + 0.1417596876984171*z^37*Log[MH2/muf2]*Log[z] + 0.188413789535229916*z^38*Log[MH2/muf2]*Log[z] + 0.129535997549469542*z^39*Log[MH2/muf2]*Log[z] + 0.172648528279228756*z^40*Log[MH2/muf2]*Log[z] + 0.118870349909428022*z^41*Log[MH2/muf2]*Log[z] + 0.158836004266481622*z^42*Log[MH2/muf2]*Log[z] + 0.109505154327256017*z^43*Log[MH2/muf2]*Log[z] + 0.146662133503195072*z^44*Log[MH2/muf2]*Log[z] + 0.101234378375668137*z^45*Log[MH2/muf2]*Log[z] + 0.135874049040269688*z^46*Log[MH2/muf2]*Log[z] + 0.0938915726938466001*z^47*Log[MH2/muf2]*Log[z] + 0.126266244066771578*z^48*Log[MH2/muf2]*Log[z] + 0.0873410327893511093*z^49*Log[MH2/muf2]*Log[z] + 0.117670255028369448*z^50*Log[MH2/muf2]*Log[z] + 0.0814711896401702911*z^51*Log[MH2/muf2]*Log[z] + 0.109946884749884013*z^52*Log[MH2/muf2]*Log[z] + 0.076189607172544*z^53*Log[MH2/muf2]*Log[z] + 0.102980273177281339*z^54*Log[MH2/muf2]*Log[z] + 0.0714191537998150271*z^55*Log[MH2/muf2]*Log[z] + 0.0966733291393936849*z^56*Log[MH2/muf2]*Log[z] + 0.0670950423928533241*z^57*Log[MH2/muf2]*Log[z] + 0.0909441764163157997*z^58*Log[MH2/muf2]*Log[z] + 0.0631625199460554944*z^59*Log[MH2/muf2]*Log[z] + 0.0857233639133616844*z^60*Log[MH2/muf2]*Log[z] + 0.0595750484359204068*z^61*Log[MH2/muf2]*Log[z] + 0.0809516572459039194*z^62*Log[MH2/muf2]*Log[z] + 0.0562928606856845782*z^63*Log[MH2/muf2]*Log[z] + 0.0765782768636563252*z^64*Log[MH2/muf2]*Log[z] + 0.0532818051514262739*z^65*Log[MH2/muf2]*Log[z] + 0.0725594821258905576*z^66*Log[MH2/muf2]*Log[z] + 0.0505124152078466022*z^67*Log[MH2/muf2]*Log[z] + 0.0688574255885186346*z^68*Log[MH2/muf2]*Log[z] + 0.0479591542711460503*z^69*Log[MH2/muf2]*Log[z] + 0.0654392199628100453*z^70*Log[MH2/muf2]*Log[z] + 0.0455997996775413306*z^71*Log[MH2/muf2]*Log[z] + 0.0622761736634047219*z^72*Log[MH2/muf2]*Log[z] + 0.0434149368278689881*z^73*Log[MH2/muf2]*Log[z] + 0.0593431609062262946*z^74*Log[MH2/muf2]*Log[z] + 0.0413875415400514538*z^75*Log[MH2/muf2]*Log[z] + 0.0566180998758656614*z^76*Log[MH2/muf2]*Log[z] + 0.0395026334058534838*z^77*Log[MH2/muf2]*Log[z] + 0.0540815182174646758*z^78*Log[MH2/muf2]*Log[z] + 0.0377469866419920868*z^79*Log[MH2/muf2]*Log[z] + 0.0517161894932710747*z^80*Log[MH2/muf2]*Log[z] + 0.0361088877570438004*z^81*Log[MH2/muf2]*Log[z] + 0.0495068276210224868*z^82*Log[MH2/muf2]*Log[z] + 0.0345779315414230529*z^83*Log[MH2/muf2]*Log[z] + 0.0474398289297455796*z^84*Log[MH2/muf2]*Log[z] + 0.0331448485865256638*z^85*Log[MH2/muf2]*Log[z] + 0.0455030535120132212*z^86*Log[MH2/muf2]*Log[z] + 0.0318013588678811336*z^87*Log[MH2/muf2]*Log[z] + 0.0436856391562889503*z^88*Log[MH2/muf2]*Log[z] + 0.0305400469727588493*z^89*Log[MH2/muf2]*Log[z] + 0.0419778424103578018*z^90*Log[MH2/muf2]*Log[z] + 0.0293542553802140131*z^91*Log[MH2/muf2]*Log[z] + 0.0403709023334617123*z^92*Log[MH2/muf2]*Log[z] + 0.028237992860117824*z^93*Log[MH2/muf2]*Log[z] + 0.0388569232985359669*z^94*Log[MH2/muf2]*Log[z] + 0.0271858555845479404*z^95*Log[MH2/muf2]*Log[z] + 0.0374287738510203283*z^96*Log[MH2/muf2]*Log[z] + 0.0261929589684788028*z^97*Log[MH2/muf2]*Log[z] + 0.03607999915094652*z^98*Log[MH2/muf2]*Log[z] + 0.0252548785988795398*z^99*Log[MH2/muf2]*Log[z] + 0.0348047449464973892*z^100*Log[MH2/muf2]*Log[z] + 56.4528818130879026*Log[MH2/muf2]^2*Log[z] - (108.852058767820413*Log[MH2/muf2]^2*Log[z])/z - 0.165223157669564075*z*Log[MH2/muf2]^2*Log[z] - 1.84362139917695473*z^2*Log[MH2/muf2]^2*Log[z] - 0.987654320987654321*z^3*Log[MH2/muf2]^2*Log[z] - 0.774320987654320988*z^4*Log[MH2/muf2]^2*Log[z] - 0.298765432098765432*z^5*Log[MH2/muf2]^2*Log[z] - 0.330239355001259763*z^6*Log[MH2/muf2]^2*Log[z] - 0.152431342907533384*z^7*Log[MH2/muf2]^2*Log[z] - 0.188348590464992581*z^8*Log[MH2/muf2]^2*Log[z] - 0.0938957475994513032*z^9*Log[MH2/muf2]^2*Log[z] - 0.122821027332811845*z^10*Log[MH2/muf2]^2*Log[z] - 0.0639934700540761147*z^11*Log[MH2/muf2]^2*Log[z] - 0.0867246368411869577*z^12*Log[MH2/muf2]^2*Log[z] - 0.0465217864485263753*z^13*Log[MH2/muf2]^2*Log[z] - 0.0646067377202908338*z^14*Log[MH2/muf2]^2*Log[z] - 0.0353867472915091963*z^15*Log[MH2/muf2]^2*Log[z] - 0.0500354564483745568*z^16*Log[MH2/muf2]^2*Log[z] - 0.0278397790973082528*z^17*Log[MH2/muf2]^2*Log[z] - 0.0399134104637670103*z^18*Log[MH2/muf2]^2*Log[z] - 0.02248289122199043*z^19*Log[MH2/muf2]^2*Log[z] - 0.0325903033830747853*z^20*Log[MH2/muf2]^2*Log[z] - 0.018540798627378716*z^21*Log[MH2/muf2]^2*Log[z] - 0.0271183835042786425*z^22*Log[MH2/muf2]^2*Log[z] - 0.0155543327336877202*z^23*Log[MH2/muf2]^2*Log[z] - 0.0229207496090923942*z^24*Log[MH2/muf2]^2*Log[z] - 0.0132370516473080576*z^25*Log[MH2/muf2]^2*Log[z] - 0.0196294626035683332*z^26*Log[MH2/muf2]^2*Log[z] - 0.0114025637473383143*z^27*Log[MH2/muf2]^2*Log[z] - 0.0170006796814417148*z^28*Log[MH2/muf2]^2*Log[z] - 0.00992525604948457562*z^29*Log[MH2/muf2]^2*Log[z] - 0.0148675201977701397*z^30*Log[MH2/muf2]^2*Log[z] - 0.00871793142431366504*z^31*Log[MH2/muf2]^2*Log[z] - 0.0131126057875340504*z^32*Log[MH2/muf2]^2*Log[z] - 0.007718504158356837*z^33*Log[MH2/muf2]^2*Log[z] - 0.0116514045074988169*z^34*Log[MH2/muf2]^2*Log[z] - 0.00688178442522010014*z^35*Log[MH2/muf2]^2*Log[z] - 0.0104217735334566451*z^36*Log[MH2/muf2]^2*Log[z] - 0.00617423981231001548*z^37*Log[MH2/muf2]^2*Log[z] - 0.00937719428935981094*z^38*Log[MH2/muf2]^2*Log[z] - 0.00557056042530863186*z^39*Log[MH2/muf2]^2*Log[z] - 0.00848228009228024481*z^40*Log[MH2/muf2]^2*Log[z] - 0.00505135052456658077*z^41*Log[MH2/muf2]^2*Log[z] - 0.00770972305464309017*z^42*Log[MH2/muf2]^2*Log[z] - 0.00460154300184830318*z^43*Log[MH2/muf2]^2*Log[z] - 0.00703817591978086412*z^44*Log[MH2/muf2]^2*Log[z] - 0.00420928889865260503*z^45*Log[MH2/muf2]^2*Log[z] - 0.00645075511717412248*z^46*Log[MH2/muf2]^2*Log[z] - 0.00386516587389569915*z^47*Log[MH2/muf2]^2*Log[z] - 0.00593396505868718449*z^48*Log[MH2/muf2]^2*Log[z] - 0.00356160498969050961*z^49*Log[MH2/muf2]^2*Log[z] - 0.00547691336193896882*z^50*Log[MH2/muf2]^2*Log[z] - 0.00329246956804405123*z^51*Log[MH2/muf2]^2*Log[z] - 0.00507073037612052179*z^52*Log[MH2/muf2]^2*Log[z] - 0.00305274167180302335*z^53*Log[MH2/muf2]^2*Log[z] - 0.00470813437591565241*z^54*Log[MH2/muf2]^2*Log[z] - 0.00283828586965778992*z^55*Log[MH2/muf2]^2*Log[z] - 0.00438310207374015219*z^56*Log[MH2/muf2]^2*Log[z] - 0.00264566924406805102*z^57*Log[MH2/muf2]^2*Log[z] - 0.00409061625901127592*z^58*Log[MH2/muf2]^2*Log[z] - 0.0024720228361921567*z^59*Log[MH2/muf2]^2*Log[z] - 0.00382647059109187519*z^60*Log[MH2/muf2]^2*Log[z] - 0.00231493396873713873*z^61*Log[MH2/muf2]^2*Log[z] - 0.00358711721122578903*z^62*Log[MH2/muf2]^2*Log[z] - 0.00217236182230415*z^63*Log[MH2/muf2]^2*Log[z] - 0.00336954676189515424*z^64*Log[MH2/muf2]^2*Log[z] - 0.00204257069605263078*z^65*Log[MH2/muf2]^2*Log[z] - 0.00317119316698188854*z^66*Log[MH2/muf2]^2*Log[z] - 0.00192407684088734126*z^67*Log[MH2/muf2]^2*Log[z] - 0.00298985749833802962*z^68*Log[MH2/muf2]^2*Log[z] - 0.00181560579884704375*z^69*Log[MH2/muf2]^2*Log[z] - 0.00282364667697797676*z^70*Log[MH2/muf2]^2*Log[z] - 0.00171605794051999716*z^71*Log[MH2/muf2]^2*Log[z] - 0.00267092379406082437*z^72*Log[MH2/muf2]^2*Log[z] - 0.00162448044769285131*z^73*Log[MH2/muf2]^2*Log[z] - 0.00253026760012875421*z^74*Log[MH2/muf2]^2*Log[z] - 0.0015400443991694522*z^75*Log[MH2/muf2]^2*Log[z] - 0.00240043927812631869*z^76*Log[MH2/muf2]^2*Log[z] - 0.00146202592417504006*z^77*Log[MH2/muf2]^2*Log[z] - 0.00228035504066421821*z^78*Log[MH2/muf2]^2*Log[z] - 0.00138979061838235459*z^79*Log[MH2/muf2]^2*Log[z] - 0.00216906341304148129*z^80*Log[MH2/muf2]^2*Log[z] - 0.00132278059251832402*z^81*Log[MH2/muf2]^2*Log[z] - 0.00206572630797922725*z^82*Log[MH2/muf2]^2*Log[z] - 0.00126050365718477778*z^83*Log[MH2/muf2]^2*Log[z] - 0.00196960318549223765*z^84*Log[MH2/muf2]^2*Log[z] - 0.0012025242504085014*z^85*Log[MH2/muf2]^2*Log[z] - 0.00188003773610500811*z^86*Log[MH2/muf2]^2*Log[z] - 0.00114845579415335291*z^87*Log[MH2/muf2]^2*Log[z] - 0.00179644663816503183*z^88*Log[MH2/muf2]^2*Log[z] - 0.00109795422819192477*z^89*Log[MH2/muf2]^2*Log[z] - 0.00171831002804160251*z^90*Log[MH2/muf2]^2*Log[z] - 0.00105071251850678403*z^91*Log[MH2/muf2]^2*Log[z] - 0.00164516339127096216*z^92*Log[MH2/muf2]^2*Log[z] - 0.00100645597587884723*z^93*Log[MH2/muf2]^2*Log[z] - 0.00157659063752588174*z^94*Log[MH2/muf2]^2*Log[z] - 0.000964938250859774786*z^95*Log[MH2/muf2]^2*Log[z] - 0.0015122181659004666*z^96*Log[MH2/muf2]^2*Log[z] - 0.000925937895685692623*z^97*Log[MH2/muf2]^2*Log[z] - 0.00145170976187822635*z^98*Log[MH2/muf2]^2*Log[z] - 0.000889255403219141673*z^99*Log[MH2/muf2]^2*Log[z] - 0.001394762195380343*z^100*Log[MH2/muf2]^2*Log[z] + 13.037037037037036*Log[MH2/muf2]^3*Log[z] + (24.5925925925925926*Log[MH2/muf2]^3*Log[z])/z - 3.7037037037037037*z*Log[MH2/muf2]^3*Log[z] - 166.0232626292646*Log[z]^2 - (137.441462689657493*Log[z]^2)/z + 24.9117256974*z*Log[z]^2 - 3.6419753086*z^2*Log[z]^2 - 1.4604766804*z^3*Log[z]^2 - 6.9389561043*z^4*Log[z]^2 + 7.1207548011*z^5*Log[z]^2 - 22.379257627566*z^6*Log[z]^2 + 50.917972046255*z^7*Log[z]^2 - 139.836894566136*z^8*Log[z]^2 + 385.57457999266*z^9*Log[z]^2 - 1114.720740893838*z^10*Log[z]^2 + 3302.658713433866*z^11*Log[z]^2 - 10029.63021523*z^12*Log[z]^2 + 31066.09598322*z^13*Log[z]^2 - 97916.8561801*z^14*Log[z]^2 + 313320.3031899*z^15*Log[z]^2 - 1.01603995004*^6*z^16*Log[z]^2 + 3.334027746503*^6*z^17*Log[z]^2 - 1.105651146205*^7*z^18*Log[z]^2 + 3.701631739389*^7*z^19*Log[z]^2 - 1.249963862703*^8*z^20*Log[z]^2 + 4.25391036048*^8*z^21*Log[z]^2 - 1.458036442968*^9*z^22*Log[z]^2 + 5.03011137091*^9*z^23*Log[z]^2 - 1.745771712264*^10*z^24*Log[z]^2 + 6.0925059207*^10*z^25*Log[z]^2 - 2.137094687571*^11*z^26*Log[z]^2 + 7.53200969265*^11*z^27*Log[z]^2 - 2.66633035031*^12*z^28*Log[z]^2 + 9.47772583784*^12*z^29*Log[z]^2 - 3.38193386607*^13*z^30*Log[z]^2 + 1.211132147193*^14*z^31*Log[z]^2 - 4.35198829852*^14*z^32*Log[z]^2 + 1.56879605962*^15*z^33*Log[z]^2 - 5.67215627923*^15*z^34*Log[z]^2 + 2.0566474053*^16*z^35*Log[z]^2 - 7.47712150337*^16*z^36*Log[z]^2 + 2.72527473037*^17*z^37*Log[z]^2 - 9.95704538311*^17*z^38*Log[z]^2 + 3.64621620918*^18*z^39*Log[z]^2 - 1.33812703295*^19*z^40*Log[z]^2 + 4.92096226276*^19*z^41*Log[z]^2 - 1.81325310933*^20*z^42*Log[z]^2 + 6.69396384143*^20*z^43*Log[z]^2 - 2.47564452582*^21*z^44*Log[z]^2 + 9.1714722148*^21*z^45*Log[z]^2 - 3.40332730864*^22*z^46*Log[z]^2 + 1.26488876055*^23*z^47*Log[z]^2 - 4.70822057422*^23*z^48*Log[z]^2 + 1.75505494452*^24*z^49*Log[z]^2 - 6.5513264702*^24*z^50*Log[z]^2 + 2.44877552405*^25*z^51*Log[z]^2 - 9.1649025399*^25*z^52*Log[z]^2 + 3.43435379984*^26*z^53*Log[z]^2 - 1.28848934213*^27*z^54*Log[z]^2 + 4.83967960979*^27*z^55*Log[z]^2 - 1.81984639295*^28*z^56*Log[z]^2 + 6.8504399479*^28*z^57*Log[z]^2 - 2.58137995601*^29*z^58*Log[z]^2 + 9.7368855931*^29*z^59*Log[z]^2 - 3.67627960483*^30*z^60*Log[z]^2 + 1.38932453081*^31*z^61*Log[z]^2 - 5.2552404799*^31*z^62*Log[z]^2 + 1.98958655114*^32*z^63*Log[z]^2 - 7.5388071923*^32*z^64*Log[z]^2 + 2.85891166456*^33*z^65*Log[z]^2 - 1.08504159674*^34*z^66*Log[z]^2 + 4.1212533816*^34*z^67*Log[z]^2 - 1.56653354077*^35*z^68*Log[z]^2 + 5.95892789642602186*^35*z^69*Log[z]^2 - 2.26832673522818335*^36*z^70*Log[z]^2 + 8.64059233365527834*^36*z^71*Log[z]^2 - 3.29362061646869988*^37*z^72*Log[z]^2 + 1.25628406090111259*^38*z^73*Log[z]^2 - 4.79489093271398624*^38*z^74*Log[z]^2 + 1.83121319809808903*^39*z^75*Log[z]^2 - 6.99779722907248323*^39*z^76*Log[z]^2 + 2.67571165829100265*^40*z^77*Log[z]^2 - 1.02368486677703711*^41*z^78*Log[z]^2 + 3.91864587251434128*^41*z^79*Log[z]^2 - 1.50086799222478065*^42*z^80*Log[z]^2 + 5.75148401968980703*^42*z^81*Log[z]^2 - 2.20517314265383841*^43*z^82*Log[z]^2 + 8.45912492727839636*^43*z^83*Log[z]^2 - 3.24655641082434293*^44*z^84*Log[z]^2 + 1.24660889975401938*^45*z^85*Log[z]^2 - 4.78897319633467917*^45*z^86*Log[z]^2 + 1.84058054551661376*^46*z^87*Log[z]^2 - 7.07722443791445896*^46*z^88*Log[z]^2 + 2.72246599128169185*^47*z^89*Log[z]^2 - 1.04772930151707463*^48*z^90*Log[z]^2 + 4.03384089330943311*^48*z^91*Log[z]^2 - 1.55370132181169059*^49*z^92*Log[z]^2 + 5.98675626664207583*^49*z^93*Log[z]^2 - 2.30774164522091082*^50*z^94*Log[z]^2 + 8.89919610829733269*^50*z^95*Log[z]^2 - 3.43304005782355494*^51*z^96*Log[z]^2 + 1.32485423683037665*^52*z^97*Log[z]^2 - 5.11464145378319316*^52*z^98*Log[z]^2 + 1.97522688503179924*^53*z^99*Log[z]^2 - 7.63080589616090454*^53*z^100*Log[z]^2 - 103.693933508098564*Log[MH2/muf2]*Log[z]^2 + (125.657281406794087*Log[MH2/muf2]*Log[z]^2)/z - 1.72151188411746036*z*Log[MH2/muf2]*Log[z]^2 + 3.68724279835390947*z^2*Log[MH2/muf2]*Log[z]^2 + 0.831275720164609053*z^3*Log[MH2/muf2]*Log[z]^2 + 1.13325102880658436*z^4*Log[MH2/muf2]*Log[z]^2 + 0.251460905349794239*z^5*Log[MH2/muf2]*Log[z]^2 + 0.483319056017468716*z^6*Log[MH2/muf2]*Log[z]^2 + 0.128296380280507265*z^7*Log[MH2/muf2]*Log[z]^2 + 0.275656010003452684*z^8*Log[MH2/muf2]*Log[z]^2 + 0.0790289208962048468*z^9*Log[MH2/muf2]*Log[z]^2 + 0.179753691044375668*z^10*Log[MH2/muf2]*Log[z]^2 + 0.0538611706288473965*z^11*Log[MH2/muf2]*Log[z]^2 + 0.126925119543612162*z^12*Log[MH2/muf2]*Log[z]^2 + 0.0391558369275096992*z^13*Log[MH2/muf2]*Log[z]^2 + 0.0945546526010506474*z^14*Log[MH2/muf2]*Log[z]^2 + 0.0297838456370202402*z^15*Log[MH2/muf2]*Log[z]^2 + 0.0732289753228815128*z^16*Log[MH2/muf2]*Log[z]^2 + 0.0234318140735677794*z^17*Log[MH2/muf2]*Log[z]^2 + 0.0584149392724923433*z^18*Log[MH2/muf2]*Log[z]^2 + 0.0189231001118419469*z^19*Log[MH2/muf2]*Log[z]^2 + 0.0476972669304375764*z^20*Log[MH2/muf2]*Log[z]^2 + 0.0156051721780437509*z^21*Log[MH2/muf2]*Log[z]^2 + 0.039688884191157806*z^22*Log[MH2/muf2]*Log[z]^2 + 0.0130915633841871645*z^23*Log[MH2/muf2]*Log[z]^2 + 0.0335454720841404311*z^24*Log[MH2/muf2]*Log[z]^2 + 0.0111411851364842818*z^25*Log[MH2/muf2]*Log[z]^2 + 0.0287285364145974044*z^26*Log[MH2/muf2]*Log[z]^2 + 0.00959715782067641457*z^27*Log[MH2/muf2]*Log[z]^2 + 0.0248812030754433431*z^28*Log[MH2/muf2]*Log[z]^2 + 0.00835375717498285114*z^29*Log[MH2/muf2]*Log[z]^2 + 0.0217592352894448399*z^30*Log[MH2/muf2]*Log[z]^2 + 0.00733759228213066807*z^31*Log[MH2/muf2]*Log[z]^2 + 0.0191908449286305633*z^32*Log[MH2/muf2]*Log[z]^2 + 0.00649640766661700481*z^33*Log[MH2/muf2]*Log[z]^2 + 0.01705231597191233*z^34*Log[MH2/muf2]*Log[z]^2 + 0.00579216855789358429*z^35*Log[MH2/muf2]*Log[z]^2 + 0.0152526998067776942*z^36*Log[MH2/muf2]*Log[z]^2 + 0.00519665184202759636*z^37*Log[MH2/muf2]*Log[z]^2 + 0.0137239145589068066*z^38*Log[MH2/muf2]*Log[z]^2 + 0.00468855502463476515*z^39*Log[MH2/muf2]*Log[z]^2 + 0.0124141703433893166*z^40*Log[MH2/muf2]*Log[z]^2 + 0.00425155335817687215*z^41*Log[MH2/muf2]*Log[z]^2 + 0.0112835009289307726*z^42*Log[MH2/muf2]*Log[z]^2 + 0.00387296535988898851*z^43*Log[MH2/muf2]*Log[z]^2 + 0.0103006637159292855*z^44*Log[MH2/muf2]*Log[z]^2 + 0.00354281815636594257*z^45*Log[MH2/muf2]*Log[z]^2 + 0.00944094889544754384*z^46*Log[MH2/muf2]*Log[z]^2 + 0.00325318127719554679*z^47*Log[MH2/muf2]*Log[z]^2 + 0.00868460511193280647*z^48*Log[MH2/muf2]*Log[z]^2 + 0.00299768419965617892*z^49*Log[MH2/muf2]*Log[z]^2 + 0.00801569090992109499*z^50*Log[MH2/muf2]*Log[z]^2 + 0.00277116188643707645*z^51*Log[MH2/muf2]*Log[z]^2 + 0.00742122518588472199*z^52*Log[MH2/muf2]*Log[z]^2 + 0.00256939090710087799*z^53*Log[MH2/muf2]*Log[z]^2 + 0.00689055083141822046*z^54*Log[MH2/muf2]*Log[z]^2 + 0.00238889060696197318*z^55*Log[MH2/muf2]*Log[z]^2 + 0.00641485251417178524*z^56*Log[MH2/muf2]*Log[z]^2 + 0.00222677161375727628*z^57*Log[MH2/muf2]*Log[z]^2 + 0.00598678733740712778*z^58*Log[MH2/muf2]*Log[z]^2 + 0.00208061922046173189*z^59*Log[MH2/muf2]*Log[z]^2 + 0.00560019914633758817*z^60*Log[MH2/muf2]*Log[z]^2 + 0.0019484027570204252*z^61*Log[MH2/muf2]*Log[z]^2 + 0.00524989550184607665*z^62*Log[MH2/muf2]*Log[z]^2 + 0.00182840453377265941*z^63*Log[MH2/muf2]*Log[z]^2 + 0.00493147208381530387*z^64*Log[MH2/muf2]*Log[z]^2 + 0.00171916366917763091*z^65*Log[MH2/muf2]*Log[z]^2 + 0.00464117333292661813*z^66*Log[MH2/muf2]*Log[z]^2 + 0.00161943134108017889*z^67*Log[MH2/muf2]*Log[z]^2 + 0.00437578102621347044*z^68*Log[MH2/muf2]*Log[z]^2 + 0.00152813488069626182*z^69*Log[MH2/muf2]*Log[z]^2 + 0.00413252456370214307*z^70*Log[MH2/muf2]*Log[z]^2 + 0.00144434876660433094*z^71*Log[MH2/muf2]*Log[z]^2 + 0.00390900826109943567*z^72*Log[MH2/muf2]*Log[z]^2 + 0.00136727104347481652*z^73*Log[MH2/muf2]*Log[z]^2 + 0.00370315206060510382*z^74*Log[MH2/muf2]*Log[z]^2 + 0.00129620403596762227*z^75*Log[MH2/muf2]*Log[z]^2 + 0.00351314290184112267*z^76*Log[MH2/muf2]*Log[z]^2 + 0.00123053848618065872*z^77*Log[MH2/muf2]*Log[z]^2 + 0.00333739461680544437*z^78*Log[MH2/muf2]*Log[z]^2 + 0.00116974043713848178*z^79*Log[MH2/muf2]*Log[z]^2 + 0.00317451468262841792*z^80*Log[MH2/muf2]*Log[z]^2 + 0.00111334033203625605*z^81*Log[MH2/muf2]*Log[z]^2 + 0.00302327652365709822*z^82*Log[MH2/muf2]*Log[z]^2 + 0.00106092391146385463*z^83*Log[MH2/muf2]*Log[z]^2 + 0.00288259632876728532*z^84*Log[MH2/muf2]*Log[z]^2 + 0.00101212457742715526*z^85*Log[MH2/muf2]*Log[z]^2 + 0.00275151356169535041*z^86*Log[MH2/muf2]*Log[z]^2 + 0.000966616960079072036*z^87*Log[MH2/muf2]*Log[z]^2 + 0.00262917450689778096*z^88*Log[MH2/muf2]*Log[z]^2 + 0.000924111475394870017*z^89*Log[MH2/muf2]*Log[z]^2 + 0.00251481832229005368*z^90*Log[MH2/muf2]*Log[z]^2 + 0.000884349703076543227*z^91*Log[MH2/muf2]*Log[z]^2 + 0.00240776517159968942*z^92*Log[MH2/muf2]*Log[z]^2 + 0.000847100446364696421*z^93*Log[MH2/muf2]*Log[z]^2 + 0.00230740608929569151*z^94*Log[MH2/muf2]*Log[z]^2 + 0.000812156361140310445*z^95*Log[MH2/muf2]*Log[z]^2 + 0.00221319429488557887*z^96*Log[MH2/muf2]*Log[z]^2 + 0.000779331062202124624*z^97*Log[MH2/muf2]*Log[z]^2 + 0.00212463772441552919*z^98*Log[MH2/muf2]*Log[z]^2 + 0.000748456631042777575*z^99*Log[MH2/muf2]*Log[z]^2 + 0.00204129258803060617*z^100*Log[MH2/muf2]*Log[z]^2 - 18.5185185185185185*Log[MH2/muf2]^2*Log[z]^2 - (32.*Log[MH2/muf2]^2*Log[z]^2)/z + 8.11111111111111111*z*Log[MH2/muf2]^2*Log[z]^2 - 2.07407407407407407*Log[MH2/muf2]^3*Log[z]^2 + (2.66666666666666667*Log[MH2/muf2]^3*Log[z]^2)/z + 1.48148148148148148*z*Log[MH2/muf2]^3*Log[z]^2 + 49.3823311136501554*Log[z]^3 - (41.8857604689313625*Log[z]^3)/z + 5.933379283085*z*Log[z]^3 - 2.52400548697*z^2*Log[z]^3 + 0.06275720165*z^3*Log[z]^3 - 0.490452674897*z^4*Log[z]^3 + 0.015617283951*z^5*Log[z]^3 - 0.209530528260686991*z^6*Log[z]^3 + 0.00739061056521373982*z^7*Log[z]^3 - 0.119580685497793082*z^8*Log[z]^3 + 0.00440157750342935528*z^9*Log[z]^3 - 0.0780014133100552854*z^10*Log[z]^3 + 0.00294765840220385675*z^11*Log[z]^3 - 0.0550862559409567957*z^12*Log[z]^3 + 0.00212116039344366573*z^13*Log[z]^3 - 0.0410413048264086115*z^14*Log[z]^3 + 0.00160315360712186109*z^15*Log[z]^3 - 0.0317869373602745383*z^16*Log[z]^3 + 0.00125586045965227049*z^17*Log[z]^3 - 0.0253576141070699181*z^18*Log[z]^3 + 0.00101117532840114147*z^19*Log[z]^3 - 0.0207057651554859487*z^20*Log[z]^3 + 0.000832064894113956163*z^21*Log[z]^3 - 0.0172296517002011046*z^22*Log[z]^3 + 0.000696902383904732533*z^23*Log[z]^3 - 0.0145629365134931192*z^24*Log[z]^3 + 0.000592335695327148319*z^25*Log[z]^3 - 0.0124719487906994502*z^26*Log[z]^3 + 0.000509744404738299732*z^27*Log[z]^3 - 0.0108018155615766123*z^28*Log[z]^3 + 0.000443354247498973166*z^29*Log[z]^3 - 0.00944653813071996722*z^30*Log[z]^3 + 0.000389176066169071141*z^31*Log[z]^3 - 0.00833155657141811611*z^32*Log[z]^3 + 0.000344380428676569147*z^33*Log[z]^3 - 0.00740317306033788705*z^34*Log[z]^3 + 0.000306914341626265612*z^35*Log[z]^3 - 0.00662191080514165504*z^36*Log[z]^3 + 0.000275258343922576022*z^37*Log[z]^3 - 0.00595821761201929352*z^38*Log[z]^3 + 0.000248268031964790731*z^39*Log[z]^3 - 0.00538961258692086394*z^40*Log[z]^3 + 0.00022506800547790888*z^41*Log[z]^3 - 0.00489874688247601587*z^42*Log[z]^3 + 0.000204979280092616969*z^43*Log[z]^3 - 0.00447205823792433839*z^44*Log[z]^3 + 0.00018746860036250476*z^45*Log[z]^3 - 0.00409882008605672545*z^46*Log[z]^3 + 0.000172112403710711373*z^47*Log[z]^3 - 0.0037704582220169716*z^48*Log[z]^3 + 0.000158570781550211417*z^49*Log[z]^3 - 0.00348005226841377548*z^50*Log[z]^3 + 0.000146568385210327658*z^51*Log[z]^3 - 0.00322196691692933756*z^52*Log[z]^3 + 0.000135880235314728365*z^53*Log[z]^3 - 0.00299157570335212648*z^54*Log[z]^3 + 0.000126321045031963743*z^55*Log[z]^3 - 0.00278505168603220751*z^56*Log[z]^3 + 0.000117737095879760989*z^57*Log[z]^3 - 0.00259920712027320745*z^58*Log[z]^3 + 0.000109999991101897231*z^59*Log[z]^3 - 0.00243136944099959315*z^60*Log[z]^3 + 0.000103001806169190344*z^61*Log[z]^3 - 0.00227928444768605341*z^62*Log[z]^3 + 0.0000966512900803577127*z^63*Log[z]^3 - 0.00214104007753741508*z^64*Log[z]^3 + 0.0000908708648820099869*z^65*Log[z]^3 - 0.002015005909273568*z^66*Log[z]^3 + 0.0000855942371810904586*z^67*Log[z]^3 - 0.00189978479270478391*z^68*Log[z]^3 + 0.0000807644829460531537*z^69*Log[z]^3 - 0.00179417390299487257*z^70*Log[z]^3 + 0.0000763325013048707327*z^71*Log[z]^3 - 0.00169713317724664241*z^72*Log[z]^3 + 0.0000722557582229695702*z^73*Log[z]^3 - 0.00160775957594476244*z^74*Log[z]^3 + 0.0000684972595398256516*z^75*Log[z]^3 - 0.00152526597203200993*z^76*Log[z]^3 + 0.0000650247067034342547*z^77*Log[z]^3 - 0.00144896374035320687*z^78*Log[z]^3 + 0.0000618097989612115252*z^79*Log[z]^3 - 0.00137824832416280193*z^80*Log[z]^3 + 0.0000588276536615165967*z^81*Log[z]^3 - 0.00131258721068475542*z^82*Log[z]^3 + 0.0000560563223486934928*z^83*Log[z]^3 - 0.00125150986681651165*z^84*Log[z]^3 + 0.0000534763849708805623*z^85*Log[z]^3 - 0.00119459927804984913*z^86*Log[z]^3 + 0.0000510706081097043984*z^87*Log[z]^3 - 0.00114148480518406593*z^88*Log[z]^3 + 0.0000488236559385493494*z^89*Log[z]^3 - 0.00109183612933804055*z^90*Log[z]^3 + 0.000046721844809635336*z^91*Log[z]^3 - 0.00104535809977852451*z^92*Log[z]^3 + 0.0000447529341001223975*z^93*Log[z]^3 - 0.00100178633390922112*z^94*Log[z]^3 + 0.0000429059473194531779*z^95*Log[z]^3 - 0.000960883446473952571*z^96*Log[z]^3 + 0.0000411710185740064698*z^97*Log[z]^3 - 0.000922435807186136044*z^98*Log[z]^3 + 0.0000395392603616730208*z^99*Log[z]^3 - 0.000886250743804772035*z^100*Log[z]^3 + 14.962962962962964*Log[MH2/muf2]*Log[z]^3 + (21.3333333333333333*Log[MH2/muf2]*Log[z]^3)/z - 3.75308641975308642*z*Log[MH2/muf2]*Log[z]^3 + 3.45679012345679012*Log[MH2/muf2]^2*Log[z]^3 - (2.66666666666666667*Log[MH2/muf2]^2*Log[z]^3)/z - 2.02469135802469136*z*Log[MH2/muf2]^2*Log[z]^3 - 4.25925925925925926*Log[z]^4 - (5.33333333333333333*Log[z]^4)/z - 0.296296296296296296*z*Log[z]^4 - 1.90123456790123457*Log[MH2/muf2]*Log[z]^4 + (1.33333333333333333*Log[MH2/muf2]*Log[z]^4)/z + 1.08024691358024691*z*Log[MH2/muf2]*Log[z]^4 + 0.380246913580246914*Log[z]^5 - (0.266666666666666667*Log[z]^5)/z - 0.216049382716049383*z*Log[z]^5}}

==> anc/XS_zb.txt <==
{{ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {6. - 3.*zb + 11.*zb^2 + 4.2*zb^4 + 6.3*zb^5 + 7.75714285714285714*zb^6 + 8.89285714285714286*zb^7 + 9.83095238095238095*zb^8 + 10.6333333333333333*zb^9 + 11.3359307359307359*zb^10 + 11.9616883116883117*zb^11 + 12.5262570762570763*zb^12 + 13.0408424908424908*zb^13 + 13.5137695637695638*zb^14 + 13.9514069264069264*zb^15 + 14.358743707273119*zb^16 + 14.7397661162367045*zb^17 + 15.097712452666013*zb^18 + 15.4352511523564155*zb^19 + 15.7546083689272544*zb^20 + 16.057661456190868*zb^21 + 16.3460088067807815*zb^22 + 16.6210229230992456*zb^23 + 16.8838913590111598*zb^24 + 17.1356487320728807*zb^25 + 17.3772020579740327*zb^26 + 17.6093510201229948*zb^27 + 17.8328043484039093*zb^28 + 18.0481931741375626*zb^29 + 18.2560820100575443*zb^30 + 18.4569778467014343*zb^31 + 18.6513377415340766*zb^32 + 18.8395751919394587*zb^33 + 19.0220655194487616*zb^34 + 19.1991504443278041*zb^35 + 19.3711419927899408*zb^36 + 19.538325850685872*zb^37 + 19.7009642554295409*zb^38 + 19.8592985006058913*zb^39 + 20.0135511140369386*zb^40 + 20.1639277592146108*zb^41 + 20.3106189013113116*zb^42 + 20.4538012719752478*zb^43 + 20.5936391614444475*zb^44 + 20.730285561892668*zb^45 + 20.8638831821370193*zb^46 + 20.9945653507239057*zb^47 + 21.1224568218359398*zb^48 + 21.2476744963247918*zb^49 + 21.3703280683919165*zb^50 + ALARM*zb^51 - 6.*Log[MH2/muf2] + 12.*zb*Log[MH2/muf2] + 6.*zb^3*Log[MH2/muf2] + 6.*zb^4*Log[MH2/muf2] + 6.*zb^5*Log[MH2/muf2] + 6.*zb^6*Log[MH2/muf2] + 6.*zb^7*Log[MH2/muf2] + 6.*zb^8*Log[MH2/muf2] + 6.*zb^9*Log[MH2/muf2] + 6.*zb^10*Log[MH2/muf2] + 6.*zb^11*Log[MH2/muf2] + 6.*zb^12*Log[MH2/muf2] + 6.*zb^13*Log[MH2/muf2] + 6.*zb^14*Log[MH2/muf2] + 6.*zb^15*Log[MH2/muf2] + 6.*zb^16*Log[MH2/muf2] + 6.*zb^17*Log[MH2/muf2] + 6.*zb^18*Log[MH2/muf2] + 6.*zb^19*Log[MH2/muf2] + 6.*zb^20*Log[MH2/muf2] + 6.*zb^21*Log[MH2/muf2] + 6.*zb^22*Log[MH2/muf2] + 6.*zb^23*Log[MH2/muf2] + 6.*zb^24*Log[MH2/muf2] + 6.*zb^25*Log[MH2/muf2] + 6.*zb^26*Log[MH2/muf2] + 6.*zb^27*Log[MH2/muf2] + 6.*zb^28*Log[MH2/muf2] + 6.*zb^29*Log[MH2/muf2] + 6.*zb^30*Log[MH2/muf2] + 6.*zb^31*Log[MH2/muf2] + 6.*zb^32*Log[MH2/muf2] + 6.*zb^33*Log[MH2/muf2] + 6.*zb^34*Log[MH2/muf2] + 6.*zb^35*Log[MH2/muf2] + 6.*zb^36*Log[MH2/muf2] + 6.*zb^37*Log[MH2/muf2] + 6.*zb^38*Log[MH2/muf2] + 6.*zb^39*Log[MH2/muf2] + 6.*zb^40*Log[MH2/muf2] + 6.*zb^41*Log[MH2/muf2] + 6.*zb^42*Log[MH2/muf2] + 6.*zb^43*Log[MH2/muf2] + 6.*zb^44*Log[MH2/muf2] + 6.*zb^45*Log[MH2/muf2] + 6.*zb^46*Log[MH2/muf2] + 6.*zb^47*Log[MH2/muf2] + 6.*zb^48*Log[MH2/muf2] + 6.*zb^49*Log[MH2/muf2] + 6.*zb^50*Log[MH2/muf2] - 12.*Log[zb] + 24.*zb*Log[zb] + 12.*zb^3*Log[zb] + 12.*zb^4*Log[zb] + 12.*zb^5*Log[zb] + 12.*zb^6*Log[zb] + 12.*zb^7*Log[zb] + 12.*zb^8*Log[zb] + 12.*zb^9*Log[zb] + 12.*zb^10*Log[zb] + 12.*zb^11*Log[zb] + 12.*zb^12*Log[zb] + 12.*zb^13*Log[zb] + 12.*zb^14*Log[zb] + 12.*zb^15*Log[zb] + 12.*zb^16*Log[zb] + 12.*zb^17*Log[zb] + 12.*zb^18*Log[zb] + 12.*zb^19*Log[zb] + 12.*zb^20*Log[zb] + 12.*zb^21*Log[zb] + 12.*zb^22*Log[zb] + 12.*zb^23*Log[zb] + 12.*zb^24*Log[zb] + 12.*zb^25*Log[zb] + 12.*zb^26*Log[zb] + 12.*zb^27*Log[zb] + 12.*zb^28*Log[zb] + 12.*zb^29*Log[zb] + 12.*zb^30*Log[zb] + 12.*zb^31*Log[zb] + 12.*zb^32*Log[zb] + 12.*zb^33*Log[zb] + 12.*zb^34*Log[zb] + 12.*zb^35*Log[zb] + 12.*zb^36*Log[zb] + 12.*zb^37*Log[zb] + 12.*zb^38*Log[zb] + 12.*zb^39*Log[zb] + 12.*zb^40*Log[zb] + 12.*zb^41*Log[zb] + 12.*zb^42*Log[zb] + 12.*zb^43*Log[zb] + 12.*zb^44*Log[zb] + 12.*zb^45*Log[zb] + 12.*zb^46*Log[zb] + 12.*zb^47*Log[zb] + 12.*zb^48*Log[zb] + 12.*zb^49*Log[zb] + 12.*zb^50*Log[zb], 0.666666666666666667 + 0.888888888888888889*zb^3 + 1.38888888888888889*zb^4 + 1.74444444444444444*zb^5 + 2.02222222222222222*zb^6 + 2.25079365079365079*zb^7 + 2.44523809523809524*zb^8 + 2.61455026455026455*zb^9 + 2.76455026455026455*zb^10 + 2.89923039923039923*zb^11 + 3.02145262145262145*zb^12 + 3.13334073334073334*zb^13 + 3.23651533651533652*zb^14 + 3.33224183224183224*zb^15 + 3.42152754652754653*zb^16 + 3.50518767724650078*zb^17 + 3.58389138095020448*zb^18 + 3.65819478652296*zb^19 + 3.72856515689333027*zb^20 + 3.79539890793760763*zb^21 + 3.85903527157397126*zb^22 + 3.91976681056637982*zb^23 + 3.977847618647188*zb^24 + 4.03349979256023138*zb^25 + 4.086918595979035*zb^26 + 4.13827662067039282*zb^27 + 4.18772717012094228*zb^28 + 4.23540703389276007*zb^29 + 4.281438779924506*zb^30 + 4.32593266201571856*zb^31 + 4.36898821757127412*zb^32 + 4.41069561411738034*zb^33 + 4.45113679058796857*zb^34 + 4.49038642983760782*zb^35 + 4.52851279149338124*zb^36 + 4.56557842855901831*zb^37 + 4.60164080672665964*zb^38 + 4.63675284183869475*zb^39 + 4.67096336815448422*zb^40 + 4.70431754785012733*zb^41 + 4.73685723038980987*zb^42 + 4.76862126896042814*zb^43 + 4.79964579998495916*zb^44 + 4.82996449076876622*zb^45 + 4.85960875954346978*zb^46 + 4.88860797152140516*zb^47 + 4.91698961403348246*zb^48 + 4.94477945337347377*zb^49 + 4.972001675595696*zb^50 + ALARM*zb^51 + 0.666666666666666667*Log[MH2/muf2] + 0.666666666666666667*zb*Log[MH2/muf2] + 1.33333333333333333*zb^2*Log[MH2/muf2] + 1.33333333333333333*zb^3*Log[MH2/muf2] + 1.33333333333333333*zb^4*Log[MH2/muf2] + 1.33333333333333333*zb^5*Log[MH2/muf2] + 1.33333333333333333*zb^6*Log[MH2/muf2] + 1.33333333333333333*zb^7*Log[MH2/muf2] + 1.33333333333333333*zb^8*Log[MH2/muf2] + 1.33333333333333333*zb^9*Log[MH2/muf2] + 1.33333333333333333*zb^10*Log[MH2/muf2] + 1.33333333333333333*zb^11*Log[MH2/muf2] + 1.33333333333333333*zb^12*Log[MH2/muf2] + 1.33333333333333333*zb^13*Log[MH2/muf2] + 1.33333333333333333*zb^14*Log[MH2/muf2] + 1.33333333333333333*zb^15*Log[MH2/muf2] + 1.33333333333333333*zb^16*Log[MH2/muf2] + 1.33333333333333333*zb^17*Log[MH2/muf2] + 1.33333333333333333*zb^18*Log[MH2/muf2] + 1.33333333333333333*zb^19*Log[MH2/muf2] + 1.33333333333333333*zb^20*Log[MH2/muf2] + 1.33333333333333333*zb^21*Log[MH2/muf2] + 1.33333333333333333*zb^22*Log[MH2/muf2] + 1.33333333333333333*zb^23*Log[MH2/muf2] + 1.33333333333333333*zb^24*Log[MH2/muf2] + 1.33333333333333333*zb^25*Log[MH2/muf2] + 1.33333333333333333*zb^26*Log[MH2/muf2] + 1.33333333333333333*zb^27*Log[MH2/muf2] + 1.33333333333333333*zb^28*Log[MH2/muf2] + 1.33333333333333333*zb^29*Log[MH2/muf2] + 1.33333333333333333*zb^30*Log[MH2/muf2] + 1.33333333333333333*zb^31*Log[MH2/muf2] + 1.33333333333333333*zb^32*Log[MH2/muf2] + 1.33333333333333333*zb^33*Log[MH2/muf2] + 1.33333333333333333*zb^34*Log[MH2/muf2] + 1.33333333333333333*zb^35*Log[MH2/muf2] + 1.33333333333333333*zb^36*Log[MH2/muf2] + 1.33333333333333333*zb^37*Log[MH2/muf2] + 1.33333333333333333*zb^38*Log[MH2/muf2] + 1.33333333333333333*zb^39*Log[MH2/muf2] + 1.33333333333333333*zb^40*Log[MH2/muf2] + 1.33333333333333333*zb^41*Log[MH2/muf2] + 1.33333333333333333*zb^42*Log[MH2/muf2] + 1.33333333333333333*zb^43*Log[MH2/muf2] + 1.33333333333333333*zb^44*Log[MH2/muf2] + 1.33333333333333333*zb^45*Log[MH2/muf2] + 1.33333333333333333*zb^46*Log[MH2/muf2] + 1.33333333333333333*zb^47*Log[MH2/muf2] + 1.33333333333333333*zb^48*Log[MH2/muf2] + 1.33333333333333333*zb^49*Log[MH2/muf2] + 1.33333333333333333*zb^50*Log[MH2/muf2] + 1.33333333333333333*Log[zb] + 1.33333333333333333*zb*Log[zb] + 2.66666666666666667*zb^2*Log[zb] + 2.66666666666666667*zb^3*Log[zb] + 2.66666666666666667*zb^4*Log[zb] + 2.66666666666666667*zb^5*Log[zb] + 2.66666666666666667*zb^6*Log[zb] + 2.66666666666666667*zb^7*Log[zb] + 2.66666666666666667*zb^8*Log[zb] + 2.66666666666666667*zb^9*Log[zb] + 2.66666666666666667*zb^10*Log[zb] + 2.66666666666666667*zb^11*Log[zb] + 2.66666666666666667*zb^12*Log[zb] + 2.66666666666666667*zb^13*Log[zb] + 2.66666666666666667*zb^14*Log[zb] + 2.66666666666666667*zb^15*Log[zb] + 2.66666666666666667*zb^16*Log[zb] + 2.66666666666666667*zb^17*Log[zb] + 2.66666666666666667*zb^18*Log[zb] + 2.66666666666666667*zb^19*Log[zb] + 2.66666666666666667*zb^20*Log[zb] + 2.66666666666666667*zb^21*Log[zb] + 2.66666666666666667*zb^22*Log[zb] + 2.66666666666666667*zb^23*Log[zb] + 2.66666666666666667*zb^24*Log[zb] + 2.66666666666666667*zb^25*Log[zb] + 2.66666666666666667*zb^26*Log[zb] + 2.66666666666666667*zb^27*Log[zb] + 2.66666666666666667*zb^28*Log[zb] + 2.66666666666666667*zb^29*Log[zb] + 2.66666666666666667*zb^30*Log[zb] + 2.66666666666666667*zb^31*Log[zb] + 2.66666666666666667*zb^32*Log[zb] + 2.66666666666666667*zb^33*Log[zb] + 2.66666666666666667*zb^34*Log[zb] + 2.66666666666666667*zb^35*Log[zb] + 2.66666666666666667*zb^36*Log[zb] + 2.66666666666666667*zb^37*Log[zb] + 2.66666666666666667*zb^38*Log[zb] + 2.66666666666666667*zb^39*Log[zb] + 2.66666666666666667*zb^40*Log[zb] + 2.66666666666666667*zb^41*Log[zb] + 2.66666666666666667*zb^42*Log[zb] + 2.66666666666666667*zb^43*Log[zb] + 2.66666666666666667*zb^44*Log[zb] + 2.66666666666666667*zb^45*Log[zb] + 2.66666666666666667*zb^46*Log[zb] + 2.66666666666666667*zb^47*Log[zb] + 2.66666666666666667*zb^48*Log[zb] + 2.66666666666666667*zb^49*Log[zb] + 2.66666666666666667*zb^50*Log[zb], 1.18518518518518519*zb^3 + 1.18518518518518519*zb^4 + 1.18518518518518519*zb^5 + 1.18518518518518519*zb^6 + 1.18518518518518519*zb^7 + 1.18518518518518519*zb^8 + 1.18518518518518519*zb^9 + 1.18518518518518519*zb^10 + 1.18518518518518519*zb^11 + 1.18518518518518519*zb^12 + 1.18518518518518519*zb^13 + 1.18518518518518519*zb^14 + 1.18518518518518519*zb^15 + 1.18518518518518519*zb^16 + 1.18518518518518519*zb^17 + 1.18518518518518519*zb^18 + 1.18518518518518519*zb^19 + 1.18518518518518519*zb^20 + 1.18518518518518519*zb^21 + 1.18518518518518519*zb^22 + 1.18518518518518519*zb^23 + 1.18518518518518519*zb^24 + 1.18518518518518519*zb^25 + 1.18518518518518519*zb^26 + 1.18518518518518519*zb^27 + 1.18518518518518519*zb^28 + 1.18518518518518519*zb^29 + 1.18518518518518519*zb^30 + 1.18518518518518519*zb^31 + 1.18518518518518519*zb^32 + 1.18518518518518519*zb^33 + 1.18518518518518519*zb^34 + 1.18518518518518519*zb^35 + 1.18518518518518519*zb^36 + 1.18518518518518519*zb^37 + 1.18518518518518519*zb^38 + 1.18518518518518519*zb^39 + 1.18518518518518519*zb^40 + 1.18518518518518519*zb^41 + 1.18518518518518519*zb^42 + 1.18518518518518519*zb^43 + 1.18518518518518519*zb^44 + 1.18518518518518519*zb^45 + 1.18518518518518519*zb^46 + 1.18518518518518519*zb^47 + 1.18518518518518519*zb^48 + 1.18518518518518519*zb^49 + 1.18518518518518519*zb^50 + ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {-341.228573901168791 + 340.330776153579107*zb + 111.925207739705041*zb^2 - 228.51566398420974*zb^3 + 54.5506033606809965*zb^4 + 87.78225876173164*zb^5 + 93.55537785484135*zb^6 + 94.1159540661156601*zb^7 + 93.5218134502311537*zb^8 + 92.7164526456506932*zb^9 + 91.9410385054180575*zb^10 + 91.2563006827290673*zb^11 + 90.6743018845949439*zb^12 + 90.1940656981742641*zb^13 + 89.8112826927186839*zb^14 + 89.5208453179191652*zb^15 + 89.3174662447710505*zb^16 + 89.1958392794403183*zb^17 + 89.1507155486428292*zb^18 + 89.1769694133586139*zb^19 + 89.2696579111554807*zb^20 + 89.42406777836833*zb^21 + 89.6357471871285471*zb^22 + 89.90052288734739*zb^23 + 90.21450531222084*zb^24 + 90.5740847074272239*zb^25 + 90.9759211072811639*zb^26 + 91.4169304560979394*zb^27 + 91.8942686065527847*zb^28 + 92.4053144283219982*zb^29 + 92.9476528635167664*zb^30 + 93.5190584683061429*zb^31 + 94.1174797668903828*zb^32 + 94.7410245959763*zb^33 + 95.3879465182116691*zb^34 + 96.0566323179618833*zb^35 + 96.7455905519387647*zb^36 + 97.4534411028899818*zb^37 + 98.1789056713898735*zb^38 + 98.9207991349331494*zb^39 + 99.6780217023999386*zb^40 + 100.449551793749359*zb^41 + 101.234439578309793*zb^42 + 102.031801109471931*zb^43 + 102.840812998436478*zb^44 + 103.660707574591143*zb^45 + 104.490768484886538*zb^46 + 105.330326689127978*zb^47 + 106.178756812335659*zb^48 + 107.035473819221437*zb^49 + 107.899929979381834*zb^50 + ALARM*zb^51 + 37.355366341503526*Log[MH2/muf2] + 240.789267316992954*zb*Log[MH2/muf2] - 192.75*zb^2*Log[MH2/muf2] + 242.769633658496477*zb^3*Log[MH2/muf2] + 102.941855880718699*zb^4*Log[MH2/muf2] + 64.3672262510890696*zb^5*Log[MH2/muf2] + 46.663628367491185*zb^6*Log[MH2/muf2] + 36.5404339230467416*zb^7*Log[MH2/muf2] + 30.0635159336287522*zb^8*Log[MH2/muf2] + 25.6648129647868944*zb^9*Log[MH2/muf2] + 22.5886132694205324*zb^10*Log[MH2/muf2] + 20.4189195003201976*zb^11*Log[MH2/muf2] + 18.9034552591741383*zb^12*Log[MH2/muf2] + 17.8778621321324598*zb^13*Log[MH2/muf2] + 17.2291617592791566*zb^14*Log[MH2/muf2] + 16.8764716468969654*zb^15*Log[MH2/muf2] + 16.7600403018259145*zb^16*Log[MH2/muf2] + 16.8346186202318301*zb^17*Log[MH2/muf2] + 17.0652461880214079*zb^18*Log[MH2/muf2] + 17.4244603747766617*zb^19*Log[MH2/muf2] + 17.8903845362927086*zb^20*Log[MH2/muf2] + 18.4453815255690672*zb^21*Log[MH2/muf2] + 19.0750830835129304*zb^22*Log[MH2/muf2] + 19.7676762720566883*zb^23*Log[MH2/muf2] + 20.51336991003313*zb^24*Log[MH2/muf2] + 21.3039896519677011*zb^25*Log[MH2/muf2] + 22.1326666402599089*zb^26*Log[MH2/muf2] + 22.9935952846618119*zb^27*Log[MH2/muf2] + 23.8818428183031982*zb^28*Log[MH2/muf2] + 24.7931981179019559*zb^29*Log[MH2/muf2] + 25.7240506358034308*zb^30*Log[MH2/muf2] + 26.6712926628230163*zb^31*Log[MH2/muf2] + 27.6322398388255163*zb^32*Log[MH2/muf2] + 28.6045660597971839*zb^33*Log[MH2/muf2] + 29.5862498345629147*zb^34*Log[MH2/muf2] + 30.575529815640042*zb^35*Log[MH2/muf2] + 31.5708677321494317*zb^36*Log[MH2/muf2] + 32.5709173338020661*zb^37*Log[MH2/muf2] + 33.574498246023246*zb^38*Log[MH2/muf2] + 34.5805738603849571*zb^39*Log[MH2/muf2] + 35.5882325584221466*zb^40*Log[MH2/muf2] + 36.5966717028394884*zb^41*Log[MH2/muf2] + 37.6051839370921384*zb^42*Log[MH2/muf2] + 38.6131454190581854*zb^43*Log[MH2/muf2] + 39.6200056820460506*zb^44*Log[MH2/muf2] + 40.6252788705021763*zb^45*Log[MH2/muf2] + 41.6285361414003104*zb^46*Log[MH2/muf2] + 42.6293990576248967*zb^47*Log[MH2/muf2] + 43.6275338284218169*zb^48*Log[MH2/muf2] + 44.6226462755112317*zb^49*Log[MH2/muf2] + 45.6144774227794412*zb^50*Log[MH2/muf2] + 23.75*Log[MH2/muf2]^2 - 90.8333333333333333*zb*Log[MH2/muf2]^2 + 33.*zb^2*Log[MH2/muf2]^2 - 47.5833333333333333*zb^3*Log[MH2/muf2]^2 - 34.9833333333333333*zb^4*Log[MH2/muf2]^2 - 29.2277777777777778*zb^5*Log[MH2/muf2]^2 - 25.4007936507936508*zb^6*Log[MH2/muf2]^2 - 22.4603174603174603*zb^7*Log[MH2/muf2]^2 - 20.0349206349206349*zb^8*Log[MH2/muf2]^2 - 17.9518518518518519*zb^9*Log[MH2/muf2]^2 - 16.1162818662818663*zb^10*Log[MH2/muf2]^2 - 14.46998556998557*zb^11*Log[MH2/muf2]^2 - 12.9742590742590743*zb^12*Log[MH2/muf2]^2 - 11.6018315018315018*zb^13*Log[MH2/muf2]^2 - 10.3326229326229326*zb^14*Log[MH2/muf2]^2 - 9.15133477633477633*zb^15*Log[MH2/muf2]^2 - 8.04599110040286511*zb^16*Log[MH2/muf2]^2 - 7.00700884083237024*zb^17*Log[MH2/muf2]^2 - 6.02657941760108943*zb^18*Log[MH2/muf2]^2 - 5.09824264429527587*zb^19*Log[MH2/muf2]^2 - 4.21658424994338307*zb^20*Log[MH2/muf2]^2 - 3.37701563142739613*zb^21*Log[MH2/muf2]^2 - 2.57560994329401921*zb^22*Log[MH2/muf2]^2 - 1.80897778318359823*zb^23*Log[MH2/muf2]^2 - 1.07417133359453995*zb^24*Log[MH2/muf2]^2 - 0.368609359336913516*zb^25*Log[MH2/muf2]^2 + 0.309982242298166379*zb^26*Log[MH2/muf2]^2 + 0.963618112600703349*zb^27*Log[MH2/muf2]^2 + 1.59409205755740693*zb^28*Log[MH2/muf2]^2 + 2.20300864118663423*zb^29*Log[MH2/muf2]^2 + 2.79180924856343738*zb^30*Log[MH2/muf2]^2 + 3.36179375515806634*zb^31*Log[MH2/muf2]^2 + 3.91413867263090372*zb^32*Log[MH2/muf2]^2 + 4.44991244450524485*zb^33*Log[MH2/muf2]^2 + 4.97008841812049741*zb^34*Log[MH2/muf2]^2 + 5.47555590814681096*zb^35*Log[MH2/muf2]^2 + 5.96712968207352607*zb^36*Log[MH2/muf2]^2 + 6.44555813263819954*zb^37*Log[MH2/muf2]^2 + 6.91153035124199709*zb^38*Log[MH2/muf2]^2 + 7.36568227644655388*zb^39*Log[MH2/muf2]^2 + 7.80860206005953389*zb^40*Log[MH2/muf2]^2 + 8.240834768158738*zb^41*Log[MH2/muf2]^2 + 8.66288651423203774*zb^42*Log[MH2/muf2]^2 + 9.07522810533142805*zb^43*Log[MH2/muf2]^2 + 9.47829826892342942*zb^44*Log[MH2/muf2]^2 + 9.87250651732783556*zb^45*Log[MH2/muf2]^2 + 10.2582356977798179*zb^46*Log[MH2/muf2]^2 + 10.6358442688435231*zb^47*Log[MH2/muf2]^2 + 11.0056683378482449*zb^48*Log[MH2/muf2]^2 + 11.3680234889743753*zb^49*Log[MH2/muf2]^2 + 11.7232064273979717*zb^50*Log[MH2/muf2]^2 + 74.2107326830070459*Log[zb] + 509.078534633985908*zb*Log[zb] - 385.5*zb^2*Log[zb] + 537.289267316992954*zb^3*Log[zb] + 241.133711761437398*zb^4*Log[zb] + 175.834452502178139*zb^5*Log[zb] + 155.027256734982372*zb^6*Log[zb] + 149.32551070323635*zb^7*Log[zb] + 150.310960438686076*zb^8*Log[zb] + 154.746530691478551*zb^9*Log[zb] + 161.137702729317255*zb^10*Log[zb] + 168.701951554752949*zb^11*Log[zb] + 176.990568527006285*zb^12*Log[zb] + 185.728457126640639*zb^13*Log[zb] + 194.738411169003106*zb^14*Log[zb] + 203.902050585311937*zb^15*Log[zb] + 213.138172303618529*zb^16*Log[zb] + 222.390022907877479*zb^17*Log[zb] + 231.617443716019366*zb^18*Log[zb] + 240.791825630957486*zb^19*Log[zb] + 249.892760833864828*zb^20*Log[zb] + 258.905759891770529*zb^21*Log[zb] + 267.820660073115415*zb^22*Log[zb] + 276.630494615141651*zb^23*Log[zb] + 285.330676628463266*zb^24*Log[zb] + 293.918402069991926*zb^25*Log[zb] + 302.392207871234869*zb^26*Log[zb] + 310.751641600852433*zb^27*Log[zb] + 318.997012358156877*zb^28*Log[zb] + 327.129201516126761*zb^29*Log[zb] + 335.149518018001937*zb^30*Log[zb] + 343.059587148921096*zb^31*Log[zb] + 350.861264668640122*zb^32*Log[zb] + 358.556570302129982*zb^33*Log[zb] + 366.147636105273866*zb^34*Log[zb] + 373.63666632977686*zb^35*Log[zb] + 381.025906225156559*zb^36*Log[zb] + 388.31761781935734*zb^37*Log[zb] + 395.514061171120702*zb^38*Log[zb] + 402.617479927699408*zb^39*Log[zb] + 409.630090280031637*zb^40*Log[zb] + 416.554072605137835*zb^41*Log[zb] + 423.391565237548609*zb^42*Log[zb] + 430.144659929227531*zb^43*Log[zb] + 436.815398648990488*zb^44*Log[zb] + 443.4057714440036*zb^45*Log[zb] + 449.917715142180411*zb^46*Log[zb] + 456.353112718676455*zb^47*Log[zb] + 462.713793184843723*zb^48*Log[zb] + 469.001531885969417*zb^49*Log[zb] + 475.218051116443095*zb^50*Log[zb] + 149.*Log[MH2/muf2]*Log[zb] - 390.333333333333333*zb*Log[MH2/muf2]*Log[zb] + 231.*zb^2*Log[MH2/muf2]*Log[zb] - 173.833333333333333*zb^3*Log[MH2/muf2]*Log[zb] - 85.6333333333333333*zb^4*Log[MH2/muf2]*Log[zb] - 43.7111111111111111*zb^5*Log[MH2/muf2]*Log[zb] - 15.2888888888888889*zb^6*Log[MH2/muf2]*Log[zb] + 6.69444444444444444*zb^7*Log[MH2/muf2]*Log[zb] + 24.8388888888888889*zb^8*Log[MH2/muf2]*Log[zb] + 40.3925925925925926*zb^9*Log[MH2/muf2]*Log[zb] + 54.0582491582491582*zb^10*Log[MH2/muf2]*Log[zb] + 66.2752525252525253*zb^11*Log[MH2/muf2]*Log[zb] + 77.3392773892773893*zb^12*Log[MH2/muf2]*Log[zb] + 87.4602564102564103*zb^13*Log[MH2/muf2]*Log[zb] + 96.7934343434343434*zb^14*Log[MH2/muf2]*Log[zb] + 105.457323232323232*zb^15*Log[MH2/muf2]*Log[zb] + 113.544728963846611*zb^16*Log[MH2/muf2]*Log[zb] + 121.129859682800859*zb^17*Log[MH2/muf2]*Log[zb] + 128.27309440358977*zb^18*Log[MH2/muf2]*Log[zb] + 135.024289794026636*zb^19*Log[MH2/muf2]*Log[zb] + 141.425138320571757*zb^20*Log[MH2/muf2]*Log[zb] + 147.510890580008227*zb^21*Log[MH2/muf2]*Log[zb] + 153.311639487850956*zb^22*Log[MH2/muf2]*Log[zb] + 158.853295175158818*zb^23*Log[MH2/muf2]*Log[zb] + 164.158336896722278*zb^24*Log[MH2/muf2]*Log[zb] + 169.246401151308272*zb^25*Log[MH2/muf2]*Log[zb] + 174.13474749095897*zb^26*Log[MH2/muf2]*Log[zb] + 178.838631631509767*zb^27*Log[MH2/muf2]*Log[zb] + 183.371607365864811*zb^28*Log[MH2/muf2]*Log[zb] + 187.745773131984601*zb^29*Log[MH2/muf2]*Log[zb] + 191.971975084771648*zb^30*Log[MH2/muf2]*Log[zb] + 196.059975640945174*zb^31*Log[MH2/muf2]*Log[zb] + 200.018594364330305*zb^32*Log[MH2/muf2]*Log[zb] + 203.855826505476108*zb^33*Log[MH2/muf2]*Log[zb] + 207.578943347520844*zb^34*Log[MH2/muf2]*Log[zb] + 211.194577631537481*zb^35*Log[MH2/muf2]*Log[zb] + 214.708796663403571*zb^36*Log[MH2/muf2]*Log[zb] + 218.127165186725655*zb^37*Log[MH2/muf2]*Log[zb] + 221.454799703833856*zb^38*Log[MH2/muf2]*Log[zb] + 224.696415611239237*zb^39*Log[MH2/muf2]*Log[zb] + 227.856368266570583*zb^40*Log[MH2/muf2]*Log[zb] + 230.938688905566447*zb^41*Log[MH2/muf2]*Log[zb] + 233.947116168729955*zb^42*Log[MH2/muf2]*Log[zb] + 236.885123869102942*zb^43*Log[MH2/muf2]*Log[zb] + 239.755945528693745*zb^44*Log[MH2/muf2]*Log[zb] + 242.562596126345354*zb^45*Log[MH2/muf2]*Log[zb] + 245.307891430352445*zb^46*Log[MH2/muf2]*Log[zb] + 247.994465231889244*zb^47*Log[MH2/muf2]*Log[zb] + 250.624784747916438*zb^48*Log[MH2/muf2]*Log[zb] + 253.201164422820627*zb^49*Log[MH2/muf2]*Log[zb] + 255.725778325119135*zb^50*Log[MH2/muf2]*Log[zb] - 36.*Log[MH2/muf2]^2*Log[zb] + 72.*zb*Log[MH2/muf2]^2*Log[zb] + 36.*zb^3*Log[MH2/muf2]^2*Log[zb] + 36.*zb^4*Log[MH2/muf2]^2*Log[zb] + 36.*zb^5*Log[MH2/muf2]^2*Log[zb] + 36.*zb^6*Log[MH2/muf2]^2*Log[zb] + 36.*zb^7*Log[MH2/muf2]^2*Log[zb] + 36.*zb^8*Log[MH2/muf2]^2*Log[zb] + 36.*zb^9*Log[MH2/muf2]^2*Log[zb] + 36.*zb^10*Log[MH2/muf2]^2*Log[zb] + 36.*zb^11*Log[MH2/muf2]^2*Log[zb] + 36.*zb^12*Log[MH2/muf2]^2*Log[zb] + 36.*zb^13*Log[MH2/muf2]^2*Log[zb] + 36.*zb^14*Log[MH2/muf2]^2*Log[zb] + 36.*zb^15*Log[MH2/muf2]^2*Log[zb] + 36.*zb^16*Log[MH2/muf2]^2*Log[zb] + 36.*zb^17*Log[MH2/muf2]^2*Log[zb] + 36.*zb^18*Log[MH2/muf2]^2*Log[zb] + 36.*zb^19*Log[MH2/muf2]^2*Log[zb] + 36.*zb^20*Log[MH2/muf2]^2*Log[zb] + 36.*zb^21*Log[MH2/muf2]^2*Log[zb] + 36.*zb^22*Log[MH2/muf2]^2*Log[zb] + 36.*zb^23*Log[MH2/muf2]^2*Log[zb] + 36.*zb^24*Log[MH2/muf2]^2*Log[zb] + 36.*zb^25*Log[MH2/muf2]^2*Log[zb] + 36.*zb^26*Log[MH2/muf2]^2*Log[zb] + 36.*zb^27*Log[MH2/muf2]^2*Log[zb] + 36.*zb^28*Log[MH2/muf2]^2*Log[zb] + 36.*zb^29*Log[MH2/muf2]^2*Log[zb] + 36.*zb^30*Log[MH2/muf2]^2*Log[zb] + 36.*zb^31*Log[MH2/muf2]^2*Log[zb] + 36.*zb^32*Log[MH2/muf2]^2*Log[zb] + 36.*zb^33*Log[MH2/muf2]^2*Log[zb] + 36.*zb^34*Log[MH2/muf2]^2*Log[zb] + 36.*zb^35*Log[MH2/muf2]^2*Log[zb] + 36.*zb^36*Log[MH2/muf2]^2*Log[zb] + 36.*zb^37*Log[MH2/muf2]^2*Log[zb] + 36.*zb^38*Log[MH2/muf2]^2*Log[zb] + 36.*zb^39*Log[MH2/muf2]^2*Log[zb] + 36.*zb^40*Log[MH2/muf2]^2*Log[zb] + 36.*zb^41*Log[MH2/muf2]^2*Log[zb] + 36.*zb^42*Log[MH2/muf2]^2*Log[zb] + 36.*zb^43*Log[MH2/muf2]^2*Log[zb] + 36.*zb^44*Log[MH2/muf2]^2*Log[zb] + 36.*zb^45*Log[MH2/muf2]^2*Log[zb] + 36.*zb^46*Log[MH2/muf2]^2*Log[zb] + 36.*zb^47*Log[MH2/muf2]^2*Log[zb] + 36.*zb^48*Log[MH2/muf2]^2*Log[zb] + 36.*zb^49*Log[MH2/muf2]^2*Log[zb] + 36.*zb^50*Log[MH2/muf2]^2*Log[zb] + 162.5*Log[zb]^2 - 397.083333333333333*zb*Log[zb]^2 + 255.75*zb^2*Log[zb]^2 - 161.458333333333333*zb^3*Log[zb]^2 - 63.8083333333333333*zb^4*Log[zb]^2 - 17.1611111111111111*zb^5*Log[zb]^2 + 14.5396825396825397*zb^6*Log[zb]^2 + 39.0783730158730159*zb^7*Log[zb]^2 + 59.333531746031746*zb^8*Log[zb]^2 + 76.6925925925925926*zb^9*Log[zb]^2 + 91.9390933140933141*zb^10*Log[zb]^2 + 105.564051226551227*zb^11*Log[zb]^2 + 117.898355810855811*zb^12*Log[zb]^2 + 129.177152014652015*zb^13*Log[zb]^2 + 139.574415861915862*zb^14*Log[zb]^2 + 149.222988816738817*zb^15*Log[zb]^2 + 158.226902305211129*zb^16*Log[zb]^2 + 166.669333444333444*zb^17*Log[zb]^2 + 174.617947422088289*zb^18*Log[zb]^2 + 182.128604886828571*zb^19*Log[zb]^2 + 189.248007150658079*zb^20*Log[zb]^2 + 196.01562885643767*zb^21*Log[zb]^2 + 202.465159303107715*zb^22*Log[zb]^2 + 208.6255967521321*zb^23*Log[zb]^2 + 214.522092454497388*zb^24*Log[zb]^2 + 220.176610798472254*zb^25*Log[zb]^2 + 225.608452121400533*zb^26*Log[zb]^2 + 230.834671426786505*zb^27*Log[zb]^2 + 235.870417149773607*zb^28*Log[zb]^2 + 240.729207773794116*zb^29*Log[zb]^2 + 245.423159607401122*zb^30*Log[zb]^2 + 249.963175796023401*zb^31*Log[zb]^2 + 254.359104282781977*zb^32*Log[zb]^2 + 258.61987068733987*zb^33*Log[zb]^2 + 262.753590766280557*zb^34*Log[zb]^2 + 266.76766613127506*zb^35*Log[zb]^2 + 270.668866147180938*zb^36*Log[zb]^2 + 274.463398350768869*zb^37*Log[zb]^2 + 278.156969278550323*zb^38*Log[zb]^2 + 281.754837237602493*zb^39*Log[zb]^2 + 285.261858273153695*zb^40*Log[zb]^2 + 288.682526363799321*zb^41*Log[zb]^2 + 292.021008696680406*zb^42*Log[zb]^2 + 295.28117673104725*zb^43*Log[zb]^2 + 298.466633641943752*zb^44*Log[zb]^2 + 301.580738640603857*zb^45*Log[zb]^2 + 304.626628590160738*zb^46*Log[zb]^2 + 307.607237271018032*zb^47*Log[zb]^2 + 310.525312597047302*zb^48*Log[zb]^2 + 313.383432039551409*zb^49*Log[zb]^2 + 316.184016479000947*zb^50*Log[zb]^2 - 108.*Log[MH2/muf2]*Log[zb]^2 + 216.*zb*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^3*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^4*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^5*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^6*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^7*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^8*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^9*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^10*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^11*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^12*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^13*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^14*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^15*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^16*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^17*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^18*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^19*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^20*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^21*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^22*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^23*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^24*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^25*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^26*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^27*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^28*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^29*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^30*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^31*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^32*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^33*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^34*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^35*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^36*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^37*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^38*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^39*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^40*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^41*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^42*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^43*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^44*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^45*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^46*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^47*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^48*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^49*Log[MH2/muf2]*Log[zb]^2 + 108.*zb^50*Log[MH2/muf2]*Log[zb]^2 - 72.*Log[zb]^3 + 144.*zb*Log[zb]^3 + 72.*zb^3*Log[zb]^3 + 72.*zb^4*Log[zb]^3 + 72.*zb^5*Log[zb]^3 + 72.*zb^6*Log[zb]^3 + 72.*zb^7*Log[zb]^3 + 72.*zb^8*Log[zb]^3 + 72.*zb^9*Log[zb]^3 + 72.*zb^10*Log[zb]^3 + 72.*zb^11*Log[zb]^3 + 72.*zb^12*Log[zb]^3 + 72.*zb^13*Log[zb]^3 + 72.*zb^14*Log[zb]^3 + 72.*zb^15*Log[zb]^3 + 72.*zb^16*Log[zb]^3 + 72.*zb^17*Log[zb]^3 + 72.*zb^18*Log[zb]^3 + 72.*zb^19*Log[zb]^3 + 72.*zb^20*Log[zb]^3 + 72.*zb^21*Log[zb]^3 + 72.*zb^22*Log[zb]^3 + 72.*zb^23*Log[zb]^3 + 72.*zb^24*Log[zb]^3 + 72.*zb^25*Log[zb]^3 + 72.*zb^26*Log[zb]^3 + 72.*zb^27*Log[zb]^3 + 72.*zb^28*Log[zb]^3 + 72.*zb^29*Log[zb]^3 + 72.*zb^30*Log[zb]^3 + 72.*zb^31*Log[zb]^3 + 72.*zb^32*Log[zb]^3 + 72.*zb^33*Log[zb]^3 + 72.*zb^34*Log[zb]^3 + 72.*zb^35*Log[zb]^3 + 72.*zb^36*Log[zb]^3 + 72.*zb^37*Log[zb]^3 + 72.*zb^38*Log[zb]^3 + 72.*zb^39*Log[zb]^3 + 72.*zb^40*Log[zb]^3 + 72.*zb^41*Log[zb]^3 + 72.*zb^42*Log[zb]^3 + 72.*zb^43*Log[zb]^3 + 72.*zb^44*Log[zb]^3 + 72.*zb^45*Log[zb]^3 + 72.*zb^46*Log[zb]^3 + 72.*zb^47*Log[zb]^3 + 72.*zb^48*Log[zb]^3 + 72.*zb^49*Log[zb]^3 + 72.*zb^50*Log[zb]^3, 26.2625965820115167 - 10.1890419943137829*zb - 4.83243727137996572*zb^2 + 15.5652889503043016*zb^3 + 25.0700600586002854*zb^4 + 26.8341318725484601*zb^5 + 27.6377402301220052*zb^6 + 28.18117466485592*zb^7 + 28.6280356694175748*zb^8 + 29.038742333563746*zb^9 + 29.4412282054173129*zb^10 + 29.8495525743553348*zb^11 + 30.2708027783146103*zb^12 + 30.7082745701119395*zb^13 + 31.1631309146598189*zb^14 + 31.6353285173683261*zb^15 + 32.1241552484178328*zb^16 + 32.6285480827248358*zb^17 + 33.14728257422711*zb^18 + 33.6790853570976081*zb^19 + 34.2226998460210428*zb^20 + 34.7769232483678938*zb^21 + 35.3406259504551926*zb^22 + 35.9127601175793836*zb^23 + 36.4923617725569419*zb^24 + 37.0785490251176341*zb^25 + 37.6705181288786896*zb^26 + 38.2675384148403031*zb^27 + 38.8689467520328041*zb^28 + 39.4741419322522406*zb^29 + 40.0825792140313737*zb^30 + 40.6937651580062078*zb^31 + 41.3072528206709623*zb^32 + 41.9226373327554652*zb^33 + 42.5395518634757447*zb^34 + 43.1576639571117351*zb^35 + 43.7766722201196459*zb^36 + 44.3963033329178275*zb^37 + 45.0163093590428022*zb^38 + 45.6364653245428441*zb^39 + 46.2565670415994537*zb^40 + 46.8764291520142759*zb^41 + 47.4958833680960133*zb^42 + 48.1147768904556326*zb^43 + 48.7329709841624361*zb^44 + 49.3503396965660135*zb^45 + 49.9667687018159176*zb^46 + 50.5821542586967237*zb^47 + 51.1964022698371411*zb^48 + 51.8094274316513566*zb^49 + 52.4211524655362691*zb^50 + ALARM*zb^51 + 0.0233312957919636024*Log[MH2/muf2] + 24.1344424069030747*zb*Log[MH2/muf2] + 32.0466625915839272*zb^2*Log[MH2/muf2] + 22.2812304928184951*zb^3*Log[MH2/muf2] + 13.9016008631888655*zb^4*Log[MH2/muf2] + 10.3549341965221988*zb^5*Log[MH2/muf2] + 8.39851444343577906*zb^6*Log[MH2/muf2] + 7.24616372537077528*zb^7*Log[MH2/muf2] + 6.57948446107246336*zb^8*Log[MH2/muf2] + 6.23380614859520908*zb^9*Log[MH2/muf2] + 6.11186611332184048*zb^10*Log[MH2/muf2] + 6.15140537316413062*zb^11*Log[MH2/muf2] + 6.31037820635413553*zb^12*Log[MH2/muf2] + 6.559275512535824*zb^13*Log[MH2/muf2] + 6.87677197223313839*zb^14*Log[MH2/muf2] + 7.24709524729389819*zb^15*Log[MH2/muf2] + 7.65835756742526594*zb^16*Log[MH2/muf2] + 8.10145696409492405*zb^17*Log[MH2/muf2] + 8.56933120817783788*zb^18*Log[MH2/muf2] + 9.056438202018738*zb^19*Log[MH2/muf2] + 9.55838619987121435*zb^20*Log[MH2/muf2] + 10.0716657067934905*zb^21*Log[MH2/muf2] + 10.5934519027093454*zb^22*Log[MH2/muf2] + 11.1214569243301992*zb^23*Log[MH2/muf2] + 11.6538179923528274*zb^24*Log[MH2/muf2] + 12.1890116993798238*zb^25*Log[MH2/muf2] + 12.7257876500433587*zb^26*Log[MH2/muf2] + 13.263116592821781*zb^27*Log[MH2/muf2] + 13.800149525247274*zb^28*Log[MH2/muf2] + 14.3361851934125639*zb^29*Log[MH2/muf2] + 14.8706440732013675*zb^30*Log[MH2/muf2] + 15.4030473997877429*zb^31*Log[MH2/muf2] + 15.9330001604577813*zb^32*Log[MH2/muf2] + 16.4601772220913665*zb^33*Log[MH2/muf2] + 16.9843119550227304*zb^34*Log[MH2/muf2] + 17.5051868577595026*zb^35*Log[MH2/muf2] + 18.02262579503488*zb^36*Log[MH2/muf2] + 18.5364875440353103*zb^37*Log[MH2/muf2] + 19.0466604069523263*zb^38*Log[MH2/muf2] + 19.5530576970155259*zb^39*Log[MH2/muf2] + 20.0556139433613948*zb^40*Log[MH2/muf2] + 20.5542816900558759*zb^41*Log[MH2/muf2] + 21.0490287882345395*zb^42*Log[MH2/muf2] + 21.5398360990918472*zb^43*Log[MH2/muf2] + 22.0266955404274909*zb^44*Log[MH2/muf2] + 22.5096084214704222*zb^45*Log[MH2/muf2] + 22.9885840203835535*zb^46*Log[MH2/muf2] + 23.4636383666924576*zb^47*Log[MH2/muf2] + 23.9347931972581816*zb^48*Log[MH2/muf2] + 24.4020750596225349*zb^49*Log[MH2/muf2] + 24.8655145408250973*zb^50*Log[MH2/muf2] - 0.944444444444444444*Log[MH2/muf2]^2 - 4.38888888888888889*zb*Log[MH2/muf2]^2 - 7.38888888888888889*zb^2*Log[MH2/muf2]^2 - 6.24074074074074074*zb^3*Log[MH2/muf2]^2 - 4.68518518518518519*zb^4*Log[MH2/muf2]^2 - 3.55555555555555556*zb^5*Log[MH2/muf2]^2 - 2.63703703703703704*zb^6*Log[MH2/muf2]^2 - 1.85291005291005291*zb^7*Log[MH2/muf2]^2 - 1.16507936507936508*zb^8*Log[MH2/muf2]^2 - 0.550881834215167549*zb^9*Log[MH2/muf2]^2 + 0.00467372134038800705*zb^10*Log[MH2/muf2]^2 + 0.512193362193362193*zb^11*Log[MH2/muf2]^2 + 0.979533429533429533*zb^12*Log[MH2/muf2]^2 + 1.41271136271136271*zb^13*Log[MH2/muf2]^2 + 1.81645576645576646*zb^14*Log[MH2/muf2]^2 + 2.19455914455914456*zb^15*Log[MH2/muf2]^2 + 2.55011470011470011*zb^16*Log[MH2/muf2]^2 + 2.88568114891644303*zb^17*Log[MH2/muf2]^2 + 3.20340082938122154*zb^18*Log[MH2/muf2]^2 + 3.50508641589652942*zb^19*Log[MH2/muf2]^2 + 3.79228589607846574*zb^20*Log[MH2/muf2]^2 + 4.06633212275627136*zb^21*Log[MH2/muf2]^2 + 4.32838118480533341*zb^22*Log[MH2/muf2]^2 + 4.57944252282319317*zb^23*Log[MH2/muf2]^2 + 4.82040285074004283*zb^24*Log[MH2/muf2]^2 + 5.05204536281733751*zb^25*Log[MH2/muf2]^2 + 5.27506530583728053*zb^26*Log[MH2/muf2]^2 + 5.49008271641024666*zb^27*Log[MH2/muf2]^2 + 5.69765292398045423*zb^28*Log[MH2/muf2]^2 + 5.89827527594380236*zb^29*Log[MH2/muf2]^2 + 6.09240043558620338*zb^30*Log[MH2/muf2]^2 + 6.28043652506834403*zb^31*Log[MH2/muf2]^2 + 6.46275432674098442*zb^32*Log[MH2/muf2]^2 + 6.63969171133965934*zb^33*Log[MH2/muf2]^2 + 6.81155742732302238*zb^34*Log[MH2/muf2]^2 + 6.97863435910583652*zb^35*Log[MH2/muf2]^2 + 7.14118234126166181*zb^36*Log[MH2/muf2]^2 + 7.29944059951992007*zb^37*Log[MH2/muf2]^2 + 7.45362987651621461*zb^38*Log[MH2/muf2]^2 + 7.60395428999852283*zb^39*Log[MH2/muf2]^2 + 7.75060296296298526*zb^40*Log[MH2/muf2]^2 + 7.89375145855050524*zb^41*Log[MH2/muf2]^2 + 8.03356304714258164*zb^42*Log[MH2/muf2]^2 + 8.17018982869278917*zb^43*Log[MH2/muf2]^2 + 8.30377372971855066*zb^44*Log[MH2/muf2]^2 + 8.43444739139996428*zb^45*Log[MH2/muf2]^2 + 8.56233496276579651*zb^46*Log[MH2/muf2]^2 + 8.68755281089452962*zb^47*Log[MH2/muf2]^2 + 8.81021015834373646*zb^48*Log[MH2/muf2]^2 + 8.93040965658274838*zb^49*Log[MH2/muf2]^2 + 9.04824790299242336*zb^50*Log[MH2/muf2]^2 - 0.860744815823480203*Log[zb] + 49.4725885175098531*zb*Log[zb] + 62.4451770350197063*zb^2*Log[zb] + 46.4822140720567433*zb^3*Log[zb] + 34.3572140720567433*zb^4*Log[zb] + 31.5428930844024223*zb^5*Log[zb] + 31.5093745658839038*zb^6*Log[zb] + 32.7395181788846597*zb^7*Log[zb] + 34.6527094739211928*zb^8*Log[zb] + 36.9656472416208652*zb^9*Log[zb] + 39.5202834850071086*zb^10*Log[zb] + 42.2210436277201133*zb^11*Log[zb] + 45.0070465866018601*zb^12*Log[zb] + 47.8381254749068556*zb^13*Log[zb] + 50.6871350360959*zb^14*Log[zb] + 53.5354352114778864*zb^15*Log[zb] + 56.3701069060751763*zb^16*Log[zb] + 59.18216914976083*zb^17*Log[zb] + 61.9654022255017993*zb^18*Log[zb] + 64.71555120070629*zb^19*Log[zb] + 67.4297755857933518*zb^20*Log[zb] + 70.1062623268036179*zb^21*Log[zb] + 72.7439495539568898*zb^22*Log[zb] + 75.3423268454913956*zb^23*Log[zb] + 77.9012892176693285*zb^24*Log[zb] + 80.4210293820633424*zb^25*Log[zb] + 82.9019576058539363*zb^26*Log[zb] + 85.3446417074218077*zb^27*Log[zb] + 87.7497618872443403*zb^28*Log[zb] + 90.1180765867944319*zb^29*Log[zb] + 92.4503966103159409*zb^30*Log[zb] + 94.7475654811898373*zb^31*Log[zb] + 97.0104445315808736*zb^32*Log[zb] + 99.2399016049247339*zb^33*Log[zb] + 101.436802528762948*zb^34*Log[zb] + 103.602004720085299*zb^35*Log[zb] + 105.736352437269042*zb^36*Log[zb] + 107.840673306353917*zb^37*Log[zb] + 109.915775835006435*zb^38*Log[zb] + 111.96244769244282*zb^39*Log[zb] + 113.98145458309878*zb^40*Log[zb] + 115.973539579818602*zb^41*Log[zb] + 117.939422811622852*zb^42*Log[zb] + 119.879801423801846*zb^43*Log[zb] + 121.795349745734518*zb^44*Log[zb] + 123.686719615621633*zb^45*Log[zb] + 125.554540822132946*zb^46*Log[zb] + 127.399421631470965*zb^47*Log[zb] + 129.221949375061565*zb^48*Log[zb] + 131.022691078386381*zb^49*Log[zb] + 132.802194115676503*zb^50*Log[zb] + 1.44444444444444444*Log[MH2/muf2]*Log[zb] - 15.4444444444444444*zb*Log[MH2/muf2]*Log[zb] - 24.1111111111111111*zb^2*Log[MH2/muf2]*Log[zb] - 13.*zb^3*Log[MH2/muf2]*Log[zb] - 3.11111111111111111*zb^4*Log[MH2/muf2]*Log[zb] + 4.01481481481481481*zb^5*Log[MH2/muf2]*Log[zb] + 9.72592592592592593*zb^6*Log[MH2/muf2]*Log[zb] + 14.5386243386243386*zb^7*Log[MH2/muf2]*Log[zb] + 18.7158730158730159*zb^8*Log[MH2/muf2]*Log[zb] + 22.4142857142857143*zb^9*Log[MH2/muf2]*Log[zb] + 25.7365079365079365*zb^10*Log[MH2/muf2]*Log[zb] + 28.7542408209074876*zb^11*Log[MH2/muf2]*Log[zb] + 31.5198973865640532*zb^12*Log[MH2/muf2]*Log[zb] + 34.0731219397886065*zb^13*Log[MH2/muf2]*Log[zb] + 36.44471331137998*zb^14*Log[MH2/muf2]*Log[zb] + 38.6591211257877925*zb^15*Log[MH2/muf2]*Log[zb] + 40.7361052527719194*zb^16*Log[MH2/muf2]*Log[zb] + 42.6918786732512223*zb^17*Log[MH2/muf2]*Log[zb] + 44.5399178889374968*zb^18*Log[MH2/muf2]*Log[zb] + 46.2915518758656014*zb^19*Log[MH2/muf2]*Log[zb] + 47.95639917930939*zb^20*Log[MH2/muf2]*Log[zb] + 49.5426982603453192*zb^21*Log[MH2/muf2]*Log[zb] + 51.057561175208235*zb^22*Log[MH2/muf2]*Log[zb] + 52.5071711465573358*zb^23*Log[MH2/muf2]*Log[zb] + 53.8969383841506604*zb^24*Log[MH2/muf2]*Log[zb] + 55.2316243744888246*zb^25*Log[MH2/muf2]*Log[zb] + 56.5154420383064884*zb^26*Log[MH2/muf2]*Log[zb] + 57.7521371950016451*zb^27*Log[MH2/muf2]*Log[zb] + 58.94505538791984*zb^28*Log[MH2/muf2]*Log[zb] + 60.0971971300998944*zb^29*Log[MH2/muf2]*Log[zb] + 61.2112639062356361*zb^30*Log[MH2/muf2]*Log[zb] + 62.28969673283309*zb^31*Log[MH2/muf2]*Log[zb] + 63.3347086802643923*zb^32*Log[MH2/muf2]*Log[zb] + 64.3483124599972043*zb^33*Log[MH2/muf2]*Log[zb] + 65.3323439513816368*zb^34*Log[MH2/muf2]*Log[zb] + 66.2884823663435812*zb^35*Log[MH2/muf2]*Log[zb] + 67.2182676137758875*zb^36*Log[MH2/muf2]*Log[zb] + 68.1231153186235923*zb^37*Log[MH2/muf2]*Log[zb] + 69.0043298665048069*zb^38*Log[MH2/muf2]*Log[zb] + 69.8631157779222972*zb^39*Log[MH2/muf2]*Log[zb] + 70.7005876627626031*zb^40*Log[MH2/muf2]*Log[zb] + 71.5177789628807325*zb^41*Log[MH2/muf2]*Log[zb] + 72.3156496558733767*zb^42*Log[MH2/muf2]*Log[zb] + 73.0950930649254074*zb^43*Log[MH2/muf2]*Log[zb] + 73.8569418965416809*zb^44*Log[MH2/muf2]*Log[zb] + 74.6019736090152539*zb^45*Log[MH2/muf2]*Log[zb] + 75.3309151988264089*zb^46*Log[MH2/muf2]*Log[zb] + 76.0444474791795341*zb^47*Log[MH2/muf2]*Log[zb] + 76.7432089140649283*zb^48*Log[MH2/muf2]*Log[zb] + 77.4277990621809123*zb^49*Log[MH2/muf2]*Log[zb] + 78.0987816774492419*zb^50*Log[MH2/muf2]*Log[zb] + 3.44444444444444444*Log[MH2/muf2]^2*Log[zb] + 3.44444444444444444*zb*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^2*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^3*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^4*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^5*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^6*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^7*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^8*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^9*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^10*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^11*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^12*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^13*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^14*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^15*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^16*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^17*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^18*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^19*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^20*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^21*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^22*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^23*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^24*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^25*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^26*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^27*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^28*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^29*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^30*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^31*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^32*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^33*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^34*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^35*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^36*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^37*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^38*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^39*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^40*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^41*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^42*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^43*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^44*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^45*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^46*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^47*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^48*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^49*Log[MH2/muf2]^2*Log[zb] + 6.88888888888888889*zb^50*Log[MH2/muf2]^2*Log[zb] + 2.63888888888888889*Log[zb]^2 - 13.8611111111111111*zb*Log[zb]^2 - 20.0277777777777778*zb^2*Log[zb]^2 - 7.65740740740740741*zb^3*Log[zb]^2 + 2.93981481481481481*zb^4*Log[zb]^2 + 10.5694444444444444*zb^5*Log[zb]^2 + 16.6740740740740741*zb^6*Log[zb]^2 + 21.8105820105820106*zb^7*Log[zb]^2 + 26.2632936507936508*zb^8*Log[zb]^2 + 30.2015652557319224*zb^9*Log[zb]^2 + 33.7362874779541446*zb^10*Log[zb]^2 + 36.9448172198172198*zb^11*Log[zb]^2 + 39.8836219336219336*zb^12*Log[zb]^2 + 42.5953546453546454*zb^13*Log[zb]^2 + 45.1131100381100381*zb^14*Log[zb]^2 + 47.4631303881303881*zb^15*Log[zb]^2 + 49.6666026103526104*zb^16*Log[zb]^2 + 51.7408945493504317*zb^17*Log[zb]^2 + 53.7004306786169531*zb^18*Log[zb]^2 + 55.5573278234397945*zb^19*Log[zb]^2 + 57.3218664849082806*zb^20*Log[zb]^2 + 59.00284671325693*zb^21*Log[zb]^2 + 60.60786114327136*zb^22*Log[zb]^2 + 62.1435074615263739*zb^23*Log[zb]^2 + 63.6155558439008432*zb^24*Log[zb]^2 + 65.0290824139491524*zb^25*Log[zb]^2 + 66.3885767159434544*zb^26*Log[zb]^2 + 67.6980290742847016*zb^27*Log[zb]^2 + 68.9610022122578396*zb^28*Log[zb]^2 + 70.1806904281146378*zb^29*Log[zb]^2 + 71.3599688444620197*zb^30*Log[zb]^2 + 72.5014346706886913*zb^31*Log[zb]^2 + 73.60744198849036*zb^32*Log[zb]^2 + 74.6801312466634931*zb^33*Log[zb]^2 + 75.7214544047145923*zb^34*Log[zb]^2 + 76.7331964752801923*zb^35*Log[zb]^2 + 77.7169940683915109*zb^36*Log[zb]^2 + 78.6743514257488683*zb^37*Log[zb]^2 + 79.6066543427009*zb^38*Log[zb]^2 + 80.5151823038604481*zb^39*Log[zb]^2 + 81.4011191009814558*zb^40*Log[zb]^2 + 82.2655621556684129*zb^41*Log[zb]^2 + 83.1095307322589407*zb^42*Log[zb]^2 + 83.9339731959526806*zb^43*Log[zb]^2 + 84.7397734465203731*zb^44*Log[zb]^2 + 85.5277566376043393*zb^45*Log[zb]^2 + 86.2986942748463244*zb^46*Log[zb]^2 + 87.0533087721681914*zb^47*Log[zb]^2 + 87.7922775339456951*zb^48*Log[zb]^2 + 88.5162366211266668*zb^49*Log[zb]^2 + 89.2257840512098112*zb^50*Log[zb]^2 + 10.3333333333333333*Log[MH2/muf2]*Log[zb]^2 + 10.3333333333333333*zb*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^2*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^3*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^4*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^5*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^6*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^7*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^8*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^9*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^10*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^11*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^12*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^13*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^14*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^15*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^16*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^17*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^18*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^19*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^20*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^21*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^22*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^23*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^24*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^25*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^26*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^27*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^28*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^29*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^30*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^31*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^32*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^33*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^34*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^35*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^36*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^37*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^38*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^39*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^40*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^41*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^42*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^43*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^44*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^45*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^46*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^47*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^48*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^49*Log[MH2/muf2]*Log[zb]^2 + 20.6666666666666667*zb^50*Log[MH2/muf2]*Log[zb]^2 + 6.796296296296297*Log[zb]^3 + 6.796296296296297*zb*Log[zb]^3 + 13.5925925925925926*zb^2*Log[zb]^3 + 13.5925925925925926*zb^3*Log[zb]^3 + 13.5925925925925926*zb^4*Log[zb]^3 + 13.5925925925925926*zb^5*Log[zb]^3 + 13.5925925925925926*zb^6*Log[zb]^3 + 13.5925925925925926*zb^7*Log[zb]^3 + 13.5925925925925926*zb^8*Log[zb]^3 + 13.5925925925925926*zb^9*Log[zb]^3 + 13.5925925925925926*zb^10*Log[zb]^3 + 13.5925925925925926*zb^11*Log[zb]^3 + 13.5925925925925926*zb^12*Log[zb]^3 + 13.5925925925925926*zb^13*Log[zb]^3 + 13.5925925925925926*zb^14*Log[zb]^3 + 13.5925925925925926*zb^15*Log[zb]^3 + 13.5925925925925926*zb^16*Log[zb]^3 + 13.5925925925925926*zb^17*Log[zb]^3 + 13.5925925925925926*zb^18*Log[zb]^3 + 13.5925925925925926*zb^19*Log[zb]^3 + 13.5925925925925926*zb^20*Log[zb]^3 + 13.5925925925925926*zb^21*Log[zb]^3 + 13.5925925925925926*zb^22*Log[zb]^3 + 13.5925925925925926*zb^23*Log[zb]^3 + 13.5925925925925926*zb^24*Log[zb]^3 + 13.5925925925925926*zb^25*Log[zb]^3 + 13.5925925925925926*zb^26*Log[zb]^3 + 13.5925925925925926*zb^27*Log[zb]^3 + 13.5925925925925926*zb^28*Log[zb]^3 + 13.5925925925925926*zb^29*Log[zb]^3 + 13.5925925925925926*zb^30*Log[zb]^3 + 13.5925925925925926*zb^31*Log[zb]^3 + 13.5925925925925926*zb^32*Log[zb]^3 + 13.5925925925925926*zb^33*Log[zb]^3 + 13.5925925925925926*zb^34*Log[zb]^3 + 13.5925925925925926*zb^35*Log[zb]^3 + 13.5925925925925926*zb^36*Log[zb]^3 + 13.5925925925925926*zb^37*Log[zb]^3 + 13.5925925925925926*zb^38*Log[zb]^3 + 13.5925925925925926*zb^39*Log[zb]^3 + 13.5925925925925926*zb^40*Log[zb]^3 + 13.5925925925925926*zb^41*Log[zb]^3 + 13.5925925925925926*zb^42*Log[zb]^3 + 13.5925925925925926*zb^43*Log[zb]^3 + 13.5925925925925926*zb^44*Log[zb]^3 + 13.5925925925925926*zb^45*Log[zb]^3 + 13.5925925925925926*zb^46*Log[zb]^3 + 13.5925925925925926*zb^47*Log[zb]^3 + 13.5925925925925926*zb^48*Log[zb]^3 + 13.5925925925925926*zb^49*Log[zb]^3 + 13.5925925925925926*zb^50*Log[zb]^3, -0.702105007730180332*zb + 1.76165730321954432*zb^2 + 25.8175334451132075*zb^3 + 13.7847818498093994*zb^4 + 9.63718530376135514*zb^5 + 7.337384202459002*zb^6 + 5.80879858401190466*zb^7 + 4.70015850041054283*zb^8 + 3.85723393854685682*zb^9 + 3.19876171441432503*zb^10 + 2.67636245278745629*zb^11 + 2.25865708286673675*zb^12 + 1.92398844545185657*zb^13 + 1.65670062932424674*zb^14 + 1.44506791661988998*zb^15 + 1.28006107934348057*zb^16 + 1.15457105451277857*zb^17 + 1.062898010466528*zb^18 + 1.00040236871276002*zb^19 + 0.963258947313101721*zb^20 + 0.948279173987686093*zb^21 + 0.952779636233437932*zb^22 + 0.974483020365468162*zb^23 + 1.0114422144873387*zb^24 + 1.06198131176181292*zb^25 + 1.12464916181862617*zb^26 + 1.19818238408504159*zb^27 + 1.28147561466238982*zb^28 + 1.37355735165658647*zb^29 + 1.47357018176453493*zb^30 + 1.58075447015366838*zb^31 + 1.69443481314727468*zb^32 + 1.8140087134257585*zb^33 + 1.93893705691502377*zb^34 + 2.06873606062071727*zb^35 + 2.20297042930617797*zb^36 + 2.34124751170723193*zb^37 + 2.48321228794316288*zb^38 + 2.62854305183022061*zb^39 + 2.77694767706426142*zb^40 + 2.92816037629100919*zb^41 + 3.08193887810549677*zb^42 + 3.238061959905675*zb^43 + 3.39632728494480792*zb^44 + 3.55654950040077892*zb^45 + 3.71855856020721201*zb^46 + 3.88219824208162333*zb^47 + 4.04732483288222612*zb^48 + 4.21380596031832318*zb^49 + 4.38151955228038645*zb^50 + ALARM*zb^51 - 0.888888888888888889*zb*Log[MH2/muf2] - 1.33333333333333333*zb^2*Log[MH2/muf2] - 12.757201646090534*zb^3*Log[MH2/muf2] - 11.4362139917695473*zb^4*Log[MH2/muf2] - 10.8910288065843621*zb^5*Log[MH2/muf2] - 10.4709465020576132*zb^6*Log[MH2/muf2] - 10.0763483665070967*zb^7*Log[MH2/muf2] - 9.68635088603342572*zb^8*Log[MH2/muf2] - 9.29731362503849276*zb^9*Log[MH2/muf2] - 8.90977688194619412*zb^10*Log[MH2/muf2] - 8.52509666628954748*zb^11*Log[MH2/muf2] - 8.14454131317527181*zb^12*Log[MH2/muf2] - 7.76908812956358004*zb^13*Log[MH2/muf2] - 7.399422957761656*zb^14*Log[MH2/muf2] - 7.03599120116750634*zb^15*Log[MH2/muf2] - 6.67905369422999941*zb^16*Log[MH2/muf2] - 6.32873443910490038*zb^17*Log[MH2/muf2] - 5.98505809797886042*zb^18*Log[MH2/muf2] - 5.647978383389643*zb^19*Log[MH2/muf2] - 5.31739918366962197*zb^20*Log[MH2/muf2] - 4.99319014393395176*zb^21*Log[MH2/muf2] - 4.6751981017129545*zb^22*Log[MH2/muf2] - 4.36325545205096509*zb^23*Log[MH2/muf2] - 4.05718624655149284*zb^24*Log[MH2/muf2] - 3.75681062135215368*zb^25*Log[MH2/muf2] - 3.46194799198386182*zb^26*Log[MH2/muf2] - 3.17241933720281509*zb^27*Log[MH2/muf2] - 2.88804880897129285*zb^28*Log[MH2/muf2] - 2.60866484365613879*zb^29*Log[MH2/muf2] - 2.33410090404966117*zb^30*Log[MH2/muf2] - 2.06419594845623737*zb^31*Log[MH2/muf2] - 1.79879469852637985*zb^32*Log[MH2/muf2] - 1.53774775936916356*zb^33*Log[MH2/muf2] - 1.28091163200775152*zb^34*Log[MH2/muf2] - 1.02814864821306666*zb^35*Log[MH2/muf2] - 0.779326850252366497*zb^36*Log[MH2/muf2] - 0.534319832463975347*zb^37*Log[MH2/muf2] - 0.293006557335493439*zb^38*Log[MH2/muf2] - 0.05527115556726762*zb^39*Log[MH2/muf2] + 0.178997282814587378*zb^40*Log[MH2/muf2] + 0.4099049210636026*zb^41*Log[MH2/muf2] + 0.637553388195280416*zb^42*Log[MH2/muf2] + 0.862039988560687888*zb^43*Log[MH2/muf2] + 1.08345790652734687*zb^44*Log[MH2/muf2] + 1.30189640489149279*zb^45*Log[MH2/muf2] + 1.51744101610598424*zb^46*Log[MH2/muf2] + 1.73017372575528443*zb^47*Log[MH2/muf2] + 1.94017314796946276*zb^48*Log[MH2/muf2] + 2.14751469266329158*zb^49*Log[MH2/muf2] + 2.35227072462971449*zb^50*Log[MH2/muf2] + 0.444444444444444444*zb*Log[MH2/muf2]^2 + 0.666666666666666667*zb^2*Log[MH2/muf2]^2 + 1.11111111111111111*zb^3*Log[MH2/muf2]^2 + 1.44444444444444444*zb^4*Log[MH2/muf2]^2 + 1.72592592592592593*zb^5*Log[MH2/muf2]^2 + 1.97037037037037037*zb^6*Log[MH2/muf2]^2 + 2.18624338624338624*zb^7*Log[MH2/muf2]^2 + 2.37936507936507937*zb^8*Log[MH2/muf2]^2 + 2.55396825396825397*zb^9*Log[MH2/muf2]^2 + 2.71322751322751323*zb^10*Log[MH2/muf2]^2 + 2.85957992624659291*zb^11*Log[MH2/muf2]^2 + 2.99493346160012827*zb^12*Log[MH2/muf2]^2 + 3.12080758747425414*zb^13*Log[MH2/muf2]^2 + 3.23843070509737176*zb^14*Log[MH2/muf2]^2 + 3.34880921547588214*zb^15*Log[MH2/muf2]^2 + 3.45277746944413611*zb^16*Log[MH2/muf2]^2 + 3.551034550054158*zb^17*Log[MH2/muf2]^2 + 3.64417180495611868*zb^18*Log[MH2/muf2]^2 + 3.73269376344711742*zb^19*Log[MH2/muf2]^2 + 3.81703424427882632*zb^20*Log[MH2/muf2]^2 + 3.89756891428718054*zb^21*Log[MH2/muf2]^2 + 3.9746251913434576*zb^22*Log[MH2/muf2]^2 + 4.04849013477361842*zb^23*Log[MH2/muf2]^2 + 4.11941679265679804*zb^24*Log[MH2/muf2]^2 + 4.18762935304327147*zb^25*Log[MH2/muf2]^2 + 4.25332735874127717*zb^26*Log[MH2/muf2]^2 + 4.31668918210310053*zb^27*Log[MH2/muf2]^2 + 4.37787490995549505*zb^28*Log[MH2/muf2]^2 + 4.43702875454995267*zb^29*Log[MH2/muf2]^2 + 4.49428108076779613*zb^30*Log[MH2/muf2]^2 + 4.54975012044150766*zb^31*Log[MH2/muf2]^2 + 4.60354342987997839*zb^32*Log[MH2/muf2]^2 + 4.65575913532149028*zb^33*Log[MH2/muf2]^2 + 4.70648700222582778*zb^34*Log[MH2/muf2]^2 + 4.75580935743053592*zb^35*Log[MH2/muf2]^2 + 4.80380188777600744*zb^36*Log[MH2/muf2]^2 + 4.85053433450845418*zb^37*Log[MH2/muf2]^2 + 4.89607109934346463*zb^38*Log[MH2/muf2]^2 + 4.94047177532308797*zb^39*Log[MH2/muf2]^2 + 4.98379161337976814*zb^40*Log[MH2/muf2]^2 + 5.02608193371886896*zb^41*Log[MH2/muf2]^2 + 5.06739048966157125*zb^42*Log[MH2/muf2]^2 + 5.10776179038454525*zb^43*Log[MH2/muf2]^2 + 5.14723738799967775*zb^44*Log[MH2/muf2]^2 + 5.18585613359516753*zb^45*Log[MH2/muf2]^2 + 5.22365440617604881*zb^46*Log[MH2/muf2]^2 + 5.26066631787189513*zb^47*Log[MH2/muf2]^2 + 5.29692389830153847*zb^48*Log[MH2/muf2]^2 + 5.33245726058262112*zb^49*Log[MH2/muf2]^2 + 5.36729475113439738*zb^50*Log[MH2/muf2]^2 - 1.77777777777777778*zb*Log[zb] - 2.66666666666666667*zb^2*Log[zb] - 25.448559670781894*zb^3*Log[zb] - 21.2263374485596708*zb^4*Log[zb] - 19.1088065843621399*zb^5*Log[zb] - 17.5048559670781893*zb^6*Log[zb] - 16.1061358864533468*zb^7*Log[zb] - 14.8182044175694969*zb^8*Log[zb] - 13.6043078301279359*zb^9*Log[zb] - 12.4473413398281123*zb^10*Log[zb] - 11.3379883907445235*zb^11*Log[zb] - 10.2704055558216212*zb^12*Log[zb] - 9.240469576235292*zb^13*Log[zb] - 8.24500030982585465*zb^14*Log[zb] - 7.28138918211216284*zb^15*Log[zb] - 6.34740834813132885*zb^16*Log[zb] - 5.441105349863702*zb^17*Log[zb] - 4.56074048331403433*zb^18*Log[zb] - 3.70474665695892566*zb^19*Log[zb] - 2.87170175112945264*zb^20*Log[zb] - 2.0603083320745856*zb^21*Log[zb] - 1.26937795935296997*zb^22*Log[zb] - 0.497818541340379102*zb^23*Log[zb] + 0.255376165304233025*zb^24*Log[zb] + 0.991135467232702005*zb^25*Log[zb] + 1.71031941542797519*zb^26*Log[zb] + 2.41372549921538607*zb^27*Log[zb] + 3.10209452715825389*zb^28*Log[zb] + 3.77611582463835288*zb^29*Log[zb] + 4.43643184875592812*zb^30*Log[zb] + 5.08364230101035422*zb^31*Log[zb] + 5.71830780365780323*zb^32*Log[zb] + 6.34095319471012848*zb^33*Log[zb] + 6.95207048805446178*zb^34*Log[zb] + 7.55212153840420838*zb^35*Log[zb] + 8.14154044527303293*zb^36*Log[zb] + 8.72073572558661553*zb^37*Log[zb] + 9.29009228070223917*zb^38*Log[zb] + 9.84997318034469335*zb^39*Log[zb] + 10.4007212831792785*zb^40*Log[zb] + 10.9426607113461761*zb^41*Log[zb] + 11.4760981942107849*zb^42*Log[zb] + 12.0013242947906427*zb^43*Log[zb] + 12.518614530759756*zb^44*Log[zb] + 13.0282304005714515*zb^45*Log[zb] + 13.5304203240528263*zb^46*Log[zb] + 14.025420505783712*zb^47*Log[zb] + 14.5134557286606169*zb^48*Log[zb] + 14.9947400842442722*zb^49*Log[zb] + 15.469477645783568*zb^50*Log[zb] + 1.77777777777777778*zb*Log[MH2/muf2]*Log[zb] + 2.66666666666666667*zb^2*Log[MH2/muf2]*Log[zb] + 7.60493827160493827*zb^3*Log[MH2/muf2]*Log[zb] + 8.938271604938272*zb^4*Log[MH2/muf2]*Log[zb] + 10.0641975308641975*zb^5*Log[MH2/muf2]*Log[zb] + 11.0419753086419753*zb^6*Log[MH2/muf2]*Log[zb] + 11.9054673721340388*zb^7*Log[MH2/muf2]*Log[zb] + 12.6779541446208113*zb^8*Log[MH2/muf2]*Log[zb] + 13.3763668430335097*zb^9*Log[MH2/muf2]*Log[zb] + 14.0134038800705467*zb^10*Log[MH2/muf2]*Log[zb] + 14.5988135321468655*zb^11*Log[MH2/muf2]*Log[zb] + 15.1402276735610069*zb^12*Log[MH2/muf2]*Log[zb] + 15.6437241770575104*zb^13*Log[MH2/muf2]*Log[zb] + 16.1142166475499809*zb^14*Log[MH2/muf2]*Log[zb] + 16.5557306890640224*zb^15*Log[MH2/muf2]*Log[zb] + 16.9716037049370383*zb^16*Log[MH2/muf2]*Log[zb] + 17.3646320273771254*zb^17*Log[MH2/muf2]*Log[zb] + 17.7371810469849686*zb^18*Log[MH2/muf2]*Log[zb] + 18.0912688809489635*zb^19*Log[MH2/muf2]*Log[zb] + 18.4286308042757991*zb^20*Log[MH2/muf2]*Log[zb] + 18.750769484309217*zb^21*Log[MH2/muf2]*Log[zb] + 19.0589945925343242*zb^22*Log[MH2/muf2]*Log[zb] + 19.3544543662549675*zb^23*Log[MH2/muf2]*Log[zb] + 19.638160997787686*zb^24*Log[MH2/muf2]*Log[zb] + 19.9110112393335797*zb^25*Log[MH2/muf2]*Log[zb] + 20.1738032621256025*zb^26*Log[MH2/muf2]*Log[zb] + 20.427250555572897*zb^27*Log[MH2/muf2]*Log[zb] + 20.671993466982475*zb^28*Log[MH2/muf2]*Log[zb] + 20.9086088453603045*zb^29*Log[MH2/muf2]*Log[zb] + 21.1376181502316783*zb^30*Log[MH2/muf2]*Log[zb] + 21.3594943089265245*zb^31*Log[MH2/muf2]*Log[zb] + 21.5746675466804074*zb^32*Log[MH2/muf2]*Log[zb] + 21.783530368446456*zb^33*Log[MH2/muf2]*Log[zb] + 21.9864418360638049*zb^34*Log[MH2/muf2]*Log[zb] + 22.1837312568826375*zb^35*Log[MH2/muf2]*Log[zb] + 22.3757013782645236*zb^36*Log[MH2/muf2]*Log[zb] + 22.5626311651943105*zb^37*Log[MH2/muf2]*Log[zb] + 22.7447782245343523*zb^38*Log[MH2/muf2]*Log[zb] + 22.9223809284528457*zb^39*Log[MH2/muf2]*Log[zb] + 23.0956602806795664*zb^40*Log[MH2/muf2]*Log[zb] + 23.2648215620359697*zb^41*Log[MH2/muf2]*Log[zb] + 23.4300557858067788*zb^42*Log[MH2/muf2]*Log[zb] + 23.5915409886986748*zb^43*Log[MH2/muf2]*Log[zb] + 23.7494433791592048*zb^44*Log[MH2/muf2]*Log[zb] + 23.903918361541162*zb^45*Log[MH2/muf2]*Log[zb] + 24.0551114518646891*zb^46*Log[MH2/muf2]*Log[zb] + 24.2031590986480744*zb^47*Log[MH2/muf2]*Log[zb] + 24.3481894203666477*zb^48*Log[MH2/muf2]*Log[zb] + 24.4903228694909783*zb^49*Log[MH2/muf2]*Log[zb] + 24.6296728316980834*zb^50*Log[MH2/muf2]*Log[zb] + 1.77777777777777778*zb*Log[zb]^2 + 2.66666666666666667*zb^2*Log[zb]^2 + 9.58024691358024691*zb^3*Log[zb]^2 + 10.9135802469135802*zb^4*Log[zb]^2 + 12.0395061728395062*zb^5*Log[zb]^2 + 13.017283950617283*zb^6*Log[zb]^2 + 13.8807760141093474*zb^7*Log[zb]^2 + 14.6532627865961199*zb^8*Log[zb]^2 + 15.3516754850088183*zb^9*Log[zb]^2 + 15.9887125220458554*zb^10*Log[zb]^2 + 16.5741221741221741*zb^11*Log[zb]^2 + 17.1155363155363155*zb^12*Log[zb]^2 + 17.619032819032817*zb^13*Log[zb]^2 + 18.0895252895252895*zb^14*Log[zb]^2 + 18.53103933103933*zb^15*Log[zb]^2 + 18.9469123469123469*zb^16*Log[zb]^2 + 19.3399406693524341*zb^17*Log[zb]^2 + 19.7124896889602772*zb^18*Log[zb]^2 + 20.0665775229242722*zb^19*Log[zb]^2 + 20.4039394462511078*zb^20*Log[zb]^2 + 20.7260781262845246*zb^21*Log[zb]^2 + 21.0343032345096329*zb^22*Log[zb]^2 + 21.3297630082302761*zb^23*Log[zb]^2 + 21.6134696397629946*zb^24*Log[zb]^2 + 21.8863198813088884*zb^25*Log[zb]^2 + 22.1491119041009111*zb^26*Log[zb]^2 + 22.4025591975482046*zb^27*Log[zb]^2 + 22.6473021089577827*zb^28*Log[zb]^2 + 22.8839174873356132*zb^29*Log[zb]^2 + 23.112926792206988*zb^30*Log[zb]^2 + 23.3348029509018331*zb^31*Log[zb]^2 + 23.549976188655716*zb^32*Log[zb]^2 + 23.7588390104217636*zb^33*Log[zb]^2 + 23.9617504780391136*zb^34*Log[zb]^2 + 24.1590398988579462*zb^35*Log[zb]^2 + 24.3510100202398322*zb^36*Log[zb]^2 + 24.5379398071696192*zb^37*Log[zb]^2 + 24.72008686650966*zb^38*Log[zb]^2 + 24.8976895704281544*zb^39*Log[zb]^2 + 25.070968922654874*zb^40*Log[zb]^2 + 25.2401302040112783*zb^41*Log[zb]^2 + 25.4053644277820875*zb^42*Log[zb]^2 + 25.5668496306739835*zb^43*Log[zb]^2 + 25.7247520211345135*zb^44*Log[zb]^2 + 25.8792270035164726*zb^45*Log[zb]^2 + 26.0304200938399977*zb^46*Log[zb]^2 + 26.178467740623383*zb^47*Log[zb]^2 + 26.3234980623419563*zb^48*Log[zb]^2 + 26.4656315114662869*zb^49*Log[zb]^2 + 26.60498147367339*zb^50*Log[zb]^2, -0.702105007730180332*zb + 0.206101747663988762*zb^2 + 0.960786863390598554*zb^3 + 0.684208107592963305*zb^4 + 0.484265882532573375*zb^5 + 0.359348183150658692*zb^6 + 0.302794142766885947*zb^7 + 0.306418028539281849*zb^8 + 0.361515794033608094*zb^9 + 0.459951455551907279*zb^10 + 0.594609448097893163*zb^11 + 0.759464620986126452*zb^12 + 0.949490633203304182*zb^13 + 1.1605186847493472*zb^14 + 1.38909446570240545*zb^15 + 1.63235083989496982*zb^16 + 1.88790063727935535*zb^17 + 2.15374871544782691*zb^18 + 2.42822070681568063*zb^19 + 2.70990556659052273*zb^20 + 2.99760928208611328*zb^21 + 3.2903175121338326*zb^22 + 3.58716534032687411*zb^23 + 3.88741269157576436*zb^24 + 4.19042426431772541*zb^25 + 4.49565307381482317*zb^26 + 4.80262689395729704*zb^27 + 5.11093703538749701*zb^28 + 5.42022901519378876*zb^29 + 5.73019476508157169*zb^30 + 6.04056609657070713*zb^31 + 6.35110919791221824*zb^32 + 6.66161998156278745*zb^33 + 6.97192013590026337*zb^34 + 7.28185376247984205*zb^35 + 7.59128450211166755*zb^36 + 7.90009307061208926*zb^37 + 8.20817513918827509*zb^38 + 8.51543950579093508*zb^39 + 8.82180651298062916*zb^40 + 9.12720667534226399*zb^41 + 9.43157948559636074*zb^42 + 9.73487237356666943*zb^43 + 10.0370397962864106*zb^44 + 10.338042440929895*zb^45 + 10.6378465250777364*zb^46 + 10.9364231811703093*zb^47 + 11.2337479139620507*zb^48 + 11.5298001214283101*zb^49 + 11.8245626709529467*zb^50 + ALARM*zb^51 - 0.888888888888888889*zb*Log[MH2/muf2] - 1.33333333333333333*zb^2*Log[MH2/muf2] - 2.51851851851851852*zb^3*Log[MH2/muf2] - 2.77777777777777778*zb^4*Log[MH2/muf2] - 2.78567901234567901*zb^5*Log[MH2/muf2] - 2.65530864197530864*zb^6*Log[MH2/muf2] - 2.44131015369110607*zb^7*Log[MH2/muf2] - 2.17547493071302595*zb^8*Log[MH2/muf2] - 1.87736457545981356*zb^9*Log[MH2/muf2] - 1.5594339464180733*zb^10*Log[MH2/muf2] - 1.22982294138619295*zb^11*Log[MH2/muf2] - 0.893961440373176785*zb^12*Log[MH2/muf2] - 0.555528027114588701*zb^13*Log[MH2/muf2] - 0.217041553158029275*zb^14*Log[MH2/muf2] + 0.119763332364804966*zb^15*Log[MH2/muf2] + 0.453691749626555561*zb^16*Log[MH2/muf2] + 0.7839259336861913*zb^17*Log[MH2/muf2] + 1.10991487063245242*zb^18*Log[MH2/muf2] + 1.43129811820081311*zb^19*Log[MH2/muf2] + 1.7478524227125887*zb^20*Log[MH2/muf2] + 2.05945381163398041*zb^21*Log[MH2/muf2] + 2.36605036175773089*zb^22*Log[MH2/muf2] + 2.66764243875030735*zb^23*Log[MH2/muf2] + 2.96426823384018562*zb^24*Log[MH2/muf2] + 3.25599310024383845*zb^25*Log[MH2/muf2] + 3.54290164397688525*zb^26*Log[MH2/muf2] + 3.82509183018489551*zb^27*Log[MH2/muf2] + 4.10267057680982133*zb^28*Log[MH2/muf2] + 4.37575045408397803*zb^29*Log[MH2/muf2] + 4.644447211663206*zb^30*Log[MH2/muf2] + 4.90887792878276161*zb^31*Log[MH2/muf2] + 5.16915963573619814*zb^32*Log[MH2/muf2] + 5.42540829339262397*zb^33*Log[MH2/muf2] + 5.67773804559617445*zb^34*Log[MH2/muf2] + 5.92626068005247076*zb^35*Log[MH2/muf2] + 6.17108524874361049*zb^36*Log[MH2/muf2] + 6.41231781046996388*zb^37*Log[MH2/muf2] + 6.65006126682394865*zb^38*Log[MH2/muf2] + 6.88441526949927441*zb^39*Log[MH2/muf2] + 7.11547618186658584*zb^40*Log[MH2/muf2] + 7.34333708159603412*zb^41*Log[MH2/muf2] + 7.56808779406843968*zb^42*Log[MH2/muf2] + 7.78981494860387759*zb^43*Log[MH2/muf2] + 8.00860205130973455*zb^44*Log[MH2/muf2] + 8.22452956972965332*zb^45*Log[MH2/muf2] + 8.43767502555094376*zb^46*Log[MH2/muf2] + 8.64811309246979076*zb^47*Log[MH2/muf2] + 8.85591569697339526*zb^48*Log[MH2/muf2] + 9.06115212031625453*zb^49*Log[MH2/muf2] + 9.26388910037507437*zb^50*Log[MH2/muf2] + 0.444444444444444444*zb*Log[MH2/muf2]^2 + 0.666666666666666667*zb^2*Log[MH2/muf2]^2 + 1.11111111111111111*zb^3*Log[MH2/muf2]^2 + 1.44444444444444444*zb^4*Log[MH2/muf2]^2 + 1.72592592592592593*zb^5*Log[MH2/muf2]^2 + 1.97037037037037037*zb^6*Log[MH2/muf2]^2 + 2.18624338624338624*zb^7*Log[MH2/muf2]^2 + 2.37936507936507937*zb^8*Log[MH2/muf2]^2 + 2.55396825396825397*zb^9*Log[MH2/muf2]^2 + 2.71322751322751323*zb^10*Log[MH2/muf2]^2 + 2.85957992624659291*zb^11*Log[MH2/muf2]^2 + 2.99493346160012827*zb^12*Log[MH2/muf2]^2 + 3.12080758747425414*zb^13*Log[MH2/muf2]^2 + 3.23843070509737176*zb^14*Log[MH2/muf2]^2 + 3.34880921547588214*zb^15*Log[MH2/muf2]^2 + 3.45277746944413611*zb^16*Log[MH2/muf2]^2 + 3.551034550054158*zb^17*Log[MH2/muf2]^2 + 3.64417180495611868*zb^18*Log[MH2/muf2]^2 + 3.73269376344711742*zb^19*Log[MH2/muf2]^2 + 3.81703424427882632*zb^20*Log[MH2/muf2]^2 + 3.89756891428718054*zb^21*Log[MH2/muf2]^2 + 3.9746251913434576*zb^22*Log[MH2/muf2]^2 + 4.04849013477361842*zb^23*Log[MH2/muf2]^2 + 4.11941679265679804*zb^24*Log[MH2/muf2]^2 + 4.18762935304327147*zb^25*Log[MH2/muf2]^2 + 4.25332735874127717*zb^26*Log[MH2/muf2]^2 + 4.31668918210310053*zb^27*Log[MH2/muf2]^2 + 4.37787490995549505*zb^28*Log[MH2/muf2]^2 + 4.43702875454995267*zb^29*Log[MH2/muf2]^2 + 4.49428108076779613*zb^30*Log[MH2/muf2]^2 + 4.54975012044150766*zb^31*Log[MH2/muf2]^2 + 4.60354342987997839*zb^32*Log[MH2/muf2]^2 + 4.65575913532149028*zb^33*Log[MH2/muf2]^2 + 4.70648700222582778*zb^34*Log[MH2/muf2]^2 + 4.75580935743053592*zb^35*Log[MH2/muf2]^2 + 4.80380188777600744*zb^36*Log[MH2/muf2]^2 + 4.85053433450845418*zb^37*Log[MH2/muf2]^2 + 4.89607109934346463*zb^38*Log[MH2/muf2]^2 + 4.94047177532308797*zb^39*Log[MH2/muf2]^2 + 4.98379161337976814*zb^40*Log[MH2/muf2]^2 + 5.02608193371886896*zb^41*Log[MH2/muf2]^2 + 5.06739048966157125*zb^42*Log[MH2/muf2]^2 + 5.10776179038454525*zb^43*Log[MH2/muf2]^2 + 5.14723738799967775*zb^44*Log[MH2/muf2]^2 + 5.18585613359516753*zb^45*Log[MH2/muf2]^2 + 5.22365440617604881*zb^46*Log[MH2/muf2]^2 + 5.26066631787189513*zb^47*Log[MH2/muf2]^2 + 5.29692389830153847*zb^48*Log[MH2/muf2]^2 + 5.33245726058262112*zb^49*Log[MH2/muf2]^2 + 5.36729475113439738*zb^50*Log[MH2/muf2]^2 - 1.77777777777777778*zb*Log[zb] - 2.66666666666666667*zb^2*Log[zb] - 5.03703703703703704*zb^3*Log[zb] - 5.55555555555555556*zb^4*Log[zb] - 5.57135802469135802*zb^5*Log[zb] - 5.31061728395061728*zb^6*Log[zb] - 4.88262030738221214*zb^7*Log[zb] - 4.350949861426052*zb^8*Log[zb] - 3.75472915091962711*zb^9*Log[zb] - 3.1188678928361466*zb^10*Log[zb] - 2.459645882772386*zb^11*Log[zb] - 1.78792288074635357*zb^12*Log[zb] - 1.1110560542291774*zb^13*Log[zb] - 0.434083106316058549*zb^14*Log[zb] + 0.239526664729609933*zb^15*Log[zb] + 0.907383499253111123*zb^16*Log[zb] + 1.56785186737238274*zb^17*Log[zb] + 2.21982974126490485*zb^18*Log[zb] + 2.86259623640162622*zb^19*Log[zb] + 3.4957048454251773*zb^20*Log[zb] + 4.11890762326796083*zb^21*Log[zb] + 4.73210072351546178*zb^22*Log[zb] + 5.33528487750061471*zb^23*Log[zb] + 5.92853646768037124*zb^24*Log[zb] + 6.5119862004876765*zb^25*Log[zb] + 7.08580328795377051*zb^26*Log[zb] + 7.65018366036979101*zb^27*Log[zb] + 8.20534115361964266*zb^28*Log[zb] + 8.75150090816795605*zb^29*Log[zb] + 9.28889442332641101*zb^30*Log[zb] + 9.81775585756552321*zb^31*Log[zb] + 10.3383192714723963*zb^32*Log[zb] + 10.8508165867852479*zb^33*Log[zb] + 11.3554760911923489*zb^34*Log[zb] + 11.8525213601049415*zb^35*Log[zb] + 12.34217049748722*zb^36*Log[zb] + 12.8246356209399278*zb^37*Log[zb] + 13.3001225336478973*zb^38*Log[zb] + 13.7688305389985488*zb^39*Log[zb] + 14.2309523637331717*zb^40*Log[zb] + 14.6866741631920682*zb^41*Log[zb] + 15.1361755881368794*zb^42*Log[zb] + 15.5796298972077552*zb^43*Log[zb] + 16.0172041026194691*zb^44*Log[zb] + 16.4490591394593066*zb^45*Log[zb] + 16.8753500511018875*zb^46*Log[zb] + 17.2962261849395815*zb^47*Log[zb] + 17.7118313939467905*zb^48*Log[zb] + 18.1223042406325091*zb^49*Log[zb] + 18.5277782007501487*zb^50*Log[zb] + 1.77777777777777778*zb*Log[MH2/muf2]*Log[zb] + 2.66666666666666667*zb^2*Log[MH2/muf2]*Log[zb] + 4.44444444444444444*zb^3*Log[MH2/muf2]*Log[zb] + 5.77777777777777778*zb^4*Log[MH2/muf2]*Log[zb] + 6.9037037037037035*zb^5*Log[MH2/muf2]*Log[zb] + 7.88148148148148148*zb^6*Log[MH2/muf2]*Log[zb] + 8.74497354497354497*zb^7*Log[MH2/muf2]*Log[zb] + 9.51746031746031746*zb^8*Log[MH2/muf2]*Log[zb] + 10.2158730158730159*zb^9*Log[MH2/muf2]*Log[zb] + 10.8529100529100529*zb^10*Log[MH2/muf2]*Log[zb] + 11.4383197049863717*zb^11*Log[MH2/muf2]*Log[zb] + 11.9797338464005131*zb^12*Log[MH2/muf2]*Log[zb] + 12.4832303498970166*zb^13*Log[MH2/muf2]*Log[zb] + 12.9537228203894871*zb^14*Log[MH2/muf2]*Log[zb] + 13.3952368619035286*zb^15*Log[MH2/muf2]*Log[zb] + 13.8111098777765444*zb^16*Log[MH2/muf2]*Log[zb] + 14.2041382002166316*zb^17*Log[MH2/muf2]*Log[zb] + 14.5766872198244747*zb^18*Log[MH2/muf2]*Log[zb] + 14.9307750537884697*zb^19*Log[MH2/muf2]*Log[zb] + 15.2681369771153053*zb^20*Log[MH2/muf2]*Log[zb] + 15.5902756571487222*zb^21*Log[MH2/muf2]*Log[zb] + 15.8985007653738304*zb^22*Log[MH2/muf2]*Log[zb] + 16.1939605390944737*zb^23*Log[MH2/muf2]*Log[zb] + 16.4776671706271922*zb^24*Log[MH2/muf2]*Log[zb] + 16.7505174121730859*zb^25*Log[MH2/muf2]*Log[zb] + 17.0133094349651087*zb^26*Log[MH2/muf2]*Log[zb] + 17.2667567284124021*zb^27*Log[MH2/muf2]*Log[zb] + 17.5114996398219802*zb^28*Log[MH2/muf2]*Log[zb] + 17.7481150181998107*zb^29*Log[MH2/muf2]*Log[zb] + 17.9771243230711845*zb^30*Log[MH2/muf2]*Log[zb] + 18.1990004817660306*zb^31*Log[MH2/muf2]*Log[zb] + 18.4141737195199136*zb^32*Log[MH2/muf2]*Log[zb] + 18.6230365412859611*zb^33*Log[MH2/muf2]*Log[zb] + 18.8259480089033111*zb^34*Log[MH2/muf2]*Log[zb] + 19.0232374297221437*zb^35*Log[MH2/muf2]*Log[zb] + 19.2152075511040298*zb^36*Log[MH2/muf2]*Log[zb] + 19.4021373380338167*zb^37*Log[MH2/muf2]*Log[zb] + 19.5842843973738585*zb^38*Log[MH2/muf2]*Log[zb] + 19.7618871012923519*zb^39*Log[MH2/muf2]*Log[zb] + 19.9351664535190725*zb^40*Log[MH2/muf2]*Log[zb] + 20.1043277348754758*zb^41*Log[MH2/muf2]*Log[zb] + 20.269561958646285*zb^42*Log[MH2/muf2]*Log[zb] + 20.43104716153818*zb^43*Log[MH2/muf2]*Log[zb] + 20.58894955199871*zb^44*Log[MH2/muf2]*Log[zb] + 20.7434245343806701*zb^45*Log[MH2/muf2]*Log[zb] + 20.8946176247041952*zb^46*Log[MH2/muf2]*Log[zb] + 21.0426652714875805*zb^47*Log[MH2/muf2]*Log[zb] + 21.1876955932061539*zb^48*Log[MH2/muf2]*Log[zb] + 21.3298290423304845*zb^49*Log[MH2/muf2]*Log[zb] + 21.4691790045375895*zb^50*Log[MH2/muf2]*Log[zb] + 1.77777777777777778*zb*Log[zb]^2 + 2.66666666666666667*zb^2*Log[zb]^2 + 4.44444444444444444*zb^3*Log[zb]^2 + 5.77777777777777778*zb^4*Log[zb]^2 + 6.9037037037037035*zb^5*Log[zb]^2 + 7.88148148148148148*zb^6*Log[zb]^2 + 8.74497354497354497*zb^7*Log[zb]^2 + 9.51746031746031746*zb^8*Log[zb]^2 + 10.2158730158730159*zb^9*Log[zb]^2 + 10.8529100529100529*zb^10*Log[zb]^2 + 11.4383197049863717*zb^11*Log[zb]^2 + 11.9797338464005131*zb^12*Log[zb]^2 + 12.4832303498970166*zb^13*Log[zb]^2 + 12.9537228203894871*zb^14*Log[zb]^2 + 13.3952368619035286*zb^15*Log[zb]^2 + 13.8111098777765444*zb^16*Log[zb]^2 + 14.2041382002166316*zb^17*Log[zb]^2 + 14.5766872198244747*zb^18*Log[zb]^2 + 14.9307750537884697*zb^19*Log[zb]^2 + 15.2681369771153053*zb^20*Log[zb]^2 + 15.5902756571487222*zb^21*Log[zb]^2 + 15.8985007653738304*zb^22*Log[zb]^2 + 16.1939605390944737*zb^23*Log[zb]^2 + 16.4776671706271922*zb^24*Log[zb]^2 + 16.7505174121730859*zb^25*Log[zb]^2 + 17.0133094349651087*zb^26*Log[zb]^2 + 17.2667567284124021*zb^27*Log[zb]^2 + 17.5114996398219802*zb^28*Log[zb]^2 + 17.7481150181998107*zb^29*Log[zb]^2 + 17.9771243230711845*zb^30*Log[zb]^2 + 18.1990004817660306*zb^31*Log[zb]^2 + 18.4141737195199136*zb^32*Log[zb]^2 + 18.6230365412859611*zb^33*Log[zb]^2 + 18.8259480089033111*zb^34*Log[zb]^2 + 19.0232374297221437*zb^35*Log[zb]^2 + 19.2152075511040298*zb^36*Log[zb]^2 + 19.4021373380338167*zb^37*Log[zb]^2 + 19.5842843973738585*zb^38*Log[zb]^2 + 19.7618871012923519*zb^39*Log[zb]^2 + 19.9351664535190725*zb^40*Log[zb]^2 + 20.1043277348754758*zb^41*Log[zb]^2 + 20.269561958646285*zb^42*Log[zb]^2 + 20.43104716153818*zb^43*Log[zb]^2 + 20.58894955199871*zb^44*Log[zb]^2 + 20.7434245343806701*zb^45*Log[zb]^2 + 20.8946176247041952*zb^46*Log[zb]^2 + 21.0426652714875805*zb^47*Log[zb]^2 + 21.1876955932061539*zb^48*Log[zb]^2 + 21.3298290423304845*zb^49*Log[zb]^2 + 21.4691790045375895*zb^50*Log[zb]^2, -0.702105007730180332*zb + 0.280175821738062836*zb^2 + 1.18300908561282078*zb^3 + 1.01445502117321022*zb^4 + 0.898463413396770906*zb^5 + 0.840280967787147032*zb^6 + 0.837812759266983929*zb^7 + 0.886078277412493685*zb^8 + 0.978631134682899361*zb^9 + 1.10894613188608979*zb^10 + 1.27107792178241623*zb^11 + 1.45986803193274728*zb^12 + 1.67094405038511643*zb^13 + 1.90063918121489269*zb^14 + 2.14589061442737755*zb^15 + 2.4041409283737787*zb^16 + 2.67325115408692952*zb^17 + 2.95142739393910874*zb^18 + 3.23716019178238499*zb^19 + 3.52917494972895554*zb^20 + 3.82639154735716618*zb^21 + 4.127891476813552*zb^22 + 4.43289105652000853*zb^23 + 4.74071954052979324*zb^24 + 5.050801167407273*zb^25 + 5.36264038295483612*zb^26 + 5.67580962614195627*zb^27 + 5.98993919172090613*zb^28 + 6.30470878154471926*zb^29 + 6.61984043450369482*zb^30 + 6.93509258651962864*zb^31 + 7.25025506066217142*zb^32 + 7.56514482595856206*zb^33 + 7.87960239404579807*zb^34 + 8.19348874717488386*zb^35 + 8.50668271055373681*zb^36 + 8.81907869764640217*zb^37 + 9.13058476963941461*zb^38 + 9.44112096047153369*zb^39 + 9.75061782709319579*zb^40 + 10.059015191362967*zb^41 + 10.3662610455036852*zb^42 + 10.6723105975705117*zb^43 + 10.9771254371164281*zb^44 + 11.2806728043288648*zb^45 + 11.5829249484742242*zb^46 + 11.8838585636216396*zb^47 + 12.1834542914006986*zb^48 + 12.481696282042575*zb^49 + 12.7785718062105966*zb^50 + ALARM*zb^51 - 0.888888888888888889*zb*Log[MH2/muf2] - 1.33333333333333333*zb^2*Log[MH2/muf2] - 2.51851851851851852*zb^3*Log[MH2/muf2] - 2.77777777777777778*zb^4*Log[MH2/muf2] - 2.78567901234567901*zb^5*Log[MH2/muf2] - 2.65530864197530864*zb^6*Log[MH2/muf2] - 2.44131015369110607*zb^7*Log[MH2/muf2] - 2.17547493071302595*zb^8*Log[MH2/muf2] - 1.87736457545981356*zb^9*Log[MH2/muf2] - 1.5594339464180733*zb^10*Log[MH2/muf2] - 1.22982294138619295*zb^11*Log[MH2/muf2] - 0.893961440373176785*zb^12*Log[MH2/muf2] - 0.555528027114588701*zb^13*Log[MH2/muf2] - 0.217041553158029275*zb^14*Log[MH2/muf2] + 0.119763332364804966*zb^15*Log[MH2/muf2] + 0.453691749626555561*zb^16*Log[MH2/muf2] + 0.7839259336861913*zb^17*Log[MH2/muf2] + 1.10991487063245242*zb^18*Log[MH2/muf2] + 1.43129811820081311*zb^19*Log[MH2/muf2] + 1.7478524227125887*zb^20*Log[MH2/muf2] + 2.05945381163398041*zb^21*Log[MH2/muf2] + 2.36605036175773089*zb^22*Log[MH2/muf2] + 2.66764243875030735*zb^23*Log[MH2/muf2] + 2.96426823384018562*zb^24*Log[MH2/muf2] + 3.25599310024383845*zb^25*Log[MH2/muf2] + 3.54290164397688525*zb^26*Log[MH2/muf2] + 3.82509183018489551*zb^27*Log[MH2/muf2] + 4.10267057680982133*zb^28*Log[MH2/muf2] + 4.37575045408397803*zb^29*Log[MH2/muf2] + 4.644447211663206*zb^30*Log[MH2/muf2] + 4.90887792878276161*zb^31*Log[MH2/muf2] + 5.16915963573619814*zb^32*Log[MH2/muf2] + 5.42540829339262397*zb^33*Log[MH2/muf2] + 5.67773804559617445*zb^34*Log[MH2/muf2] + 5.92626068005247076*zb^35*Log[MH2/muf2] + 6.17108524874361049*zb^36*Log[MH2/muf2] + 6.41231781046996388*zb^37*Log[MH2/muf2] + 6.65006126682394865*zb^38*Log[MH2/muf2] + 6.88441526949927441*zb^39*Log[MH2/muf2] + 7.11547618186658584*zb^40*Log[MH2/muf2] + 7.34333708159603412*zb^41*Log[MH2/muf2] + 7.56808779406843968*zb^42*Log[MH2/muf2] + 7.78981494860387759*zb^43*Log[MH2/muf2] + 8.00860205130973455*zb^44*Log[MH2/muf2] + 8.22452956972965332*zb^45*Log[MH2/muf2] + 8.43767502555094376*zb^46*Log[MH2/muf2] + 8.64811309246979076*zb^47*Log[MH2/muf2] + 8.85591569697339526*zb^48*Log[MH2/muf2] + 9.06115212031625453*zb^49*Log[MH2/muf2] + 9.26388910037507437*zb^50*Log[MH2/muf2] + 0.444444444444444444*zb*Log[MH2/muf2]^2 + 0.666666666666666667*zb^2*Log[MH2/muf2]^2 + 1.11111111111111111*zb^3*Log[MH2/muf2]^2 + 1.44444444444444444*zb^4*Log[MH2/muf2]^2 + 1.72592592592592593*zb^5*Log[MH2/muf2]^2 + 1.97037037037037037*zb^6*Log[MH2/muf2]^2 + 2.18624338624338624*zb^7*Log[MH2/muf2]^2 + 2.37936507936507937*zb^8*Log[MH2/muf2]^2 + 2.55396825396825397*zb^9*Log[MH2/muf2]^2 + 2.71322751322751323*zb^10*Log[MH2/muf2]^2 + 2.85957992624659291*zb^11*Log[MH2/muf2]^2 + 2.99493346160012827*zb^12*Log[MH2/muf2]^2 + 3.12080758747425414*zb^13*Log[MH2/muf2]^2 + 3.23843070509737176*zb^14*Log[MH2/muf2]^2 + 3.34880921547588214*zb^15*Log[MH2/muf2]^2 + 3.45277746944413611*zb^16*Log[MH2/muf2]^2 + 3.551034550054158*zb^17*Log[MH2/muf2]^2 + 3.64417180495611868*zb^18*Log[MH2/muf2]^2 + 3.73269376344711742*zb^19*Log[MH2/muf2]^2 + 3.81703424427882632*zb^20*Log[MH2/muf2]^2 + 3.89756891428718054*zb^21*Log[MH2/muf2]^2 + 3.9746251913434576*zb^22*Log[MH2/muf2]^2 + 4.04849013477361842*zb^23*Log[MH2/muf2]^2 + 4.11941679265679804*zb^24*Log[MH2/muf2]^2 + 4.18762935304327147*zb^25*Log[MH2/muf2]^2 + 4.25332735874127717*zb^26*Log[MH2/muf2]^2 + 4.31668918210310053*zb^27*Log[MH2/muf2]^2 + 4.37787490995549505*zb^28*Log[MH2/muf2]^2 + 4.43702875454995267*zb^29*Log[MH2/muf2]^2 + 4.49428108076779613*zb^30*Log[MH2/muf2]^2 + 4.54975012044150766*zb^31*Log[MH2/muf2]^2 + 4.60354342987997839*zb^32*Log[MH2/muf2]^2 + 4.65575913532149028*zb^33*Log[MH2/muf2]^2 + 4.70648700222582778*zb^34*Log[MH2/muf2]^2 + 4.75580935743053592*zb^35*Log[MH2/muf2]^2 + 4.80380188777600744*zb^36*Log[MH2/muf2]^2 + 4.85053433450845418*zb^37*Log[MH2/muf2]^2 + 4.89607109934346463*zb^38*Log[MH2/muf2]^2 + 4.94047177532308797*zb^39*Log[MH2/muf2]^2 + 4.98379161337976814*zb^40*Log[MH2/muf2]^2 + 5.02608193371886896*zb^41*Log[MH2/muf2]^2 + 5.06739048966157125*zb^42*Log[MH2/muf2]^2 + 5.10776179038454525*zb^43*Log[MH2/muf2]^2 + 5.14723738799967775*zb^44*Log[MH2/muf2]^2 + 5.18585613359516753*zb^45*Log[MH2/muf2]^2 + 5.22365440617604881*zb^46*Log[MH2/muf2]^2 + 5.26066631787189513*zb^47*Log[MH2/muf2]^2 + 5.29692389830153847*zb^48*Log[MH2/muf2]^2 + 5.33245726058262112*zb^49*Log[MH2/muf2]^2 + 5.36729475113439738*zb^50*Log[MH2/muf2]^2 - 1.77777777777777778*zb*Log[zb] - 2.66666666666666667*zb^2*Log[zb] - 5.03703703703703704*zb^3*Log[zb] - 5.55555555555555556*zb^4*Log[zb] - 5.57135802469135802*zb^5*Log[zb] - 5.31061728395061728*zb^6*Log[zb] - 4.88262030738221214*zb^7*Log[zb] - 4.350949861426052*zb^8*Log[zb] - 3.75472915091962711*zb^9*Log[zb] - 3.1188678928361466*zb^10*Log[zb] - 2.459645882772386*zb^11*Log[zb] - 1.78792288074635357*zb^12*Log[zb] - 1.1110560542291774*zb^13*Log[zb] - 0.434083106316058549*zb^14*Log[zb] + 0.239526664729609933*zb^15*Log[zb] + 0.907383499253111123*zb^16*Log[zb] + 1.56785186737238274*zb^17*Log[zb] + 2.21982974126490485*zb^18*Log[zb] + 2.86259623640162622*zb^19*Log[zb] + 3.4957048454251773*zb^20*Log[zb] + 4.11890762326796083*zb^21*Log[zb] + 4.73210072351546178*zb^22*Log[zb] + 5.33528487750061471*zb^23*Log[zb] + 5.92853646768037124*zb^24*Log[zb] + 6.5119862004876765*zb^25*Log[zb] + 7.08580328795377051*zb^26*Log[zb] + 7.65018366036979101*zb^27*Log[zb] + 8.20534115361964266*zb^28*Log[zb] + 8.75150090816795605*zb^29*Log[zb] + 9.28889442332641101*zb^30*Log[zb] + 9.81775585756552321*zb^31*Log[zb] + 10.3383192714723963*zb^32*Log[zb] + 10.8508165867852479*zb^33*Log[zb] + 11.3554760911923489*zb^34*Log[zb] + 11.8525213601049415*zb^35*Log[zb] + 12.34217049748722*zb^36*Log[zb] + 12.8246356209399278*zb^37*Log[zb] + 13.3001225336478973*zb^38*Log[zb] + 13.7688305389985488*zb^39*Log[zb] + 14.2309523637331717*zb^40*Log[zb] + 14.6866741631920682*zb^41*Log[zb] + 15.1361755881368794*zb^42*Log[zb] + 15.5796298972077552*zb^43*Log[zb] + 16.0172041026194691*zb^44*Log[zb] + 16.4490591394593066*zb^45*Log[zb] + 16.8753500511018875*zb^46*Log[zb] + 17.2962261849395815*zb^47*Log[zb] + 17.7118313939467905*zb^48*Log[zb] + 18.1223042406325091*zb^49*Log[zb] + 18.5277782007501487*zb^50*Log[zb] + 1.77777777777777778*zb*Log[MH2/muf2]*Log[zb] + 2.66666666666666667*zb^2*Log[MH2/muf2]*Log[zb] + 4.44444444444444444*zb^3*Log[MH2/muf2]*Log[zb] + 5.77777777777777778*zb^4*Log[MH2/muf2]*Log[zb] + 6.9037037037037035*zb^5*Log[MH2/muf2]*Log[zb] + 7.88148148148148148*zb^6*Log[MH2/muf2]*Log[zb] + 8.74497354497354497*zb^7*Log[MH2/muf2]*Log[zb] + 9.51746031746031746*zb^8*Log[MH2/muf2]*Log[zb] + 10.2158730158730159*zb^9*Log[MH2/muf2]*Log[zb] + 10.8529100529100529*zb^10*Log[MH2/muf2]*Log[zb] + 11.4383197049863717*zb^11*Log[MH2/muf2]*Log[zb] + 11.9797338464005131*zb^12*Log[MH2/muf2]*Log[zb] + 12.4832303498970166*zb^13*Log[MH2/muf2]*Log[zb] + 12.9537228203894871*zb^14*Log[MH2/muf2]*Log[zb] + 13.3952368619035286*zb^15*Log[MH2/muf2]*Log[zb] + 13.8111098777765444*zb^16*Log[MH2/muf2]*Log[zb] + 14.2041382002166316*zb^17*Log[MH2/muf2]*Log[zb] + 14.5766872198244747*zb^18*Log[MH2/muf2]*Log[zb] + 14.9307750537884697*zb^19*Log[MH2/muf2]*Log[zb] + 15.2681369771153053*zb^20*Log[MH2/muf2]*Log[zb] + 15.5902756571487222*zb^21*Log[MH2/muf2]*Log[zb] + 15.8985007653738304*zb^22*Log[MH2/muf2]*Log[zb] + 16.1939605390944737*zb^23*Log[MH2/muf2]*Log[zb] + 16.4776671706271922*zb^24*Log[MH2/muf2]*Log[zb] + 16.7505174121730859*zb^25*Log[MH2/muf2]*Log[zb] + 17.0133094349651087*zb^26*Log[MH2/muf2]*Log[zb] + 17.2667567284124021*zb^27*Log[MH2/muf2]*Log[zb] + 17.5114996398219802*zb^28*Log[MH2/muf2]*Log[zb] + 17.7481150181998107*zb^29*Log[MH2/muf2]*Log[zb] + 17.9771243230711845*zb^30*Log[MH2/muf2]*Log[zb] + 18.1990004817660306*zb^31*Log[MH2/muf2]*Log[zb] + 18.4141737195199136*zb^32*Log[MH2/muf2]*Log[zb] + 18.6230365412859611*zb^33*Log[MH2/muf2]*Log[zb] + 18.8259480089033111*zb^34*Log[MH2/muf2]*Log[zb] + 19.0232374297221437*zb^35*Log[MH2/muf2]*Log[zb] + 19.2152075511040298*zb^36*Log[MH2/muf2]*Log[zb] + 19.4021373380338167*zb^37*Log[MH2/muf2]*Log[zb] + 19.5842843973738585*zb^38*Log[MH2/muf2]*Log[zb] + 19.7618871012923519*zb^39*Log[MH2/muf2]*Log[zb] + 19.9351664535190725*zb^40*Log[MH2/muf2]*Log[zb] + 20.1043277348754758*zb^41*Log[MH2/muf2]*Log[zb] + 20.269561958646285*zb^42*Log[MH2/muf2]*Log[zb] + 20.43104716153818*zb^43*Log[MH2/muf2]*Log[zb] + 20.58894955199871*zb^44*Log[MH2/muf2]*Log[zb] + 20.7434245343806701*zb^45*Log[MH2/muf2]*Log[zb] + 20.8946176247041952*zb^46*Log[MH2/muf2]*Log[zb] + 21.0426652714875805*zb^47*Log[MH2/muf2]*Log[zb] + 21.1876955932061539*zb^48*Log[MH2/muf2]*Log[zb] + 21.3298290423304845*zb^49*Log[MH2/muf2]*Log[zb] + 21.4691790045375895*zb^50*Log[MH2/muf2]*Log[zb] + 1.77777777777777778*zb*Log[zb]^2 + 2.66666666666666667*zb^2*Log[zb]^2 + 4.44444444444444444*zb^3*Log[zb]^2 + 5.77777777777777778*zb^4*Log[zb]^2 + 6.9037037037037035*zb^5*Log[zb]^2 + 7.88148148148148148*zb^6*Log[zb]^2 + 8.74497354497354497*zb^7*Log[zb]^2 + 9.51746031746031746*zb^8*Log[zb]^2 + 10.2158730158730159*zb^9*Log[zb]^2 + 10.8529100529100529*zb^10*Log[zb]^2 + 11.4383197049863717*zb^11*Log[zb]^2 + 11.9797338464005131*zb^12*Log[zb]^2 + 12.4832303498970166*zb^13*Log[zb]^2 + 12.9537228203894871*zb^14*Log[zb]^2 + 13.3952368619035286*zb^15*Log[zb]^2 + 13.8111098777765444*zb^16*Log[zb]^2 + 14.2041382002166316*zb^17*Log[zb]^2 + 14.5766872198244747*zb^18*Log[zb]^2 + 14.9307750537884697*zb^19*Log[zb]^2 + 15.2681369771153053*zb^20*Log[zb]^2 + 15.5902756571487222*zb^21*Log[zb]^2 + 15.8985007653738304*zb^22*Log[zb]^2 + 16.1939605390944737*zb^23*Log[zb]^2 + 16.4776671706271922*zb^24*Log[zb]^2 + 16.7505174121730859*zb^25*Log[zb]^2 + 17.0133094349651087*zb^26*Log[zb]^2 + 17.2667567284124021*zb^27*Log[zb]^2 + 17.5114996398219802*zb^28*Log[zb]^2 + 17.7481150181998107*zb^29*Log[zb]^2 + 17.9771243230711845*zb^30*Log[zb]^2 + 18.1990004817660306*zb^31*Log[zb]^2 + 18.4141737195199136*zb^32*Log[zb]^2 + 18.6230365412859611*zb^33*Log[zb]^2 + 18.8259480089033111*zb^34*Log[zb]^2 + 19.0232374297221437*zb^35*Log[zb]^2 + 19.2152075511040298*zb^36*Log[zb]^2 + 19.4021373380338167*zb^37*Log[zb]^2 + 19.5842843973738585*zb^38*Log[zb]^2 + 19.7618871012923519*zb^39*Log[zb]^2 + 19.9351664535190725*zb^40*Log[zb]^2 + 20.1043277348754758*zb^41*Log[zb]^2 + 20.269561958646285*zb^42*Log[zb]^2 + 20.43104716153818*zb^43*Log[zb]^2 + 20.58894955199871*zb^44*Log[zb]^2 + 20.7434245343806701*zb^45*Log[zb]^2 + 20.8946176247041952*zb^46*Log[zb]^2 + 21.0426652714875805*zb^47*Log[zb]^2 + 21.1876955932061539*zb^48*Log[zb]^2 + 21.3298290423304845*zb^49*Log[zb]^2 + 21.4691790045375895*zb^50*Log[zb]^2}, {-5872.58887687034637 + 13334.4400068057313*zb - 8488.60900568901577*zb^2 - 4281.15684383151039*zb^3 + 2157.50516657280183*zb^4 + 907.632494025003656*zb^5 + 234.322106503638183*zb^6 - 49.1794275081131825*zb^7 - 157.428715263025948*zb^8 - 187.579309290844122*zb^9 - 182.181742410753226*zb^10 - 160.169999408754557*zb^11 - 130.149324251625333*zb^12 - 96.1149868511576424*zb^13 - 59.98060165345529*zb^14 - 22.7100157256396619*zb^15 + 15.1722273867301699*zb^16 + 53.3506620059656545*zb^17 + 91.6150332812602641*zb^18 + 129.813148255890042*zb^19 + 167.828926410861272*zb^20 + 205.571535735048989*zb^21 + 242.969388949153756*zb^22 + 279.966313388815968*zb^23 + 316.518763136950605*zb^24 + 352.593606717436313*zb^25 + 388.166296779200951*zb^26 + 423.219334710225824*zb^27 + 457.740982010561947*zb^28 + 491.724183666427778*zb^29 + 525.165673716642664*zb^30 + 558.0652359932278*zb^31 + 590.425095626322573*zb^32 + 622.249419710658781*zb^33 + 653.543908429934219*zb^34 + 684.315460741802017*zb^35 + 714.5719013020989*zb^36 + 744.321757580497066*zb^37 + 773.5740780710282*zb^38 + 802.338284142782077*zb^39 + 830.624049438679463*zb^40 + 858.441201850508311*zb^41 + 885.799644013840678*zb^42 + 912.7092890116832*zb^43 + 939.180008581202119*zb^44 + 965.221591609483866*zb^45 + 990.843711103566567*zb^46 + 1016.05589814457957*zb^47 + 1040.86752160009597*zb^48 + 1065.2877725843477*zb^49 + 1089.32565283210482*zb^50 + ALARM*zb^51 + 7432.92149212907935*Log[MH2/muf2] - 6636.46747821393822*zb*Log[MH2/muf2] + 396.864748302272595*zb^2*Log[MH2/muf2] + 7295.79575566387251*zb^3*Log[MH2/muf2] - 45.0637939596333275*zb^4*Log[MH2/muf2] - 327.599829057967866*zb^5*Log[MH2/muf2] - 179.802776326604067*zb^6*Log[MH2/muf2] - 45.9776097610460316*zb^7*Log[MH2/muf2] + 48.6540473275622309*zb^8*Log[MH2/muf2] + 115.837672388766132*zb^9*Log[MH2/muf2] + 165.915620972792894*zb^10*Log[MH2/muf2] + 205.244562986849225*zb^11*Log[MH2/muf2] + 237.466801335599476*zb^12*Log[MH2/muf2] + 264.660706865982782*zb^13*Log[MH2/muf2] + 288.045567327090511*zb^14*Log[MH2/muf2] + 308.373854737149217*zb^15*Log[MH2/muf2] + 326.141989937269981*zb^16*Log[MH2/muf2] + 341.702117009073895*zb^17*Log[MH2/muf2] + 355.321350452862367*zb^18*Log[MH2/muf2] + 367.213518745845443*zb^19*Log[MH2/muf2] + 377.556582874727733*zb^20*Log[MH2/muf2] + 386.502581450599227*zb^21*Log[MH2/muf2] + 394.183637874985927*zb^22*Log[MH2/muf2] + 400.715848085587821*zb^23*Log[MH2/muf2] + 406.201985992622935*zb^24*Log[MH2/muf2] + 410.7335138087254*zb^25*Log[MH2/muf2] + 414.392155452640709*zb^26*Log[MH2/muf2] + 417.251174460226263*zb^27*Log[MH2/muf2] + 419.376437859151002*zb^28*Log[MH2/muf2] + 420.827316106211159*zb^29*Log[MH2/muf2] + 421.657452267020952*zb^30*Log[MH2/muf2] + 421.915424031677116*zb^31*Log[MH2/muf2] + 421.645316359452766*zb^32*Log[MH2/muf2] + 420.887218760010783*zb^33*Log[MH2/muf2] + 419.677658559292795*zb^34*Log[MH2/muf2] + 418.049979512154139*zb^35*Log[MH2/muf2] + 416.0346735730028*zb^36*Log[MH2/muf2] + 413.659672388726488*zb^37*Log[MH2/muf2] + 410.95060405717845*zb^38*Log[MH2/muf2] + 407.931019849317708*zb^39*Log[MH2/muf2] + 404.622594888800002*zb^40*Log[MH2/muf2] + 401.045306193362083*zb^41*Log[MH2/muf2] + 397.21759098744286*zb^42*Log[MH2/muf2] + 393.156487778892881*zb^43*Log[MH2/muf2] + 388.877762341100826*zb^44*Log[MH2/muf2] + 384.396020444550266*zb^45*Log[MH2/muf2] + 379.724808929757679*zb^46*Log[MH2/muf2] + 374.876706499325903*zb^47*Log[MH2/muf2] + 369.863405424351926*zb^48*Log[MH2/muf2] + 364.695785204572064*zb^49*Log[MH2/muf2] + 359.38397908819576*zb^50*Log[MH2/muf2] - 2057.13261998780867*Log[MH2/muf2]^2 - 430.016909257216383*zb*Log[MH2/muf2]^2 + 1582.02096786894808*zb^2*Log[MH2/muf2]^2 - 2744.02316931403603*zb^3*Log[MH2/muf2]^2 - 670.371476531750809*zb^4*Log[MH2/muf2]^2 - 272.568779863090983*zb^5*Log[MH2/muf2]^2 - 128.633220285698044*zb^6*Log[MH2/muf2]^2 - 56.0801386027837352*zb^7*Log[MH2/muf2]^2 - 12.267609126384496*zb^8*Log[MH2/muf2]^2 + 16.7772326277596541*zb^9*Log[MH2/muf2]^2 + 36.8878194702536441*zb^10*Log[MH2/muf2]^2 + 51.00057564936869*zb^11*Log[MH2/muf2]^2 + 60.8182936108428612*zb^12*Log[MH2/muf2]^2 + 67.4334295866267505*zb^13*Log[MH2/muf2]^2 + 71.5969361943973104*zb^14*Log[MH2/muf2]^2 + 73.8495649490644911*zb^15*Log[MH2/muf2]^2 + 74.5933202574057542*zb^16*Log[MH2/muf2]^2 + 74.13396526711408*zb^17*Log[MH2/muf2]^2 + 72.7081135099136837*zb^18*Log[MH2/muf2]^2 + 70.5014029732609837*zb^19*Log[MH2/muf2]^2 + 67.66115219619446*zb^20*Log[MH2/muf2]^2 + 64.3054204713467335*zb^21*Log[MH2/muf2]^2 + 60.5296320193017662*zb^22*Log[MH2/muf2]^2 + 56.4115012732349037*zb^23*Log[MH2/muf2]^2 + 52.0147467387477*zb^24*Log[MH2/muf2]^2 + 47.3919256379543943*zb^25*Log[MH2/muf2]^2 + 42.5866210291210648*zb^26*Log[MH2/muf2]^2 + 37.6351459694606374*zb^27*Log[MH2/muf2]^2 + 32.5678833846522385*zb^28*Log[MH2/muf2]^2 + 27.4103483215297962*zb^29*Log[MH2/muf2]^2 + 22.1840366263882834*zb^30*Log[MH2/muf2]^2 + 16.9071078650480024*zb^31*Log[MH2/muf2]^2 + 11.5949385331386269*zb^32*Log[MH2/muf2]^2 + 6.26057298080329239*zb^33*Log[MH2/muf2]^2 + 0.915093093604411466*zb^34*Log[MH2/muf2]^2 - 4.43207699537165914*zb^35*Log[MH2/muf2]^2 - 9.77291847831704536*zb^36*Log[MH2/muf2]^2 - 15.1006077742398841*zb^37*Log[MH2/muf2]^2 - 20.409340891221436*zb^38*Log[MH2/muf2]^2 - 25.6941859918224143*zb^39*Log[MH2/muf2]^2 - 30.9509591548598098*zb^40*Log[MH2/muf2]^2 - 36.1761193047396723*zb^41*Log[MH2/muf2]^2 - 41.3666790490330416*zb^42*Log[MH2/muf2]^2 - 46.5201287741012035*zb^43*Log[MH2/muf2]^2 - 51.6343718334912557*zb^44*Log[MH2/muf2]^2 - 56.7076690519486877*zb^45*Log[MH2/muf2]^2 - 61.7385910801446463*zb^46*Log[MH2/muf2]^2 - 66.7259773876496483*zb^47*Log[MH2/muf2]^2 - 71.6689008867076755*zb^48*Log[MH2/muf2]^2 - 76.5666373466141957*zb^49*Log[MH2/muf2]^2 - 81.4186388955109549*zb^50*Log[MH2/muf2]^2 + 135.805656997386233*Log[MH2/muf2]^3 + 251.860908227449756*zb*Log[MH2/muf2]^3 - 274.712962962962963*zb^2*Log[MH2/muf2]^3 + 267.581688681626113*zb^3*Log[MH2/muf2]^3 + 103.212552879156977*zb^4*Log[MH2/muf2]^3 + 46.7366681054944255*zb^5*Log[MH2/muf2]^3 + 14.5035081995567418*zb^6*Log[MH2/muf2]^3 - 8.12210845451229322*zb^7*Log[MH2/muf2]^3 - 25.6800701577120917*zb^8*Log[MH2/muf2]^3 - 40.0777282463247658*zb^9*Log[MH2/muf2]^3 - 52.2889035131018844*zb^10*Log[MH2/muf2]^3 - 62.8816910229067904*zb^11*Log[MH2/muf2]^3 - 72.2201212773387284*zb^12*Log[MH2/muf2]^3 - 80.5538030174298924*zb^13*Log[MH2/muf2]^3 - 88.0626704432855152*zb^14*Log[MH2/muf2]^3 - 94.8814477973172445*zb^15*Log[MH2/muf2]^3 - 101.114030164201666*zb^16*Log[MH2/muf2]^3 - 106.842444699018551*zb^17*Log[MH2/muf2]^3 - 112.132706045275405*zb^18*Log[MH2/muf2]^3 - 117.038794448071057*zb^19*Log[MH2/muf2]^3 - 121.605447354426848*zb^20*Log[MH2/muf2]^3 - 125.870172346982143*zb^21*Log[MH2/muf2]^3 - 129.864732462765604*zb^22*Log[MH2/muf2]^3 - 133.616264081329456*zb^23*Log[MH2/muf2]^3 - 137.148132813601384*zb^24*Log[MH2/muf2]^3 - 140.480598687782362*zb^25*Log[MH2/muf2]^3 - 143.631340001219708*zb^26*Log[MH2/muf2]^3 - 146.615870744773157*zb^27*Log[MH2/muf2]^3 - 149.447876741444679*zb^28*Log[MH2/muf2]^3 - 152.139488909135879*zb^29*Log[MH2/muf2]^3 - 154.701507328916703*zb^30*Log[MH2/muf2]^3 - 157.143586422694899*zb^31*Log[MH2/muf2]^3 - 159.474389094814202*zb^32*Log[MH2/muf2]^3 - 161.701715891222654*zb^33*Log[MH2/muf2]^3 - 163.832613889050084*zb^34*Log[MH2/muf2]^3 - 165.873469019657839*zb^35*Log[MH2/muf2]^3 - 167.830084759693383*zb^36*Log[MH2/muf2]^3 - 169.707749534052804*zb^37*Log[MH2/muf2]^3 - 171.511294716648225*zb^38*Log[MH2/muf2]^3 - 173.245144756741292*zb^39*Log[MH2/muf2]^3 - 174.913360676379533*zb^40*Log[MH2/muf2]^3 - 176.519677960452319*zb^41*Log[MH2/muf2]^3 - 178.067539681854358*zb^42*Log[MH2/muf2]^3 - 179.560125560258422*zb^43*Log[MH2/muf2]^3 - 181.000377536501804*zb^44*Log[MH2/muf2]^3 - 182.391022349802054*zb^45*Log[MH2/muf2]^3 - 183.734591527480421*zb^46*Log[MH2/muf2]^3 - 185.033439133126074*zb^47*Log[MH2/muf2]^3 - 186.289757566476982*zb^48*Log[MH2/muf2]^3 - 187.505591664598106*zb^49*Log[MH2/muf2]^3 - 188.682851317522679*zb^50*Log[MH2/muf2]^3 + 15738.4412121965325*Log[zb] - 13580.184462119933*zb*Log[zb] + 1757.56458213908882*zb^2*Log[zb] + 16078.8844927297921*zb^3*Log[zb] + 82.9470701007513016*zb^4*Log[zb] + 222.786974551913682*zb^5*Log[zb] + 947.713186056039605*zb^6*Log[zb] + 1490.09976660200787*zb^7*Log[zb] + 1869.96576944239948*zb^8*Log[zb] + 2145.30184396462126*zb^9*Log[zb] + 2354.66082361087049*zb^10*Log[zb] + 2520.81584752865597*zb^11*Log[zb] + 2657.14370449272393*zb^12*Log[zb] + 2771.73305778335272*zb^13*Log[zb] + 2869.69905035359843*zb^14*Log[zb] + 2954.45051329635724*zb^15*Log[zb] + 3028.38335966134*zb^16*Log[zb] + 3093.26543299187413*zb^17*Log[zb] + 3150.45537858290852*zb^18*Log[zb] + 3201.03139853832573*zb^19*Log[zb] + 3245.8702147539193*zb^20*Log[zb] + 3285.69781655390893*zb^21*Log[zb] + 3321.1236785999854*zb^22*Log[zb] + 3352.66489765910164*zb^23*Log[zb] + 3380.76389967040295*zb^24*Log[zb] + 3405.80185425497903*zb^25*Log[zb] + 3428.10909766921439*zb^26*Log[zb] + 3447.97339115331722*zb^27*Log[zb] + 3465.64656378171606*zb^28*Log[zb] + 3481.34991963035641*zb^29*Log[zb] + 3495.27868150531176*zb^30*Log[zb] + 3507.60567220098817*zb^31*Log[zb] + 3518.48438516133851*zb^32*Log[zb] + 3528.05156144483986*zb^33*Log[zb] + 3536.42936428126455*zb^34*Log[zb] + 3543.72722333125402*zb^35*Log[zb] + 3550.04340614962885*zb^36*Log[zb] + 3555.46636306910766*zb^37*Log[zb] + 3560.07588290928988*zb^38*Log[zb] + 3563.94408997207033*zb^39*Log[zb] + 3567.13630727075904*zb^40*Log[zb] + 3569.71180653200108*zb^41*Log[zb] + 3571.72446196389858*zb^42*Log[zb] + 3573.22332191578441*zb^43*Log[zb] + 3574.25311022318874*zb^44*Log[zb] + 3574.85466712611818*zb^45*Log[zb] + 3575.06533808452577*zb^46*Log[zb] + 3574.91931752494999*zb^47*Log[zb] + 3574.4479534840775*zb^48*Log[zb] + 3573.68001822671689*zb^49*Log[zb] + 3572.64194917413678*zb^50*Log[zb] - 10621.5885810230796*Log[MH2/muf2]*Log[zb] + 877.153212613322692*zb*Log[MH2/muf2]*Log[zb] + 8086.78414450454375*zb^2*Log[MH2/muf2]*Log[zb] - 12436.9716949475277*zb^3*Log[MH2/muf2]*Log[zb] - 1334.72321330000155*zb^4*Log[MH2/muf2]*Log[zb] + 403.402263088663972*zb^5*Log[MH2/muf2]*Log[zb] + 895.467216860536672*zb^6*Log[MH2/muf2]*Log[zb] + 1078.858319619501*zb^7*Log[MH2/muf2]*Log[zb] + 1155.09983202866641*zb^8*Log[MH2/muf2]*Log[zb] + 1184.23302824485106*zb^9*Log[MH2/muf2]*Log[zb] + 1188.77806948519117*zb^10*Log[MH2/muf2]*Log[zb] + 1178.92320465896331*zb^11*Log[MH2/muf2]*Log[zb] + 1160.04683138095314*zb^12*Log[MH2/muf2]*Log[zb] + 1135.34285522815088*zb^13*Log[MH2/muf2]*Log[zb] + 1106.86866946966149*zb^14*Log[MH2/muf2]*Log[zb] + 1076.02016337853744*zb^15*Log[MH2/muf2]*Log[zb] + 1043.77459103223705*zb^16*Log[MH2/muf2]*Log[zb] + 1010.82861851720032*zb^17*Log[MH2/muf2]*Log[zb] + 977.6836447699459*zb^18*Log[MH2/muf2]*Log[zb] + 944.7018152919654*zb^19*Log[MH2/muf2]*Log[zb] + 912.144336423975245*zb^20*Log[MH2/muf2]*Log[zb] + 880.198413051598571*zb^21*Log[MH2/muf2]*Log[zb] + 848.996547902076915*zb^22*Log[MH2/muf2]*Log[zb] + 818.630558074746263*zb^23*Log[MH2/muf2]*Log[zb] + 789.161862767615488*zb^24*Log[MH2/muf2]*Log[zb] + 760.629100055162099*zb^25*Log[MH2/muf2]*Log[zb] + 733.053808549126517*zb^26*Log[MH2/muf2]*Log[zb] + 706.444693708216661*zb^27*Log[MH2/muf2]*Log[zb] + 680.800850271689632*zb^28*Log[MH2/muf2]*Log[zb] + 656.114208887319962*zb^29*Log[MH2/muf2]*Log[zb] + 632.371402039880067*zb^30*Log[MH2/muf2]*Log[zb] + 609.555192404979308*zb^31*Log[MH2/muf2]*Log[zb] + 587.645569408982236*zb^32*Log[MH2/muf2]*Log[zb] + 566.620592738270126*zb^33*Log[MH2/muf2]*Log[zb] + 546.457041819829141*zb^34*Log[MH2/muf2]*Log[zb] + 527.130915805994935*zb^35*Log[MH2/muf2]*Log[zb] + 508.617817875625464*zb^36*Log[MH2/muf2]*Log[zb] + 490.893249677025673*zb^37*Log[MH2/muf2]*Log[zb] + 473.932835747731987*zb^38*Log[MH2/muf2]*Log[zb] + 457.712493224625443*zb^39*Log[MH2/muf2]*Log[zb] + 442.208558723676032*zb^40*Log[MH2/muf2]*Log[zb] + 427.397881645076975*zb^41*Log[MH2/muf2]*Log[zb] + 413.257891144135408*zb^42*Log[MH2/muf2]*Log[zb] + 399.766642451984748*zb^43*Log[MH2/muf2]*Log[zb] + 386.902847022515393*zb^44*Log[MH2/muf2]*Log[zb] + 374.645890040508987*zb^45*Log[MH2/muf2]*Log[zb] + 362.975838088994857*zb^46*Log[MH2/muf2]*Log[zb] + 351.873439194666667*zb^47*Log[MH2/muf2]*Log[zb] + 341.320117013380948*zb^48*Log[MH2/muf2]*Log[zb] + 331.297960556269435*zb^49*Log[MH2/muf2]*Log[zb] + 321.789710570087951*zb^50*Log[MH2/muf2]*Log[zb] + 907.792579643142763*Log[MH2/muf2]^2*Log[zb] + 3177.35928515815892*zb*Log[MH2/muf2]^2*Log[zb] - 3149.22222222222222*zb^2*Log[MH2/muf2]^2*Log[zb] + 3098.80464257907946*zb^3*Log[MH2/muf2]^2*Log[zb] + 1081.55464257907946*zb^4*Log[MH2/muf2]^2*Log[zb] + 461.457728998832546*zb^5*Log[MH2/muf2]^2*Log[zb] + 140.445471503241717*zb^6*Log[MH2/muf2]^2*Log[zb] - 66.7099045360628939*zb^7*Log[MH2/muf2]^2*Log[zb] - 216.182914110262944*zb^8*Log[MH2/muf2]^2*Log[zb] - 331.055368198894282*zb^9*Log[MH2/muf2]^2*Log[zb] - 422.835924021672327*zb^10*Log[MH2/muf2]^2*Log[zb] - 498.079064877885573*zb^11*Log[MH2/muf2]^2*Log[zb] - 560.888482052555273*zb^12*Log[MH2/muf2]^2*Log[zb] - 614.016809029163968*zb^13*Log[MH2/muf2]^2*Log[zb] - 659.4074773667279*zb^14*Log[MH2/muf2]^2*Log[zb] - 698.487064071486318*zb^15*Log[MH2/muf2]^2*Log[zb] - 732.334959765894618*zb^16*Log[MH2/muf2]^2*Log[zb] - 761.787833827943*zb^17*Log[MH2/muf2]^2*Log[zb] - 787.507125532128093*zb^18*Log[MH2/muf2]^2*Log[zb] - 810.024401513638379*zb^19*Log[MH2/muf2]^2*Log[zb] - 829.772847738144676*zb^20*Log[MH2/muf2]^2*Log[zb] - 847.109737539647648*zb^21*Log[MH2/muf2]^2*Log[zb] - 862.332834340635919*zb^22*Log[MH2/muf2]^2*Log[zb] - 875.692604410513364*zb^23*Log[MH2/muf2]^2*Log[zb] - 887.4014663618248*zb^24*Log[MH2/muf2]^2*Log[zb] - 897.640901865141565*zb^25*Log[MH2/muf2]^2*Log[zb] - 906.566994942557304*zb^26*Log[MH2/muf2]^2*Log[zb] - 914.314798398654909*zb^27*Log[MH2/muf2]^2*Log[zb] - 921.001812508808221*zb^28*Log[MH2/muf2]^2*Log[zb] - 926.730783261291447*zb^29*Log[MH2/muf2]^2*Log[zb] - 931.591973071692165*zb^30*Log[MH2/muf2]^2*Log[zb] - 935.665018263193969*zb^31*Log[MH2/muf2]^2*Log[zb] - 939.020459761556469*zb^32*Log[MH2/muf2]^2*Log[zb] - 941.721013108708361*zb^33*Log[MH2/muf2]^2*Log[zb] - 943.822628850187756*zb^34*Log[MH2/muf2]^2*Log[zb] - 945.375383094388393*zb^35*Log[MH2/muf2]^2*Log[zb] - 946.424229532562309*zb^36*Log[MH2/muf2]^2*Log[zb] - 947.009637714712807*zb^37*Log[MH2/muf2]^2*Log[zb] - 947.168137376172791*zb^38*Log[MH2/muf2]^2*Log[zb] - 946.932784727158467*zb^39*Log[MH2/muf2]^2*Log[zb] - 946.333563579503409*zb^40*Log[MH2/muf2]^2*Log[zb] - 945.397731790091676*zb^41*Log[MH2/muf2]^2*Log[zb] - 944.150121600026118*zb^42*Log[MH2/muf2]^2*Log[zb] - 942.613400930576741*zb^43*Log[MH2/muf2]^2*Log[zb] - 940.808301477111105*zb^44*Log[MH2/muf2]^2*Log[zb] - 938.753818456336245*zb^45*Log[MH2/muf2]^2*Log[zb] - 936.467386061084645*zb^46*Log[MH2/muf2]^2*Log[zb] - 933.965032022582571*zb^47*Log[MH2/muf2]^2*Log[zb] - 931.261514143143304*zb^48*Log[MH2/muf2]^2*Log[zb] - 928.370441219463078*zb^49*Log[MH2/muf2]^2*Log[zb] - 925.304380410021411*zb^50*Log[MH2/muf2]^2*Log[zb] + 177.*Log[MH2/muf2]^3*Log[zb] - 614.925925925925926*zb*Log[MH2/muf2]^3*Log[zb] + 198.*zb^2*Log[MH2/muf2]^3*Log[zb] - 320.925925925925926*zb^3*Log[MH2/muf2]^3*Log[zb] - 245.325925925925926*zb^4*Log[MH2/muf2]^3*Log[zb] - 210.823456790123457*zb^5*Log[MH2/muf2]^3*Log[zb] - 187.892416225749559*zb^6*Log[MH2/muf2]^3*Log[zb] - 170.276014109347443*zb^7*Log[MH2/muf2]^3*Log[zb] - 155.745679012345679*zb^8*Log[MH2/muf2]^3*Log[zb] - 143.265637860082305*zb^9*Log[MH2/muf2]^3*Log[zb] - 132.267650045427823*zb^10*Log[MH2/muf2]^3*Log[zb] - 122.402966169632836*zb^11*Log[MH2/muf2]^3*Log[zb] - 113.43983053983054*zb^12*Log[MH2/muf2]^3*Log[zb] - 105.214977614977615*zb^13*Log[MH2/muf2]^3*Log[zb] - 97.6082053748720415*zb^14*Log[MH2/muf2]^3*Log[zb] - 90.5279381112714446*zb^15*Log[MH2/muf2]^3*Log[zb] - 83.9024898122937339*zb^16*Log[MH2/muf2]^3*Log[zb] - 77.6744967632222534*zb^17*Log[MH2/muf2]^3*Log[zb] - 71.7972155518423148*zb^18*Log[MH2/muf2]^3*Log[zb] - 66.2319726515632948*zb^19*Log[MH2/muf2]^3*Log[zb] - 60.9463541026492523*zb^20*Log[MH2/muf2]^3*Log[zb] - 55.9128874393580276*zb^21*Log[MH2/muf2]^3*Log[zb] - 51.1080608141652697*zb^22*Log[MH2/muf2]^3*Log[zb] - 46.511579088698035*zb^23*Log[MH2/muf2]^3*Log[zb] - 42.1057902130540889*zb^24*Log[MH2/muf2]^3*Log[zb] - 37.8752364029350613*zb^25*Log[MH2/muf2]^3*Log[zb] - 33.8062983790695012*zb^26*Log[MH2/muf2]^3*Log[zb] - 29.8869100856071337*zb^27*Log[MH2/muf2]^3*Log[zb] - 26.1063275292391367*zb^28*Log[MH2/muf2]^3*Log[zb] - 22.4549396994349595*zb^29*Log[MH2/muf2]^3*Log[zb] - 18.9241125801391714*zb^30*Log[MH2/muf2]^3*Log[zb] - 15.5060594523251982*zb^31*Log[MH2/muf2]^3*Log[zb] - 12.1937322812197549*zb^32*Log[MH2/muf2]^3*Log[zb] - 8.98073015900669025*zb^33*Log[MH2/muf2]^3*Log[zb] - 5.86122165342133457*zb^34*Log[MH2/muf2]^3*Log[zb] - 2.82987857747041548*zb^35*Log[MH2/muf2]^3*Log[zb] + 0.118180796732749576*zb^36*Log[MH2/muf2]^3*Log[zb] + 2.98744066547662245*zb^37*Log[MH2/muf2]^3*Log[zb] + 5.78203004310693575*zb^38*Log[MH2/muf2]^3*Log[zb] + 8.50575957560839808*zb^39*Log[MH2/muf2]^3*Log[zb] + 11.1621536708985139*zb^40*Log[MH2/muf2]^3*Log[zb] + 13.7544786480972609*zb^41*Log[MH2/muf2]^3*Log[zb] + 16.2857674873365634*zb^42*Log[MH2/muf2]^3*Log[zb] + 18.7588416642678021*zb^43*Log[MH2/muf2]^3*Log[zb] + 21.1763304743450032*zb^44*Log[MH2/muf2]^3*Log[zb] + 23.5406881873938745*zb^45*Log[MH2/muf2]^3*Log[zb] + 25.8542093199764561*zb^46*Log[MH2/muf2]^3*Log[zb] + 28.1190422693350504*zb^47*Log[MH2/muf2]^3*Log[zb] + 30.3372015164511717*zb^48*Log[MH2/muf2]^3*Log[zb] + 32.5105785755696079*zb^49*Log[MH2/muf2]^3*Log[zb] + 34.6409518422915843*zb^50*Log[MH2/muf2]^3*Log[zb] - 11089.3282738321859*Log[zb]^2 + 1520.08136355010408*zb*Log[zb]^2 + 8805.76685413374772*zb^2*Log[zb]^2 - 12506.9323514522497*zb^3*Log[zb]^2 - 440.32959462329285*zb^4*Log[zb]^2 + 1232.0873378724339*zb^5*Log[zb]^2 + 1646.42492407863054*zb^6*Log[zb]^2 + 1781.8637421997003*zb^7*Log[zb]^2 + 1835.655534409699*zb^8*Log[zb]^2 + 1861.36119199083559*zb^9*Log[zb]^2 + 1876.64280565430778*zb^10*Log[zb]^2 + 1888.26490683748471*zb^11*Log[zb]^2 + 1899.17489243219803*zb^12*Log[zb]^2 + 1910.79949416484505*zb^13*Log[zb]^2 + 1923.87909938145317*zb^14*Log[zb]^2 + 1938.80531121122723*zb^15*Log[zb]^2 + 1955.7741733402434*zb^16*Log[zb]^2 + 1974.86429047534198*zb^17*Log[zb]^2 + 1996.0810307272866*zb^18*Log[zb]^2 + 2019.38359286891934*zb^19*Log[zb]^2 + 2044.7024565159131*zb^20*Log[zb]^2 + 2071.95095904235734*zb^21*Log[zb]^2 + 2101.03307226568395*zb^22*Log[zb]^2 + 2131.84863263698537*zb^23*Log[zb]^2 + 2164.29683233071643*zb^24*Log[zb]^2 + 2198.27851190253922*zb^25*Log[zb]^2 + 2233.69762470605644*zb^26*Log[zb]^2 + 2270.46212953272061*zb^27*Log[zb]^2 + 2308.48449019478396*zb^28*Log[zb]^2 + 2347.68190692150307*zb^29*Log[zb]^2 + 2387.9763668839755*zb^30*Log[zb]^2 + 2429.29457487715614*zb^31*Log[zb]^2 + 2471.56780674799185*zb^32*Log[zb]^2 + 2514.73171520414596*zb^33*Log[zb]^2 + 2558.72610852608477*zb^34*Log[zb]^2 + 2603.49471629082614*zb^35*Log[zb]^2 + 2648.98495169783729*zb^36*Log[zb]^2 + 2695.14767690619156*zb^37*Log[zb]^2 + 2741.93697555438371*zb^38*Log[zb]^2 + 2789.30993506422482*zb^39*Log[zb]^2 + 2837.22644023364451*zb^40*Log[zb]^2 + 2885.64897886274677*zb^41*Log[zb]^2 + 2934.5424596358475*zb^42*Log[zb]^2 + 2983.87404213036532*zb^43*Log[zb]^2 + 3033.61297859209037*zb^44*Log[zb]^2 + 3083.73046697035937*zb^45*Log[zb]^2 + 3134.19951462078797*zb^46*Log[zb]^2 + 3184.99481203944157*zb^47*Log[zb]^2 + 3236.09261597765902*zb^48*Log[zb]^2 + 3287.47064129190604*zb^49*Log[zb]^2 + 3339.10796090135614*zb^50*Log[zb]^2 + 1922.79379694511089*Log[MH2/muf2]*Log[zb]^2 + 8252.00962833200044*zb*Log[MH2/muf2]*Log[zb]^2 - 7931.56944444444444*zb^2*Log[MH2/muf2]*Log[zb]^2 + 8043.24555490674096*zb^3*Log[MH2/muf2]*Log[zb]^2 + 2782.78536972155578*zb^4*Log[MH2/muf2]*Log[zb]^2 + 1342.151789474642*zb^5*Log[MH2/muf2]*Log[zb]^2 + 683.743848557534611*zb^6*Log[MH2/muf2]*Log[zb]^2 + 311.5733610291899*zb^7*Log[MH2/muf2]*Log[zb]^2 + 78.4790724804371057*zb^8*Log[MH2/muf2]*Log[zb]^2 - 74.6930541222615869*zb^9*Log[MH2/muf2]*Log[zb]^2 - 176.746380808435495*zb^10*Log[MH2/muf2]*Log[zb]^2 - 243.681738463469076*zb^11*Log[MH2/muf2]*Log[zb]^2 - 285.26746311947153*zb^12*Log[MH2/muf2]*Log[zb]^2 - 307.894219525966928*zb^13*Log[MH2/muf2]*Log[zb]^2 - 315.964884057925721*zb^14*Log[MH2/muf2]*Log[zb]^2 - 312.634900975009564*zb^15*Log[MH2/muf2]*Log[zb]^2 - 300.236296668064046*zb^16*Log[MH2/muf2]*Log[zb]^2 - 280.535259085143164*zb^17*Log[MH2/muf2]*Log[zb]^2 - 254.896330375203921*zb^18*Log[MH2/muf2]*Log[zb]^2 - 224.391293483490765*zb^19*Log[MH2/muf2]*Log[zb]^2 - 189.873784459495359*zb^20*Log[MH2/muf2]*Log[zb]^2 - 152.031836747538413*zb^21*Log[MH2/muf2]*Log[zb]^2 - 111.42575007530618*zb^22*Log[MH2/muf2]*Log[zb]^2 - 68.5159281862486997*zb^23*Log[MH2/muf2]*Log[zb]^2 - 23.6836964221762242*zb^24*Log[MH2/muf2]*Log[zb]^2 + 22.7528949120146989*zb^25*Log[MH2/muf2]*Log[zb]^2 + 70.5269131316575463*zb^26*Log[MH2/muf2]*Log[zb]^2 + 119.413078923305055*zb^27*Log[MH2/muf2]*Log[zb]^2 + 169.220319615084088*zb^28*Log[MH2/muf2]*Log[zb]^2 + 219.785853019600647*zb^29*Log[MH2/muf2]*Log[zb]^2 + 270.970445768072649*zb^30*Log[MH2/muf2]*Log[zb]^2 + 322.654582311482643*zb^31*Log[MH2/muf2]*Log[zb]^2 + 374.735346772765794*zb^32*Log[MH2/muf2]*Log[zb]^2 + 427.123867700059975*zb^33*Log[MH2/muf2]*Log[zb]^2 + 479.743210909483439*zb^34*Log[MH2/muf2]*Log[zb]^2 + 532.526631693180255*zb^35*Log[MH2/muf2]*Log[zb]^2 + 585.416117238219085*zb^36*Log[MH2/muf2]*Log[zb]^2 + 638.3611649245769*zb^37*Log[MH2/muf2]*Log[zb]^2 + 691.3177534983204*zb^38*Log[MH2/muf2]*Log[zb]^2 + 744.247472845667204*zb^39*Log[MH2/muf2]*Log[zb]^2 + 797.116784873472754*zb^40*Log[MH2/muf2]*Log[zb]^2 + 849.896393305889563*zb^41*Log[MH2/muf2]*Log[zb]^2 + 902.5607043851963*zb^42*Log[MH2/muf2]*Log[zb]^2 + 955.087363777396383*zb^43*Log[MH2/muf2]*Log[zb]^2 + 1007.45685762548163*zb^44*Log[MH2/muf2]*Log[zb]^2 + 1059.65216781301116*zb^45*Log[MH2/muf2]*Log[zb]^2 + 1111.65847321044029*zb^46*Log[MH2/muf2]*Log[zb]^2 + 1163.46289006285182*zb^47*Log[MH2/muf2]*Log[zb]^2 + 1215.0542458071016*zb^48*Log[MH2/muf2]*Log[zb]^2 + 1266.42288153075613*zb^49*Log[MH2/muf2]*Log[zb]^2 + 1317.56047904511448*zb^50*Log[MH2/muf2]*Log[zb]^2 + 1066.5*Log[MH2/muf2]^2*Log[zb]^2 - 3114.55555555555556*zb*Log[MH2/muf2]^2*Log[zb]^2 + 1386.*zb^2*Log[MH2/muf2]^2*Log[zb]^2 - 1472.05555555555556*zb^3*Log[MH2/muf2]^2*Log[zb]^2 - 942.855555555555556*zb^4*Log[MH2/muf2]^2*Log[zb]^2 - 694.774074074074074*zb^5*Log[MH2/muf2]^2*Log[zb]^2 - 527.692592592592593*zb^6*Log[MH2/muf2]^2*Log[zb]^2 - 398.751322751322751*zb^7*Log[MH2/muf2]^2*Log[zb]^2 - 292.35026455026457*zb^8*Log[MH2/muf2]^2*Log[zb]^2 - 201.082716049382716*zb^9*Log[MH2/muf2]^2*Log[zb]^2 - 120.814702581369248*zb^10*Log[MH2/muf2]^2*Log[zb]^2 - 48.9771043771043771*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 16.1518259518259518*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 75.7914529914529915*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 130.842209642209642*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 181.991029341029341*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 229.775781190487073*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 274.626652650182062*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 316.893831490529117*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 356.866661441222845*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 394.787282165145942*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 430.860581575287458*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 465.2616118188806*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 498.1412173984862*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 529.630375647644459*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 559.843592093034817*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 588.8815903588592*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 616.833467535180791*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 643.778439021761473*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 669.787264225222692*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 694.923421389855941*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 719.244083236352048*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 742.800932972122807*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 765.640851288748903*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 787.806498270904424*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 809.336809082097589*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 830.267418428393209*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 850.631025821721965*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 870.457711346653104*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 889.775209816783153*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 908.609149770363671*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 926.983262611357129*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 944.919566285834371*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 962.438527144727164*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 979.559203044529553*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 996.299370248532281*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 1012.67563629011252*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 1028.70354062900977*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 1044.39764465771139*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 1059.771612387264*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 1074.83828295147067*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 108.*Log[MH2/muf2]^3*Log[zb]^2 + 216.*zb*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^3*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^4*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^5*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^6*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^7*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^8*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^9*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^10*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^11*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^12*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^13*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^14*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^15*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^16*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^17*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^18*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^19*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^20*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^21*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^22*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^23*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^24*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^25*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^26*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^27*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^28*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^29*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^30*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^31*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^32*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^33*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^34*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^35*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^36*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^37*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^38*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^39*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^40*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^41*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^42*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^43*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^44*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^45*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^46*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^47*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^48*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^49*Log[MH2/muf2]^3*Log[zb]^2 + 108.*zb^50*Log[MH2/muf2]^3*Log[zb]^2 + 1254.02919796340726*Log[zb]^3 + 5659.90765345590153*zb*Log[zb]^3 - 5554.77469135802469*zb^2*Log[zb]^3 + 5499.96771561683965*zb^3*Log[zb]^3 + 1797.58386788021414*zb^4*Log[zb]^3 + 848.851638799281354*zb^5*Log[zb]^3 + 450.969424415585489*zb^6*Log[zb]^3 + 250.550158017668297*zb^7*Log[zb]^3 + 143.928897414661662*zb^8*Log[zb]^3 + 89.8889856486292319*zb^9*Log[zb]^3 + 68.59808167206168*zb^10*Log[zb]^3 + 69.1809856238414218*zb^11*Log[zb]^3 + 85.08989613823454*zb^12*Log[zb]^3 + 112.102699892664724*zb^13*Log[zb]^3 + 147.353678009487027*zb^14*Log[zb]^3 + 188.820248169123087*zb^15*Log[zb]^3 + 235.030911428246702*zb^16*Log[zb]^3 + 284.889059103785455*zb^17*Log[zb]^3 + 337.561469496065*zb^18*Log[zb]^3 + 392.4049125393021*zb^19*Log[zb]^3 + 448.916238325680967*zb^20*Log[zb]^3 + 506.697497965981873*zb^21*Log[zb]^3 + 565.4310013033452*zb^22*Log[zb]^3 + 624.861125518890442*zb^23*Log[zb]^3 + 684.780819184173677*zb^24*Log[zb]^3 + 745.021439274334361*zb^25*Log[zb]^3 + 805.444996491429183*zb^26*Log[zb]^3 + 865.938168328036238*zb^27*Log[zb]^3 + 926.407627967863813*zb^28*Log[zb]^3 + 986.776365025071101*zb^29*Log[zb]^3 + 1046.98076243705043*zb^30*Log[zb]^3 + 1106.96825580874786*zb^31*Log[zb]^3 + 1166.69544565731982*zb^32*Log[zb]^3 + 1226.12656487881836*zb^33*Log[zb]^3 + 1285.23222705133919*zb^34*Log[zb]^3 + 1343.98839840375778*zb^35*Log[zb]^3 + 1402.37554913434898*zb^36*Log[zb]^3 + 1460.37794945578648*zb^37*Log[zb]^3 + 1517.98308311589443*zb^38*Log[zb]^3 + 1575.18115679883618*zb^39*Log[zb]^3 + 1631.96468818305782*zb^40*Log[zb]^3 + 1688.32815883625081*zb^41*Log[zb]^3 + 1744.26772079617033*zb^42*Log[zb]^3 + 1799.7809477916403*zb^43*Log[zb]^3 + 1854.86662372934315*zb^44*Log[zb]^3 + 1909.52456240614107*zb^45*Log[zb]^3 + 1963.75545347744633*zb^46*Log[zb]^3 + 2017.560730575903*zb^47*Log[zb]^3 + 2070.94245817476635*zb^48*Log[zb]^3 + 2123.90323436043441*zb^49*Log[zb]^3 + 2176.44610714480213*zb^50*Log[zb]^3 + 1837.*Log[MH2/muf2]*Log[zb]^3 - 4995.14814814814815*zb*Log[MH2/muf2]*Log[zb]^3 + 2524.5*zb^2*Log[MH2/muf2]*Log[zb]^3 - 2206.39814814814815*zb^3*Log[MH2/muf2]*Log[zb]^3 - 1242.49814814814815*zb^4*Log[MH2/muf2]*Log[zb]^3 - 787.0364197530864*zb^5*Log[MH2/muf2]*Log[zb]^3 - 479.110405643738977*zb^6*Log[MH2/muf2]*Log[zb]^3 - 241.16820987654322*zb^7*Log[MH2/muf2]*Log[zb]^3 - 44.7955467372134039*zb^8*Log[MH2/muf2]*Log[zb]^3 + 123.584053497942387*zb^9*Log[MH2/muf2]*Log[zb]^3 + 271.586021591577147*zb^10*Log[MH2/muf2]*Log[zb]^3 + 403.959936668270002*zb^11*Log[MH2/muf2]*Log[zb]^3 + 523.896369371369371*zb^12*Log[MH2/muf2]*Log[zb]^3 + 633.658251933251933*zb^13*Log[MH2/muf2]*Log[zb]^3 + 734.9180174763508*zb^14*Log[MH2/muf2]*Log[zb]^3 + 828.952034231200898*zb^15*Log[MH2/muf2]*Log[zb]^3 + 916.759767238933906*zb^16*Log[MH2/muf2]*Log[zb]^3 + 999.140475818662093*zb^17*Log[MH2/muf2]*Log[zb]^3 + 1076.74460362638037*zb^18*Log[MH2/muf2]*Log[zb]^3 + 1150.10938356369643*zb^19*Log[MH2/muf2]*Log[zb]^3 + 1219.68421261162489*zb^20*Log[MH2/muf2]*Log[zb]^3 + 1285.84917721167721*zb^21*Log[MH2/muf2]*Log[zb]^3 + 1348.92886242603062*zb^22*Log[MH2/muf2]*Log[zb]^3 + 1409.20283385181364*zb^23*Log[MH2/muf2]*Log[zb]^3 + 1466.91372175081748*zb^24*Log[MH2/muf2]*Log[zb]^3 + 1522.27354450455328*zb^25*Log[MH2/muf2]*Log[zb]^3 + 1575.46871750921903*zb^26*Log[MH2/muf2]*Log[zb]^3 + 1626.66406587141925*zb^27*Log[MH2/muf2]*Log[zb]^3 + 1676.00607199357863*zb^28*Log[MH2/muf2]*Log[zb]^3 + 1723.62552838034025*zb^29*Log[MH2/muf2]*Log[zb]^3 + 1769.63972296848738*zb^30*Log[MH2/muf2]*Log[zb]^3 + 1814.15425333291346*zb^31*Log[MH2/muf2]*Log[zb]^3 + 1857.26454354188739*zb^32*Log[MH2/muf2]*Log[zb]^3 + 1899.05712074763664*zb^33*Log[MH2/muf2]*Log[zb]^3 + 1939.61069611799332*zb^34*Log[MH2/muf2]*Log[zb]^3 + 1978.99708527803444*zb^35*Log[MH2/muf2]*Log[zb]^3 + 2017.28199622242251*zb^36*Log[MH2/muf2]*Log[zb]^3 + 2054.52570710122111*zb^37*Log[MH2/muf2]*Log[zb]^3 + 2090.78365195887357*zb^38*Log[MH2/muf2]*Log[zb]^3 + 2126.10692911592266*zb^39*Log[MH2/muf2]*Log[zb]^3 + 2160.54274420424095*zb^40*Log[MH2/muf2]*Log[zb]^3 + 2194.13479773463423*zb^41*Log[MH2/muf2]*Log[zb]^3 + 2226.92362536761483*zb^42*Log[MH2/muf2]*Log[zb]^3 + 2258.94689768100342*zb^43*Log[MH2/muf2]*Log[zb]^3 + 2290.23968511107578*zb^44*Log[MH2/muf2]*Log[zb]^3 + 2320.83469283296812*zb^45*Log[MH2/muf2]*Log[zb]^3 + 2350.76246959906822*zb^46*Log[MH2/muf2]*Log[zb]^3 + 2380.05159393853303*zb^47*Log[MH2/muf2]*Log[zb]^3 + 2408.72884061134818*zb^48*Log[MH2/muf2]*Log[zb]^3 + 2436.81932978635831*zb^49*Log[MH2/muf2]*Log[zb]^3 + 2464.34666105850467*zb^50*Log[MH2/muf2]*Log[zb]^3 - 432.*Log[MH2/muf2]^2*Log[zb]^3 + 864.*zb*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^3*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^4*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^5*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^6*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^7*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^8*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^9*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^10*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^11*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^12*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^13*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^14*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^15*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^16*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^17*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^18*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^19*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^20*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^21*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^22*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^23*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^24*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^25*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^26*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^27*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^28*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^29*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^30*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^31*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^32*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^33*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^34*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^35*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^36*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^37*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^38*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^39*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^40*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^41*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^42*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^43*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^44*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^45*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^46*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^47*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^48*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^49*Log[MH2/muf2]^2*Log[zb]^3 + 432.*zb^50*Log[MH2/muf2]^2*Log[zb]^3 + 959.*Log[zb]^4 - 2519.05864197530864*zb*Log[zb]^4 + 1336.5*zb^2*Log[zb]^4 - 1067.30864197530864*zb^3*Log[zb]^4 - 557.008641975308642*zb^4*Log[zb]^4 - 315.143930041152263*zb^5*Log[zb]^4 - 151.386360964138742*zb^6*Log[zb]^4 - 24.7844650205761317*zb^7*Log[zb]^4 + 79.7046149323927102*zb^8*Log[zb]^4 + 169.285991083676269*zb^9*Log[zb]^4 + 248.008931466338874*zb^10*Log[zb]^4 + 318.402294105071883*zb^11*Log[zb]^4 + 382.166385158051825*zb^12*Log[zb]^4 + 440.507827974494641*zb^13*Log[zb]^4 + 494.318662921440699*zb^14*Log[zb]^4 + 544.279774597830153*zb^15*Log[zb]^4 + 590.924346030391782*zb^16*Log[zb]^4 + 634.678734236291426*zb^17*Log[zb]^4 + 675.889875473704736*zb^18*Log[zb]^4 + 714.844281345865167*zb^19*Log[zb]^4 + 751.781581325419475*zb^20*Log[zb]^4 + 786.9044119007355*zb^21*Log[zb]^4 + 820.385789119584045*zb^22*Log[zb]^4 + 852.374705137364797*zb^23*Log[zb]^4 + 883.000444600084936*zb^24*Log[zb]^4 + 912.375960864550476*zb^25*Log[zb]^4 + 940.600550202122905*zb^26*Log[zb]^4 + 967.761993973258034*zb^27*Log[zb]^4 + 993.938292182404264*zb^28*Log[zb]^4 + 1019.19907938685899*zb^29*Log[zb]^4 + 1043.60679095677239*zb^30*Log[zb]^4 + 1067.21763115399328*zb^31*Log[zb]^4 + 1090.08238243695848*zb^32*Log[zb]^4 + 1112.24708648469212*zb^33*Log[zb]^4 + 1133.75362076575004*zb^34*Log[zb]^4 + 1154.64018943642819*zb^35*Log[zb]^4 + 1174.94174350159881*zb^36*Log[zb]^4 + 1194.6903422022701*zb^37*Log[zb]^4 + 1213.91546528445946*zb^38*Log[zb]^4 + 1232.64428399295653*zb^39*Log[zb]^4 + 1250.90189720259156*zb^40*Log[zb]^4 + 1268.71153796087552*zb^41*Log[zb]^4 + 1286.09475480358455*zb^42*Log[zb]^4 + 1303.07157146937361*zb^43*Log[zb]^4 + 1319.66062804302715*zb^44*Log[zb]^4 + 1335.87930607049538*zb^45*Log[zb]^4 + 1351.74383979002239*zb^46*Log[zb]^4 + 1367.269415295018*zb^47*Log[zb]^4 + 1382.47025917221562*zb^48*Log[zb]^4 + 1397.35971793233597*zb^49*Log[zb]^4 + 1411.95032936143611*zb^50*Log[zb]^4 - 540.*Log[MH2/muf2]*Log[zb]^4 + 1080.*zb*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^3*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^4*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^5*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^6*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^7*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^8*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^9*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^10*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^11*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^12*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^13*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^14*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^15*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^16*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^17*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^18*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^19*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^20*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^21*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^22*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^23*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^24*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^25*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^26*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^27*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^28*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^29*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^30*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^31*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^32*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^33*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^34*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^35*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^36*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^37*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^38*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^39*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^40*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^41*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^42*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^43*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^44*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^45*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^46*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^47*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^48*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^49*Log[MH2/muf2]*Log[zb]^4 + 540.*zb^50*Log[MH2/muf2]*Log[zb]^4 - 216.*Log[zb]^5 + 432.*zb*Log[zb]^5 + 216.*zb^3*Log[zb]^5 + 216.*zb^4*Log[zb]^5 + 216.*zb^5*Log[zb]^5 + 216.*zb^6*Log[zb]^5 + 216.*zb^7*Log[zb]^5 + 216.*zb^8*Log[zb]^5 + 216.*zb^9*Log[zb]^5 + 216.*zb^10*Log[zb]^5 + 216.*zb^11*Log[zb]^5 + 216.*zb^12*Log[zb]^5 + 216.*zb^13*Log[zb]^5 + 216.*zb^14*Log[zb]^5 + 216.*zb^15*Log[zb]^5 + 216.*zb^16*Log[zb]^5 + 216.*zb^17*Log[zb]^5 + 216.*zb^18*Log[zb]^5 + 216.*zb^19*Log[zb]^5 + 216.*zb^20*Log[zb]^5 + 216.*zb^21*Log[zb]^5 + 216.*zb^22*Log[zb]^5 + 216.*zb^23*Log[zb]^5 + 216.*zb^24*Log[zb]^5 + 216.*zb^25*Log[zb]^5 + 216.*zb^26*Log[zb]^5 + 216.*zb^27*Log[zb]^5 + 216.*zb^28*Log[zb]^5 + 216.*zb^29*Log[zb]^5 + 216.*zb^30*Log[zb]^5 + 216.*zb^31*Log[zb]^5 + 216.*zb^32*Log[zb]^5 + 216.*zb^33*Log[zb]^5 + 216.*zb^34*Log[zb]^5 + 216.*zb^35*Log[zb]^5 + 216.*zb^36*Log[zb]^5 + 216.*zb^37*Log[zb]^5 + 216.*zb^38*Log[zb]^5 + 216.*zb^39*Log[zb]^5 + 216.*zb^40*Log[zb]^5 + 216.*zb^41*Log[zb]^5 + 216.*zb^42*Log[zb]^5 + 216.*zb^43*Log[zb]^5 + 216.*zb^44*Log[zb]^5 + 216.*zb^45*Log[zb]^5 + 216.*zb^46*Log[zb]^5 + 216.*zb^47*Log[zb]^5 + 216.*zb^48*Log[zb]^5 + 216.*zb^49*Log[zb]^5 + 216.*zb^50*Log[zb]^5, 204.6207897981724 + 94.7117090136641426*zb - 336.521265081527222*zb^2 + 51.2149993230629909*zb^3 + 240.583785215582996*zb^4 + 132.453526391822835*zb^5 + 96.8325299151749562*zb^6 + 88.2634880440083042*zb^7 + 90.4757163015262125*zb^8 + 97.7018446596627059*zb^9 + 107.599561535320457*zb^10 + 119.063367579689885*zb^11 + 131.4960886021452*zb^12 + 144.536620417727328*zb^13 + 157.947679015600357*zb^14 + 171.564324170708469*zb^15 + 185.267829338974366*zb^16 + 198.971004301850456*zb^17 + 212.609186757448211*zb^18 + 226.134299958381077*zb^19 + 239.510719263000224*zb^20 + 252.712288183040715*zb^21 + 265.7201093557246*zb^22 + 278.520880928784434*zb^23 + 291.105628633520066*zb^24 + 303.468730995633215*zb^25 + 315.607164930630332*zb^26 + 327.519918812642024*zb^27 + 339.207533859695016*zb^28 + 350.671744490499193*zb^29 + 361.915195451553065*zb^30 + 372.941218790518587*zb^31 + 383.7536576922293*zb^32 + 394.356727160687803*zb^33 + 404.754903779898538*zb^34 + 414.952838502111737*zb^35 + 424.955287727770158*zb^36 + 434.767058955499111*zb^37 + 444.3929680657557*zb^38 + 453.837805912637052*zb^39 + 463.106312375643546*zb^40 + 472.203156397678091*zb^41 + 481.132920830563326*zb^42 + 489.900091142639838*zb^43 + 498.509047228160208*zb^44 + 506.964057705659123*zb^45 + 515.269276210318853*zb^46 + 523.428739279808788*zb^47 + 531.446365509019213*zb^48 + 539.325955710331777*zb^49 + 547.071193865552197*zb^50 + ALARM*zb^51 - 186.868286308937027*Log[MH2/muf2] + 398.678107427114788*zb*Log[MH2/muf2] + 402.546468673107665*zb^2*Log[MH2/muf2] + 208.513373011993114*zb^3*Log[MH2/muf2] - 118.479982290180217*zb^4*Log[MH2/muf2] - 124.30861382914652*zb^5*Log[MH2/muf2] - 119.464894394803655*zb^6*Log[MH2/muf2] - 114.516171754788539*zb^7*Log[MH2/muf2] - 109.614063536148504*zb^8*Log[MH2/muf2] - 104.771786884065907*zb^9*Log[MH2/muf2] - 100.116275057257299*zb^10*Log[MH2/muf2] - 95.7742904388579976*zb^11*Log[MH2/muf2] - 91.8334166033212253*zb^12*Log[MH2/muf2] - 88.3411588416705004*zb^13*Log[MH2/muf2] - 85.3144301525358093*zb^14*Log[MH2/muf2] - 82.7494976237410499*zb^15*Log[MH2/muf2] - 80.6297991791554494*zb^16*Log[MH2/muf2] - 78.9314606364029285*zb^17*Log[MH2/muf2] - 77.6269756406956093*zb^18*Log[MH2/muf2] - 76.6875660580453259*zb^19*Log[MH2/muf2] - 76.08464181446836*zb^20*Log[MH2/muf2] - 75.7906639954959096*zb^21*Log[MH2/muf2] - 75.7796205669902107*zb^22*Log[MH2/muf2] - 76.0272551234128108*zb^23*Log[MH2/muf2] - 76.5111413199708972*zb^24*Log[MH2/muf2] - 77.2106634688861119*zb^25*Log[MH2/muf2] - 78.1069424208270294*zb^26*Log[MH2/muf2] - 79.18273179581118*zb^27*Log[MH2/muf2] - 80.42230042667423*zb^28*Log[MH2/muf2] - 81.8113108795496664*zb^29*Log[MH2/muf2] - 83.3367000208156206*zb^30*Log[MH2/muf2] - 84.9865650841469091*zb^31*Log[MH2/muf2] - 86.7500570788166416*zb^32*Log[MH2/muf2] - 88.6172823590617558*zb^33*Log[MH2/muf2] - 90.5792125393158962*zb^34*Log[MH2/muf2] - 92.6276025568575623*zb^35*Log[MH2/muf2] - 94.7549164634242831*zb^36*Log[MH2/muf2] - 96.9542604123550556*zb^37*Log[MH2/muf2] - 99.2193222595023726*zb^38*Log[MH2/muf2] - 101.544317189296522*zb^39*Log[MH2/muf2] - 103.923938795429716*zb^40*Log[MH2/muf2] - 106.353315077891413*zb^41*Log[MH2/muf2] - 108.827968857579477*zb^42*Log[MH2/muf2] - 111.34378215201374*zb^43*Log[MH2/muf2] - 113.896964098041454*zb^44*Log[MH2/muf2] - 116.48402204820263*zb^45*Log[MH2/muf2] - 119.10173550569377*zb^46*Log[MH2/muf2] - 121.747132598174522*zb^47*Log[MH2/muf2] - 124.417468822844308*zb^48*Log[MH2/muf2] - 127.110207824300651*zb^49*Log[MH2/muf2] - 129.823003992813059*zb^50*Log[MH2/muf2] + 67.9706112049621*Log[MH2/muf2]^2 - 219.736905220555974*zb*Log[MH2/muf2]^2 - 189.468065453885456*zb^2*Log[MH2/muf2]^2 - 146.591095383104242*zb^3*Log[MH2/muf2]^2 - 19.6726616854902136*zb^4*Log[MH2/muf2]^2 + 20.9791673032370037*zb^5*Log[MH2/muf2]^2 + 43.4942116909430209*zb^6*Log[MH2/muf2]^2 + 57.9597093599052029*zb^7*Log[MH2/muf2]^2 + 67.6851457309965635*zb^8*Log[MH2/muf2]^2 + 74.2824393714393448*zb^9*Log[MH2/muf2]^2 + 78.6966846405807086*zb^10*Log[MH2/muf2]^2 + 81.53572056754734*zb^11*Log[MH2/muf2]^2 + 83.21189818557*zb^12*Log[MH2/muf2]^2 + 84.0150512288715502*zb^13*Log[MH2/muf2]^2 + 84.1543078997505207*zb^14*Log[MH2/muf2]^2 + 83.7837254996349615*zb^15*Log[MH2/muf2]^2 + 83.0187515587451797*zb^16*Log[MH2/muf2]^2 + 81.9471628969708701*zb^17*Log[MH2/muf2]^2 + 80.6365343933753616*zb^18*Log[MH2/muf2]^2 + 79.1394537149162249*zb^19*Log[MH2/muf2]^2 + 77.4972324986851415*zb^20*Log[MH2/muf2]^2 + 75.7425919619594116*zb^21*Log[MH2/muf2]^2 + 73.9016353603088192*zb^22*Log[MH2/muf2]^2 + 71.99531605321845*zb^23*Log[MH2/muf2]^2 + 70.04054337268514*zb^24*Log[MH2/muf2]^2 + 68.0510248129104419*zb^25*Log[MH2/muf2]^2 + 66.0379138506910352*zb^26*Log[MH2/muf2]^2 + 64.0103128400488829*zb^27*Log[MH2/muf2]^2 + 61.975666704586544*zb^28*Log[MH2/muf2]^2 + 59.9400735424079875*zb^29*Log[MH2/muf2]^2 + 57.90853144225135*zb^30*Log[MH2/muf2]^2 + 55.8851359164874325*zb^31*Log[MH2/muf2]^2 + 53.873238805302016*zb^32*Log[MH2/muf2]^2 + 51.8755769022275335*zb^33*Log[MH2/muf2]^2 + 49.8943766231948499*zb^34*Log[MH2/muf2]^2 + 47.9314396010022875*zb^35*Log[MH2/muf2]^2 + 45.9882130020640772*zb^36*Log[MH2/muf2]^2 + 44.0658475383850216*zb^37*Log[MH2/muf2]^2 + 42.1652455173891219*zb^38*Log[MH2/muf2]^2 + 40.2871007866138799*zb^39*Log[MH2/muf2]^2 + 38.4319320536561176*zb^40*Log[MH2/muf2]^2 + 36.6001107678175918*zb^41*Log[MH2/muf2]^2 + 34.7918845191268844*zb^42*Log[MH2/muf2]^2 + 33.0073967282097601*zb^43*Log[MH2/muf2]^2 + 31.2467032558503498*zb^44*Log[MH2/muf2]^2 + 29.5097864456965258*zb^45*Log[MH2/muf2]^2 + 27.7965670210568355*zb^46*Log[MH2/muf2]^2 + 26.1069141822334287*zb^47*Log[MH2/muf2]^2 + 24.4406541905683228*zb^48*Log[MH2/muf2]^2 + 22.7975776764247882*zb^49*Log[MH2/muf2]^2 + 21.1774458683996571*zb^50*Log[MH2/muf2]^2 - 13.2684205752921064*Log[MH2/muf2]^3 + 21.7531843629794985*zb*Log[MH2/muf2]^3 + 18.4338378617614662*zb^2*Log[MH2/muf2]^3 + 12.6989270249987776*zb^3*Log[MH2/muf2]^3 - 2.64803799557735411*zb^4*Log[MH2/muf2]^3 - 11.7288404647131566*zb^5*Log[MH2/muf2]^3 - 18.4699001354950496*zb^6*Log[MH2/muf2]^3 - 23.8779424635373776*zb^7*Log[MH2/muf2]^3 - 28.3847477216488527*zb^8*Log[MH2/muf2]^3 - 32.2296356105035258*zb^9*Log[MH2/muf2]^3 - 35.5645987449342528*zb^10*Log[MH2/muf2]^3 - 38.4940996623981332*zb^11*Log[MH2/muf2]^3 - 41.0936690225595248*zb^12*Log[MH2/muf2]^3 - 43.4198999473562357*zb^13*Log[MH2/muf2]^3 - 45.5163501615601468*zb^14*Log[MH2/muf2]^3 - 47.4172656582543709*zb^15*Log[MH2/muf2]^3 - 49.1500465419735814*zb^16*Log[MH2/muf2]^3 - 50.7369416263885833*zb^17*Log[MH2/muf2]^3 - 52.1962478955467991*zb^18*Log[MH2/muf2]^3 - 53.5431803381453956*zb^19*Log[MH2/muf2]^3 - 54.7905157606986747*zb^20*Log[MH2/muf2]^3 - 55.9490777524786411*zb^21*Log[MH2/muf2]^3 - 57.0281076405864044*zb^22*Log[MH2/muf2]^3 - 58.0355521120595278*zb^23*Log[MH2/muf2]^3 - 58.9782889416840901*zb^24*Log[MH2/muf2]^3 - 59.8623060888644*zb^25*Log[MH2/muf2]^3 - 60.6928452104914829*zb^26*Log[MH2/muf2]^3 - 61.4745177035193537*zb^27*Log[MH2/muf2]^3 - 62.2113993161273047*zb^28*Log[MH2/muf2]^3 - 62.9071078765689635*zb^29*Log[MH2/muf2]^3 - 63.5648676045048799*zb^30*Log[MH2/muf2]^3 - 64.1875626706023039*zb^31*Log[MH2/muf2]^3 - 64.7777820746815695*zb^32*Log[MH2/muf2]^3 - 65.3378574641923889*zb^33*Log[MH2/muf2]^3 - 65.8698951737377812*zb^34*Log[MH2/muf2]^3 - 66.3758035046505778*zb^35*Log[MH2/muf2]^3 - 66.8573160611132476*zb^36*Log[MH2/muf2]^3 - 67.3160118013714169*zb^37*Log[MH2/muf2]^3 - 67.7533323385046584*zb^38*Log[MH2/muf2]^3 - 68.1705969270521799*zb^39*Log[MH2/muf2]^3 - 68.5690154936237898*zb^40*Log[MH2/muf2]^3 - 68.9497000069998971*zb^41*Log[MH2/muf2]^3 - 69.31367443275606*zb^42*Log[MH2/muf2]^3 - 69.6618834765526494*zb^43*Log[MH2/muf2]^3 - 69.9952002869189964*zb^44*Log[MH2/muf2]^3 - 70.3144332610923753*zb^45*Log[MH2/muf2]^3 - 70.6203320750438125*zb^46*Log[MH2/muf2]^3 - 70.9135930402922427*zb^47*Log[MH2/muf2]^3 - 71.1948638747328003*zb^48*Log[MH2/muf2]^3 - 71.4647479618943898*zb^49*Log[MH2/muf2]^3 - 71.7238081623262828*zb^50*Log[MH2/muf2]^3 - 313.985229986252584*Log[zb] + 807.280208319441389*zb*Log[zb] + 673.016324021360174*zb^2*Log[zb] + 424.924372335977384*zb^3*Log[zb] - 94.5232600097214942*zb^4*Log[zb] - 16.1976674749058711*zb^5*Log[zb] + 53.6899204193039615*zb^6*Log[zb] + 107.821148977768328*zb^7*Log[zb] + 152.201908955703382*zb^8*Log[zb] + 190.112269436139507*zb^9*Log[zb] + 223.24798509468258*zb^10*Log[zb] + 252.594158612942139*zb^11*Log[zb] + 278.805171798326681*zb^12*Log[zb] + 302.363195342407656*zb^13*Log[zb] + 323.647952999032185*zb^14*Log[zb] + 342.970171449142483*zb^15*Log[zb] + 360.589595795452705*zb^16*Log[zb] + 376.725991975615982*zb^17*Log[zb] + 391.566672253289935*zb^18*Log[zb] + 405.272090381796989*zb^19*Log[zb] + 417.980228380691542*zb^20*Log[zb] + 429.810142613221613*zb^21*Log[zb] + 440.864878864069566*zb^22*Log[zb] + 451.23389098019226*zb^23*Log[zb] + 460.9950585290657*zb^24*Log[zb] + 470.216376039497622*zb^25*Log[zb] + 478.957371302308883*zb^26*Log[zb] + 487.270299257401016*zb^27*Log[zb] + 495.201149532008183*zb^28*Log[zb] + 502.790498926189762*zb^29*Log[zb] + 510.074234636206961*zb^30*Log[zb] + 517.0841694972282*zb^31*Log[zb] + 523.848566824895288*zb^32*Log[zb] + 530.392589394719776*zb^33*Log[zb] + 536.738684601070554*zb^34*Log[zb] + 542.906915786456458*zb^35*Log[zb] + 548.915248046537*zb^36*Log[zb] + 554.779795430435163*zb^37*Log[zb] + 560.5150353149016*zb^38*Log[zb] + 566.133994789971872*zb^39*Log[zb] + 571.6484131164206*zb^40*Log[zb] + 577.068883671799954*zb^41*Log[zb] + 582.404978267899157*zb^42*Log[zb] + 587.665356278386397*zb^43*Log[zb] + 592.857860645149109*zb^44*Log[zb] + 597.989602522384524*zb^45*Log[zb] + 603.067036058172679*zb^46*Log[zb] + 608.096024595406995*zb^47*Log[zb] + 613.081899390466547*zb^48*Log[zb] + 618.0295117930763*zb^49*Log[zb] + 622.943279699644916*zb^50*Log[zb] + 471.019957574098333*Log[MH2/muf2]*Log[zb] - 838.170624565816297*zb*Log[MH2/muf2]*Log[zb] - 509.773051781077744*zb^2*Log[MH2/muf2]*Log[zb] - 225.0918604808551*zb^3*Log[MH2/muf2]*Log[zb] + 301.486128896715233*zb^4*Log[MH2/muf2]*Log[zb] + 439.361697221860744*zb^5*Log[MH2/muf2]*Log[zb] + 507.144871417433424*zb^6*Log[MH2/muf2]*Log[zb] + 547.2543813826417*zb^7*Log[MH2/muf2]*Log[zb] + 572.401504179345264*zb^8*Log[MH2/muf2]*Log[zb] + 588.3794388618962*zb^9*Log[MH2/muf2]*Log[zb] + 598.416050895389045*zb^10*Log[MH2/muf2]*Log[zb] + 604.495800286669016*zb^11*Log[MH2/muf2]*Log[zb] + 607.906646498121268*zb^12*Log[MH2/muf2]*Log[zb] + 609.513372866952762*zb^13*Log[MH2/muf2]*Log[zb] + 609.910391955827514*zb^14*Log[MH2/muf2]*Log[zb] + 609.5133137410593*zb^15*Log[MH2/muf2]*Log[zb] + 608.616425722422594*zb^16*Log[MH2/muf2]*Log[zb] + 607.430009825006783*zb^17*Log[MH2/muf2]*Log[zb] + 606.105208933086084*zb^18*Log[MH2/muf2]*Log[zb] + 604.750952392576867*zb^19*Log[MH2/muf2]*Log[zb] + 603.445684301608923*zb^20*Log[MH2/muf2]*Log[zb] + 602.245616761102254*zb^21*Log[MH2/muf2]*Log[zb] + 601.190616613603852*zb^22*Log[MH2/muf2]*Log[zb] + 600.308454520211632*zb^23*Log[MH2/muf2]*Log[zb] + 599.617904479785985*zb^24*Log[MH2/muf2]*Log[zb] + 599.131026022509752*zb^25*Log[MH2/muf2]*Log[zb] + 598.854858532585623*zb^26*Log[MH2/muf2]*Log[zb] + 598.792688278076374*zb^27*Log[MH2/muf2]*Log[zb] + 598.945001886674407*zb^28*Log[MH2/muf2]*Log[zb] + 599.310207725133487*zb^29*Log[MH2/muf2]*Log[zb] + 599.885184117625203*zb^30*Log[MH2/muf2]*Log[zb] + 600.665697445210772*zb^31*Log[MH2/muf2]*Log[zb] + 601.646721835106244*zb^32*Log[MH2/muf2]*Log[zb] + 602.822683987017543*zb^33*Log[MH2/muf2]*Log[zb] + 604.187650752968958*zb^34*Log[MH2/muf2]*Log[zb] + 605.735472740393977*zb^35*Log[MH2/muf2]*Log[zb] + 607.459893997310446*zb^36*Log[MH2/muf2]*Log[zb] + 609.354635448810645*zb^37*Log[MH2/muf2]*Log[zb] + 611.413457963429308*zb^38*Log[MH2/muf2]*Log[zb] + 613.630209577406554*zb^39*Log[MH2/muf2]*Log[zb] + 615.998860380104755*zb^40*Log[MH2/muf2]*Log[zb] + 618.513527781893724*zb^41*Log[MH2/muf2]*Log[zb] + 621.168494286016395*zb^42*Log[MH2/muf2]*Log[zb] + 623.958219423608338*zb^43*Log[MH2/muf2]*Log[zb] + 626.877347153044759*zb^44*Log[MH2/muf2]*Log[zb] + 629.920709746413462*zb^45*Log[MH2/muf2]*Log[zb] + 633.083328968609892*zb^46*Log[MH2/muf2]*Log[zb] + 636.360415184315787*zb^47*Log[MH2/muf2]*Log[zb] + 639.747364894325454*zb^48*Log[MH2/muf2]*Log[zb] + 643.239757097213136*zb^49*Log[MH2/muf2]*Log[zb] + 646.833348788973193*zb^50*Log[MH2/muf2]*Log[zb] - 81.80047178139046*Log[MH2/muf2]^2*Log[zb] + 255.1624911815725*zb*Log[MH2/muf2]^2*Log[zb] + 252.144426807589464*zb^2*Log[MH2/muf2]^2*Log[zb] + 155.897513227342551*zb^3*Log[MH2/muf2]^2*Log[zb] + 17.90677248660181*zb^4*Log[MH2/muf2]^2*Log[zb] - 53.2137007644269966*zb^5*Log[MH2/muf2]^2*Log[zb] - 100.723165785003128*zb^6*Log[MH2/muf2]^2*Log[zb] - 135.475408163435983*zb^7*Log[MH2/muf2]^2*Log[zb] - 162.020508734528617*zb^8*Log[MH2/muf2]^2*Log[zb] - 182.804988277374562*zb^9*Log[MH2/muf2]^2*Log[zb] - 199.332382457268742*zb^10*Log[MH2/muf2]^2*Log[zb] - 212.603165375975342*zb^11*Log[MH2/muf2]^2*Log[zb] - 223.318818599326377*zb^12*Log[MH2/muf2]^2*Log[zb] - 231.989933689594537*zb^13*Log[MH2/muf2]^2*Log[zb] - 238.9988985552622*zb^14*Log[MH2/muf2]^2*Log[zb] - 244.638666583025741*zb^15*Log[MH2/muf2]^2*Log[zb] - 249.13791388150915*zb^16*Log[MH2/muf2]^2*Log[zb] - 252.677985153534278*zb^17*Log[MH2/muf2]^2*Log[zb] - 255.404657110068014*zb^18*Log[MH2/muf2]^2*Log[zb] - 257.436510580893976*zb^19*Log[MH2/muf2]^2*Log[zb] - 258.871016367477626*zb^20*Log[MH2/muf2]^2*Log[zb] - 259.789040687440234*zb^21*Log[MH2/muf2]^2*Log[zb] - 260.258234386083669*zb^22*Log[MH2/muf2]^2*Log[zb] - 260.335618840794183*zb^23*Log[MH2/muf2]^2*Log[zb] - 260.069584113809584*zb^24*Log[MH2/muf2]^2*Log[zb] - 259.501450675693816*zb^25*Log[MH2/muf2]^2*Log[zb] - 258.666702733160158*zb^26*Log[MH2/muf2]^2*Log[zb] - 257.595971463592515*zb^27*Log[MH2/muf2]^2*Log[zb] - 256.31582568987295*zb^28*Log[MH2/muf2]^2*Log[zb] - 254.849412797743684*zb^29*Log[MH2/muf2]^2*Log[zb] - 253.216982102801705*zb^30*Log[MH2/muf2]^2*Log[zb] - 251.436315156664421*zb^31*Log[MH2/muf2]^2*Log[zb] - 249.523081794396389*zb^32*Log[MH2/muf2]^2*Log[zb] - 247.491136488589477*zb^33*Log[MH2/muf2]^2*Log[zb] - 245.352766387856707*zb^34*Log[MH2/muf2]^2*Log[zb] - 243.118899996834902*zb^35*Log[MH2/muf2]^2*Log[zb] - 240.799283600589812*zb^36*Log[MH2/muf2]^2*Log[zb] - 238.402631104486504*zb^37*Log[MH2/muf2]^2*Log[zb] - 235.936751846497154*zb^38*Log[MH2/muf2]^2*Log[zb] - 233.408660065855848*zb^39*Log[MH2/muf2]^2*Log[zb] - 230.824669023180877*zb^40*Log[MH2/muf2]^2*Log[zb] - 228.190472220321044*zb^41*Log[MH2/muf2]^2*Log[zb] - 225.511213731390846*zb^42*Log[MH2/muf2]^2*Log[zb] - 222.791549305599764*zb^43*Log[MH2/muf2]^2*Log[zb] - 220.035699619126486*zb^44*Log[MH2/muf2]^2*Log[zb] - 217.247496823278915*zb^45*Log[MH2/muf2]^2*Log[zb] - 214.430425348562397*zb^46*Log[MH2/muf2]^2*Log[zb] - 211.587657770528334*zb^47*Log[MH2/muf2]^2*Log[zb] - 208.722086416721739*zb^48*Log[MH2/muf2]^2*Log[zb] - 205.836351289438278*zb^49*Log[MH2/muf2]^2*Log[zb] - 202.932864792184191*zb^50*Log[MH2/muf2]^2*Log[zb] - 8.09567901234567901*Log[MH2/muf2]^3*Log[zb] - 26.0462962962962963*zb*Log[MH2/muf2]^3*Log[zb] - 44.7469135802469136*zb^2*Log[MH2/muf2]^3*Log[zb] - 38.7633744855967078*zb^3*Log[MH2/muf2]^3*Log[zb] - 30.602880658436213*zb^4*Log[MH2/muf2]^3*Log[zb] - 24.6728395061728395*zb^5*Log[MH2/muf2]^3*Log[zb] - 19.8489711934156379*zb^6*Log[MH2/muf2]^3*Log[zb] - 15.7297472075249853*zb^7*Log[MH2/muf2]^3*Log[zb] - 12.1156966490299824*zb^8*Log[MH2/muf2]^3*Log[zb] - 8.88808543993729179*zb^9*Log[MH2/muf2]^3*Log[zb] - 5.968332353517539*zb^10*Log[MH2/muf2]^3*Log[zb] - 3.30081770081770082*zb^11*Log[MH2/muf2]^3*Log[zb] - 0.844326866549088771*zb^12*Log[MH2/muf2]^3*Log[zb] + 1.43271707716152161*zb^13*Log[MH2/muf2]^3*Log[zb] + 3.55513375513375513*zb^14*Log[MH2/muf2]^3*Log[zb] + 5.54283329838885394*zb^15*Log[MH2/muf2]^3*Log[zb] + 7.4120572842795065*zb^16*Log[MH2/muf2]^3*Log[zb] + 9.17624271153682918*zb^17*Log[MH2/muf2]^3*Log[zb] + 10.8466413236565742*zb^18*Log[MH2/muf2]^3*Log[zb] + 12.4327744123696423*zb^19*Log[MH2/muf2]^3*Log[zb] + 13.9427736904001094*zb^20*Log[MH2/muf2]^3*Log[zb] + 15.3836412915016286*zb^21*Log[MH2/muf2]^3*Log[zb] + 16.7614511359781398*zb^22*Log[MH2/muf2]^3*Log[zb] + 18.0815069970968028*zb^23*Log[MH2/muf2]^3*Log[zb] + 19.3484680732366229*zb^24*Log[MH2/muf2]^3*Log[zb] + 20.5664498231024308*zb^25*Log[MH2/muf2]^3*Log[zb] + 21.7391057268694456*zb^26*Log[MH2/muf2]^3*Log[zb] + 22.8696941690628261*zb^27*Log[MH2/muf2]^3*Log[zb] + 23.9611335938355842*zb^28*Log[MH2/muf2]^3*Log[zb] + 25.0160483273369503*zb^29*Log[MH2/muf2]^3*Log[zb] + 26.0368069074825036*zb^30*Log[MH2/muf2]^3*Log[zb] + 27.0255543497709174*zb^31*Log[MH2/muf2]^3*Log[zb] + 27.9842394685814842*zb^32*Log[MH2/muf2]^3*Log[zb] + 28.9146381386754948*zb^33*Log[MH2/muf2]^3*Log[zb] + 29.8183732017242833*zb^34*Log[MH2/muf2]^3*Log[zb] + 30.69693158355064*zb^35*Log[MH2/muf2]^3*Log[zb] + 31.5516790792567404*zb^36*Log[MH2/muf2]^3*Log[zb] + 32.3838731781175059*zb^37*Log[MH2/muf2]^3*Log[zb] + 33.1946742325832777*zb^38*Log[MH2/muf2]^3*Log[zb] + 33.9851552218946764*zb^39*Log[MH2/muf2]^3*Log[zb] + 34.7563103176111756*zb^40*Log[MH2/muf2]^3*Log[zb] + 35.5090624234798127*zb^41*Log[MH2/muf2]^3*Log[zb] + 36.2442698337549736*zb^42*Log[MH2/muf2]^3*Log[zb] + 36.9627321309656165*zb^43*Log[MH2/muf2]^3*Log[zb] + 37.6651954251601768*zb^44*Log[MH2/muf2]^3*Log[zb] + 38.3523570210211697*zb^45*Log[MH2/muf2]^3*Log[zb] + 39.0248695862873582*zb^46*Log[MH2/muf2]^3*Log[zb] + 39.6833448841432022*zb^47*Log[MH2/muf2]^3*Log[zb] + 40.32835712322986*zb^48*Log[MH2/muf2]^3*Log[zb] + 40.96044597137747*zb^49*Log[MH2/muf2]^3*Log[zb] + 41.5801192727968032*zb^50*Log[MH2/muf2]^3*Log[zb] + 513.562980308508847*Log[zb]^2 - 754.787928432345998*zb*Log[zb]^2 - 280.974938308363586*zb^2*Log[zb]^2 - 2.01014059890330158*zb^3*Log[zb]^2 + 503.529666752154797*zb^4*Log[zb]^2 + 627.899911367573838*zb^5*Log[zb]^2 + 691.455521861202639*zb^6*Log[zb]^2 + 733.607527912886477*zb^7*Log[zb]^2 + 765.147877798231264*zb^8*Log[zb]^2 + 790.663083247158781*zb^9*Log[zb]^2 + 812.575474594229703*zb^10*Log[zb]^2 + 832.306198621313479*zb^11*Log[zb]^2 + 850.7348120736729*zb^12*Log[zb]^2 + 868.4218379674949*zb^13*Log[zb]^2 + 885.730102100944765*zb^14*Log[zb]^2 + 902.895882631917527*zb^15*Log[zb]^2 + 920.072619246664494*zb^16*Log[zb]^2 + 937.3586556546297*zb^17*Log[zb]^2 + 954.815278228438596*zb^18*Log[zb]^2 + 972.478668130967472*zb^19*Log[zb]^2 + 990.367940936035958*zb^20*Log[zb]^2 + 1008.49062099291482*zb^21*Log[zb]^2 + 1026.84640583889006*zb^22*Log[zb]^2 + 1045.42977465567991*zb^23*Log[zb]^2 + 1064.2318057658608*zb^24*Log[zb]^2 + 1083.24144723760053*zb^25*Log[zb]^2 + 1102.44640595078008*zb^26*Log[zb]^2 + 1121.83376846022768*zb^27*Log[zb]^2 + 1141.3904321496386*zb^28*Log[zb]^2 + 1161.10340154571351*zb^29*Log[zb]^2 + 1180.95998846581178*zb^30*Log[zb]^2 + 1200.94794345588632*zb^31*Log[zb]^2 + 1221.05553813567178*zb^32*Log[zb]^2 + 1241.27161254226107*zb^33*Log[zb]^2 + 1261.585597638517*zb^34*Log[zb]^2 + 1281.987520345997*zb^35*Log[zb]^2 + 1302.46799644235228*zb^36*Log[zb]^2 + 1323.01821520180968*zb^37*Log[zb]^2 + 1343.62991859496392*zb^38*Log[zb]^2 + 1364.29537708862839*zb^39*Log[zb]^2 + 1385.00736351858073*zb^40*Log[zb]^2 + 1405.75912609110037*zb^41*Log[zb]^2 + 1426.54436126259687*zb^42*Log[zb]^2 + 1447.35718702102436*zb^43*Log[zb]^2 + 1468.19211692684859*zb^44*Log[zb]^2 + 1489.04403514951041*zb^45*Log[zb]^2 + 1509.90817264619062*zb^46*Log[zb]^2 + 1530.78008456480631*zb^47*Log[zb]^2 + 1551.65562890633158*zb^48*Log[zb]^2 + 1572.53094644811029*zb^49*Log[zb]^2 + 1593.40244190637368*zb^50*Log[zb]^2 - 166.794644435494108*Log[MH2/muf2]*Log[zb]^2 + 639.890540749691077*zb*Log[MH2/muf2]*Log[zb]^2 + 621.623674091974746*zb^2*Log[MH2/muf2]*Log[zb]^2 + 394.013591787447997*zb^3*Log[MH2/muf2]*Log[zb]^2 + 105.423699812139355*zb^4*Log[MH2/muf2]*Log[zb]^2 - 21.7778022454738135*zb^5*Log[MH2/muf2]*Log[zb]^2 - 94.8507086240746366*zb^6*Log[MH2/muf2]*Log[zb]^2 - 140.03484946559644*zb^7*Log[MH2/muf2]*Log[zb]^2 - 168.032544755131998*zb^8*Log[MH2/muf2]*Log[zb]^2 - 184.443133881042993*zb^9*Log[MH2/muf2]*Log[zb]^2 - 192.619771704382205*zb^10*Log[MH2/muf2]*Log[zb]^2 - 194.739753369950291*zb^11*Log[MH2/muf2]*Log[zb]^2 - 192.294328455825882*zb^12*Log[MH2/muf2]*Log[zb]^2 - 186.344485824393312*zb^13*Log[MH2/muf2]*Log[zb]^2 - 177.667166453186579*zb^14*Log[MH2/muf2]*Log[zb]^2 - 166.844430371114925*zb^15*Log[MH2/muf2]*Log[zb]^2 - 154.320533125787868*zb^16*Log[MH2/muf2]*Log[zb]^2 - 140.439865796086513*zb^17*Log[MH2/muf2]*Log[zb]^2 - 125.472953296871083*zb^18*Log[MH2/muf2]*Log[zb]^2 - 109.634724239839841*zb^19*Log[MH2/muf2]*Log[zb]^2 - 93.0976267274156768*zb^20*Log[MH2/muf2]*Log[zb]^2 - 76.0012189321445915*zb^21*Log[MH2/muf2]*Log[zb]^2 - 58.4592956816665315*zb^22*Log[MH2/muf2]*Log[zb]^2 - 40.5652599583235491*zb^23*Log[MH2/muf2]*Log[zb]^2 - 22.3962232618104281*zb^24*Log[MH2/muf2]*Log[zb]^2 - 4.01617157171265362*zb^25*Log[MH2/muf2]*Log[zb]^2 + 14.5215647798734609*zb^26*Log[MH2/muf2]*Log[zb]^2 + 33.1723660896371503*zb^27*Log[MH2/muf2]*Log[zb]^2 + 51.8987783764452228*zb^28*Log[MH2/muf2]*Log[zb]^2 + 70.6692765728013094*zb^29*Log[MH2/muf2]*Log[zb]^2 + 89.4572671616750158*zb^30*Log[MH2/muf2]*Log[zb]^2 + 108.240278495552956*zb^31*Log[MH2/muf2]*Log[zb]^2 + 126.999299389091889*zb^32*Log[MH2/muf2]*Log[zb]^2 + 145.718235712156048*zb^33*Log[MH2/muf2]*Log[zb]^2 + 164.383461533026683*zb^34*Log[MH2/muf2]*Log[zb]^2 + 182.983446505123944*zb^35*Log[MH2/muf2]*Log[zb]^2 + 201.508445101833472*zb^36*Log[MH2/muf2]*Log[zb]^2 + 219.950236302419048*zb^37*Log[MH2/muf2]*Log[zb]^2 + 238.301904648106839*zb^38*Log[MH2/muf2]*Log[zb]^2 + 256.557655389305391*zb^39*Log[MH2/muf2]*Log[zb]^2 + 274.7126578561886*zb^40*Log[MH2/muf2]*Log[zb]^2 + 292.762912297212725*zb^41*Log[MH2/muf2]*Log[zb]^2 + 310.7051363121333*zb^42*Log[MH2/muf2]*Log[zb]^2 + 328.536667709403891*zb^43*Log[MH2/muf2]*Log[zb]^2 + 346.255381181684287*zb^44*Log[MH2/muf2]*Log[zb]^2 + 363.859616647526143*zb^45*Log[MH2/muf2]*Log[zb]^2 + 381.348117475178234*zb^46*Log[MH2/muf2]*Log[zb]^2 + 398.719977103688928*zb^47*Log[MH2/muf2]*Log[zb]^2 + 415.974592820956026*zb^48*Log[MH2/muf2]*Log[zb]^2 + 433.111625658940514*zb^49*Log[MH2/muf2]*Log[zb]^2 + 450.130965531463636*zb^50*Log[MH2/muf2]*Log[zb]^2 - 18.2453703703703704*Log[MH2/muf2]^2*Log[zb]^2 - 115.560185185185185*zb*Log[MH2/muf2]^2*Log[zb]^2 - 187.907407407407407*zb^2*Log[MH2/muf2]^2*Log[zb]^2 - 135.814814814814815*zb^3*Log[MH2/muf2]^2*Log[zb]^2 - 82.4444444444444444*zb^4*Log[MH2/muf2]^2*Log[zb]^2 - 43.8512345679012346*zb^5*Log[MH2/muf2]^2*Log[zb]^2 - 12.7401234567901235*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 13.6127865961199295*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 36.5828042328042328*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 56.9891093474426808*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 75.3705908289241623*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 92.1055328416439528*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 107.471862807973919*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 121.680811266922378*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 134.897199816644261*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 147.252389071833516*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 158.852918172362617*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 169.786478448324854*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 180.126166175267482*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 189.933585049249824*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 199.261157065710729*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 208.15387497158653*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 216.650652268363827*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 224.785377714683476*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 232.587749256185452*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 240.08394088259448*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 247.297141262461516*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 254.247992797757496*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 260.954952504717203*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 267.434590918902233*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 273.701841420635493*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 279.770209566311759*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 285.6519499088048*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 291.358216200756566*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 296.899189660847673*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 302.284189047807844*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 307.52176555989416*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 312.619785007913608*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 317.585499260177568*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 322.425608600286908*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 327.146316352573608*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 331.753376899674805*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 336.252138030143253*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 340.647578402044203*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 344.944340784077903*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 349.146761633397977*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 353.258897484664263*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 357.284548554585042*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 361.227279907584665*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 365.090440479141893*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 368.877180212072103*zb^50*Log[MH2/muf2]^2*Log[zb]^2 + 8.97530864197530864*Log[MH2/muf2]^3*Log[zb]^2 + 8.97530864197530864*zb*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^2*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^3*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^4*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^5*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^6*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^7*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^8*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^9*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^10*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^11*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^12*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^13*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^14*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^15*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^16*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^17*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^18*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^19*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^20*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^21*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^22*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^23*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^24*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^25*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^26*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^27*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^28*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^29*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^30*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^31*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^32*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^33*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^34*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^35*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^36*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^37*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^38*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^39*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^40*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^41*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^42*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^43*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^44*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^45*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^46*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^47*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^48*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^49*Log[MH2/muf2]^3*Log[zb]^2 + 17.9506172839506173*zb^50*Log[MH2/muf2]^3*Log[zb]^2 - 114.569021047411506*Log[zb]^3 + 421.455155907321004*zb*Log[zb]^3 + 381.411597822872461*zb^2*Log[zb]^3 + 237.354213277833595*zb^3*Log[zb]^3 + 59.0644756235126072*zb^4*Log[zb]^3 - 10.7992658030991898*zb^5*Log[zb]^3 - 45.2415971931311971*zb^6*Log[zb]^3 - 61.9076936070053887*zb^7*Log[zb]^3 - 67.8962555698563727*zb^8*Log[zb]^3 - 66.8700082261162551*zb^9*Log[zb]^3 - 60.9926918191007741*zb^10*Log[zb]^3 - 51.6504989409670055*zb^11*Log[zb]^3 - 39.7800961199342743*zb^12*Log[zb]^3 - 26.0387710420221723*zb^13*Log[zb]^3 - 10.90103385636832*zb^14*Log[zb]^3 + 5.28287051837379727*zb^15*Log[zb]^3 + 22.2497619075303981*zb^16*Log[zb]^3 + 39.7989646779749385*zb^17*Log[zb]^3 + 57.7755927642775742*zb^18*Log[zb]^3 + 76.0588844425155193*zb^19*Log[zb]^3 + 94.5538864323580953*zb^20*Log[zb]^3 + 113.185416292627809*zb^21*Log[zb]^3 + 131.89360847306583*zb^22*Log[zb]^3 + 150.630582103662947*zb^23*Log[zb]^3 + 169.357916625913683*zb^24*Log[zb]^3 + 188.044717858762619*zb^25*Log[zb]^3 + 206.666121353218078*zb^26*Log[zb]^3 + 225.202123509586953*zb^27*Log[zb]^3 + 243.636661048272167*zb^28*Log[zb]^3 + 261.956880540498434*zb^29*Log[zb]^3 + 280.152554717248309*zb^30*Log[zb]^3 + 298.215613083937926*zb^31*Log[zb]^3 + 316.139762242879559*zb^32*Log[zb]^3 + 333.920177124211305*zb^33*Log[zb]^3 + 351.553248638701054*zb^34*Log[zb]^3 + 369.036376503213817*zb^35*Log[zb]^3 + 386.367798440815466*zb^36*Log[zb]^3 + 403.546448828385227*zb^37*Log[zb]^3 + 420.571841303388984*zb^38*Log[zb]^3 + 437.443970955773705*zb^39*Log[zb]^3 + 454.163232599702607*zb^40*Log[zb]^3 + 470.730352301417972*zb^41*Log[zb]^3 + 487.146329877390526*zb^42*Log[zb]^3 + 503.412390503757782*zb^43*Log[zb]^3 + 519.529943918577201*zb^44*Log[zb]^3 + 535.500549971439501*zb^45*Log[zb]^3 + 551.325889494923288*zb^46*Log[zb]^3 + 567.007739650343765*zb^47*Log[zb]^3 + 582.547953044878764*zb^48*Log[zb]^3 + 597.948440035169462*zb^49*Log[zb]^3 + 613.211153729162123*zb^50*Log[zb]^3 - 11.0709876543209877*Log[MH2/muf2]*Log[zb]^3 - 167.959876543209877*zb*Log[MH2/muf2]*Log[zb]^3 - 259.641975308641975*zb^2*Log[MH2/muf2]*Log[zb]^3 - 160.938271604938272*zb^3*Log[MH2/muf2]*Log[zb]^3 - 66.8549382716049383*zb^4*Log[MH2/muf2]*Log[zb]^3 + 1.08209876543209877*zb^5*Log[MH2/muf2]*Log[zb]^3 + 55.6987654320987654*zb^6*Log[MH2/muf2]*Log[zb]^3 + 101.847971781305115*zb^7*Log[MH2/muf2]*Log[zb]^3 + 141.991490299823633*zb^8*Log[MH2/muf2]*Log[zb]^3 + 177.595987654320988*zb^9*Log[MH2/muf2]*Log[zb]^3 + 209.624691358024691*zb^10*Log[MH2/muf2]*Log[zb]^3 + 238.752188552188552*zb^11*Log[MH2/muf2]*Log[zb]^3 + 265.472895622895623*zb^12*Log[MH2/muf2]*Log[zb]^3 + 290.161706811706812*zb^13*Log[MH2/muf2]*Log[zb]^3 + 313.110526510526511*zb^14*Log[MH2/muf2]*Log[zb]^3 + 334.551552151552152*zb^15*Log[MH2/muf2]*Log[zb]^3 + 354.6727823102823*zb^16*Log[MH2/muf2]*Log[zb]^3 + 373.628719129454424*zb^17*Log[MH2/muf2]*Log[zb]^3 + 391.547972942090589*zb^18*Log[MH2/muf2]*Log[zb]^3 + 408.538799682143335*zb^19*Log[MH2/muf2]*Log[zb]^3 + 424.693218135684596*zb^20*Log[MH2/muf2]*Log[zb]^3 + 440.090127074698798*zb^21*Log[MH2/muf2]*Log[zb]^3 + 454.797702832274556*zb^22*Log[MH2/muf2]*Log[zb]^3 + 468.875269388101981*zb^23*Log[MH2/muf2]*Log[zb]^3 + 482.374775316955736*zb^24*Log[MH2/muf2]*Log[zb]^3 + 495.341973384588586*zb^25*Log[MH2/muf2]*Log[zb]^3 + 507.817372244987447*zb^26*Log[MH2/muf2]*Log[zb]^3 + 519.8370113712932*zb^27*Log[MH2/muf2]*Log[zb]^3 + 531.433097384045919*zb^28*Log[MH2/muf2]*Log[zb]^3 + 542.634530618046203*zb^29*Log[MH2/muf2]*Log[zb]^3 + 553.467343973273351*zb^30*Log[MH2/muf2]*Log[zb]^3 + 563.955071077463192*zb^31*Log[MH2/muf2]*Log[zb]^3 + 574.119057039231412*zb^32*Log[MH2/muf2]*Log[zb]^3 + 583.978722239622418*zb^33*Log[MH2/muf2]*Log[zb]^3 + 593.551787450555276*zb^34*Log[MH2/muf2]*Log[zb]^3 + 602.854466906175909*zb^35*Log[MH2/muf2]*Log[zb]^3 + 611.901634662167194*zb^36*Log[MH2/muf2]*Log[zb]^3 + 620.706968567501099*zb^37*Log[MH2/muf2]*Log[zb]^3 + 629.283075376064048*zb^38*Log[MH2/muf2]*Log[zb]^3 + 637.641599892483301*zb^39*Log[MH2/muf2]*Log[zb]^3 + 645.793320540256581*zb^40*Log[MH2/muf2]*Log[zb]^3 + 653.748233332974252*zb^41*Log[MH2/muf2]*Log[zb]^3 + 661.515625899757062*zb^42*Log[MH2/muf2]*Log[zb]^3 + 669.1041429477183*zb^43*Log[MH2/muf2]*Log[zb]^3 + 676.521844324721942*zb^44*Log[MH2/muf2]*Log[zb]^3 + 683.776256665180794*zb^45*Log[MH2/muf2]*Log[zb]^3 + 690.874419452474016*zb^46*Log[MH2/muf2]*Log[zb]^3 + 697.822926207764614*zb^47*Log[MH2/muf2]*Log[zb]^3 + 704.627961411793805*zb^48*Log[MH2/muf2]*Log[zb]^3 + 711.295333679849963*zb^49*Log[MH2/muf2]*Log[zb]^3 + 717.830505637521921*zb^50*Log[MH2/muf2]*Log[zb]^3 + 36.0555555555555556*Log[MH2/muf2]^2*Log[zb]^3 + 36.0555555555555556*zb*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^2*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^3*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^4*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^5*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^6*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^7*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^8*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^9*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^10*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^11*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^12*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^13*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^14*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^15*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^16*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^17*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^18*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^19*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^20*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^21*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^22*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^23*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^24*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^25*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^26*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^27*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^28*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^29*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^30*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^31*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^32*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^33*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^34*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^35*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^36*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^37*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^38*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^39*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^40*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^41*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^42*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^43*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^44*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^45*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^46*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^47*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^48*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^49*Log[MH2/muf2]^2*Log[zb]^3 + 72.1111111111111111*zb^50*Log[MH2/muf2]^2*Log[zb]^3 - 2.01195987654320988*Log[zb]^4 - 79.3386059670781893*zb*Log[zb]^4 - 118.586934156378601*zb^2*Log[zb]^4 - 66.3069272976680384*zb^3*Log[zb]^4 - 17.6816700960219479*zb^4*Log[zb]^4 + 17.415843621399176*zb^5*Log[zb]^4 + 45.6054355281207133*zb^6*Log[zb]^4 + 69.4040392906133647*zb^7*Log[zb]^4 + 90.0907003233392122*zb^8*Log[zb]^4 + 108.427575282513554*zb^9*Log[zb]^4 + 124.914946681690509*zb^10*Log[zb]^4 + 139.902911723050612*zb^11*Log[zb]^4 + 153.647850306415121*zb^12*Log[zb]^4 + 166.344008828962533*zb^13*Log[zb]^4 + 178.142521958494181*zb^14*Log[zb]^4 + 189.163530339687747*zb^15*Log[zb]^4 + 199.504247197418494*zb^16*Log[zb]^4 + 209.244521697136076*zb^17*Log[zb]^4 + 218.450789432282261*zb^18*Log[zb]^4 + 227.178947199612715*zb^19*Log[zb]^4 + 235.476489194173878*zb^20*Log[zb]^4 + 243.3841233773685*zb^21*Log[zb]^4 + 250.937014056648058*zb^22*Log[zb]^4 + 258.165750601608435*zb^23*Log[zb]^4 + 265.097112157315804*zb^24*Log[zb]^4 + 271.754678135129367*zb^25*Log[zb]^4 + 278.159320558892161*zb^26*Log[zb]^4 + 284.329604814341025*zb^27*Log[zb]^4 + 290.282118607132596*zb^28*Log[zb]^4 + 296.031744090376995*zb^29*Log[zb]^4 + 301.59188459258326*zb^30*Log[zb]^4 + 306.974654771611637*zb^31*Log[zb]^4 + 312.191041074656019*zb^32*Log[zb]^4 + 317.251037915576173*zb^33*Log[zb]^4 + 322.163763861032919*zb^34*Log[zb]^4 + 326.937561255037285*zb^35*Log[zb]^4 + 331.5800820425018*zb^36*Log[zb]^4 + 336.098362028837332*zb^37*Log[zb]^4 + 340.498885399836662*zb^38*Log[zb]^4 + 344.787640998290116*zb^39*Log[zb]^4 + 348.970171591749072*zb^40*Log[zb]^4 + 353.051617155076975*zb^41*Log[zb]^4 + 357.036753020875668*zb^42*Log[zb]^4 + 360.930023612096407*zb^43*Log[zb]^4 + 364.735572357621466*zb^44*Log[zb]^4 + 368.457268298270178*zb^45*Log[zb]^4 + 372.0987298135843*zb^46*Log[zb]^4 + 375.663345835769096*zb^47*Log[zb]^4 + 379.154294863843492*zb^48*Log[zb]^4 + 382.574562046432314*zb^49*Log[zb]^4 + 385.926954564138986*zb^50*Log[zb]^4 + 44.8611111111111111*Log[MH2/muf2]*Log[zb]^4 + 44.8611111111111111*zb*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^2*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^3*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^4*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^5*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^6*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^7*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^8*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^9*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^10*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^11*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^12*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^13*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^14*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^15*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^16*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^17*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^18*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^19*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^20*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^21*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^22*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^23*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^24*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^25*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^26*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^27*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^28*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^29*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^30*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^31*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^32*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^33*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^34*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^35*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^36*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^37*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^38*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^39*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^40*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^41*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^42*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^43*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^44*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^45*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^46*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^47*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^48*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^49*Log[MH2/muf2]*Log[zb]^4 + 89.7222222222222222*zb^50*Log[MH2/muf2]*Log[zb]^4 + 17.8194444444444444*Log[zb]^5 + 17.8194444444444444*zb*Log[zb]^5 + 35.6388888888888889*zb^2*Log[zb]^5 + 35.6388888888888889*zb^3*Log[zb]^5 + 35.6388888888888889*zb^4*Log[zb]^5 + 35.6388888888888889*zb^5*Log[zb]^5 + 35.6388888888888889*zb^6*Log[zb]^5 + 35.6388888888888889*zb^7*Log[zb]^5 + 35.6388888888888889*zb^8*Log[zb]^5 + 35.6388888888888889*zb^9*Log[zb]^5 + 35.6388888888888889*zb^10*Log[zb]^5 + 35.6388888888888889*zb^11*Log[zb]^5 + 35.6388888888888889*zb^12*Log[zb]^5 + 35.6388888888888889*zb^13*Log[zb]^5 + 35.6388888888888889*zb^14*Log[zb]^5 + 35.6388888888888889*zb^15*Log[zb]^5 + 35.6388888888888889*zb^16*Log[zb]^5 + 35.6388888888888889*zb^17*Log[zb]^5 + 35.6388888888888889*zb^18*Log[zb]^5 + 35.6388888888888889*zb^19*Log[zb]^5 + 35.6388888888888889*zb^20*Log[zb]^5 + 35.6388888888888889*zb^21*Log[zb]^5 + 35.6388888888888889*zb^22*Log[zb]^5 + 35.6388888888888889*zb^23*Log[zb]^5 + 35.6388888888888889*zb^24*Log[zb]^5 + 35.6388888888888889*zb^25*Log[zb]^5 + 35.6388888888888889*zb^26*Log[zb]^5 + 35.6388888888888889*zb^27*Log[zb]^5 + 35.6388888888888889*zb^28*Log[zb]^5 + 35.6388888888888889*zb^29*Log[zb]^5 + 35.6388888888888889*zb^30*Log[zb]^5 + 35.6388888888888889*zb^31*Log[zb]^5 + 35.6388888888888889*zb^32*Log[zb]^5 + 35.6388888888888889*zb^33*Log[zb]^5 + 35.6388888888888889*zb^34*Log[zb]^5 + 35.6388888888888889*zb^35*Log[zb]^5 + 35.6388888888888889*zb^36*Log[zb]^5 + 35.6388888888888889*zb^37*Log[zb]^5 + 35.6388888888888889*zb^38*Log[zb]^5 + 35.6388888888888889*zb^39*Log[zb]^5 + 35.6388888888888889*zb^40*Log[zb]^5 + 35.6388888888888889*zb^41*Log[zb]^5 + 35.6388888888888889*zb^42*Log[zb]^5 + 35.6388888888888889*zb^43*Log[zb]^5 + 35.6388888888888889*zb^44*Log[zb]^5 + 35.6388888888888889*zb^45*Log[zb]^5 + 35.6388888888888889*zb^46*Log[zb]^5 + 35.6388888888888889*zb^47*Log[zb]^5 + 35.6388888888888889*zb^48*Log[zb]^5 + 35.6388888888888889*zb^49*Log[zb]^5 + 35.6388888888888889*zb^50*Log[zb]^5, -37.7075163882740596*zb + 64.8368665678745041*zb^2 + 370.642509652739076*zb^3 + 99.6209396534922429*zb^4 + 86.6128100145471581*zb^5 + 95.4258371043298315*zb^6 + 108.122367045903309*zb^7 + 121.731223462662695*zb^8 + 135.505710866280212*zb^9 + 149.186588511625062*zb^10 + 162.659012443656469*zb^11 + 175.864382414259505*zb^12 + 188.771592238449454*zb^13 + 201.365216186010576*zb^14 + 213.639576221454119*zb^15 + 225.595298867553085*zb^16 + 237.237131486145465*zb^17 + 248.572487592402868*zb^18 + 259.610452925870594*zb^19 + 270.361098340622366*zb^20 + 280.835003221288798*zb^21 + 291.042925851106246*zb^22 + 300.995577371221603*zb^23 + 310.703469165387589*zb^24 + 320.176812419633621*zb^25 + 329.425454762083899*zb^26 + 338.458843198479945*zb^27 + 347.286005606850128*zb^28 + 355.915545225543714*zb^29 + 364.355644123705066*zb^30 + 372.614072762132773*zb^31 + 380.698203560720791*zb^32 + 388.615026974424188*zb^33 + 396.371169005281416*zb^34 + 403.972909387840478*zb^35 + 411.426199911135526*zb^36 + 418.736682504977131*zb^37 + 425.909706838244282*zb^38 + 432.950347264059279*zb^39 + 439.863419009895599*zb^40 + 446.653493556177085*zb^41 + 453.324913179439685*zb^42 + 459.881804659075634*zb^43 + 466.32809216259443*zb^44 + 472.66750933508484*zb^45 + 478.903610625533143*zb^46 + 485.039781886867672*zb^47 + 491.079250288827838*zb^48 + 497.025093583551138*zb^49 + 502.880248763565051*zb^50 + ALARM*zb^51 - 6.66715954555162894*zb*Log[MH2/muf2] - 66.4875609126225861*zb^2*Log[MH2/muf2] - 365.683108225455142*zb^3*Log[MH2/muf2] - 215.194808405592648*zb^4*Log[MH2/muf2] - 175.686378548935242*zb^5*Log[MH2/muf2] - 153.559336785893378*zb^6*Log[MH2/muf2] - 137.369201284086264*zb^7*Log[MH2/muf2] - 124.256842115087032*zb^8*Log[MH2/muf2] - 113.164303933241358*zb^9*Log[MH2/muf2] - 103.571031133970097*zb^10*Log[MH2/muf2] - 95.1640564748176344*zb^11*Log[MH2/muf2] - 87.72946906837102*zb^12*Log[MH2/muf2] - 81.1092508217413163*zb^13*Log[MH2/muf2] - 75.1810378129074371*zb^14*Log[MH2/muf2] - 69.8472015962700935*zb^15*Log[MH2/muf2] - 65.0282579199971371*zb^16*Log[MH2/muf2] - 60.6585372496564381*zb^17*Log[MH2/muf2] - 56.6831629224677575*zb^18*Log[MH2/muf2] - 53.0558493224702976*zb^19*Log[MH2/muf2] - 49.7372474896135511*zb^20*Log[MH2/muf2] - 46.6936736983658418*zb^21*Log[MH2/muf2] - 43.8961154266251564*zb^22*Log[MH2/muf2] - 41.3194435493193176*zb^23*Log[MH2/muf2] - 38.9417809456687163*zb^24*Log[MH2/muf2] - 36.7439916289635103*zb^25*Log[MH2/muf2] - 34.7092639467465282*zb^26*Log[MH2/muf2] - 32.8227680034370499*zb^27*Log[MH2/muf2] - 31.0713721942862526*zb^28*Log[MH2/muf2] - 29.4434072053615646*zb^29*Log[MH2/muf2] - 27.9284684115113084*zb^30*Log[MH2/muf2] - 26.5172495467666116*zb^31*Log[MH2/muf2] - 25.2014020025825078*zb^32*Log[MH2/muf2] - 23.9734152496435338*zb^33*Log[MH2/muf2] - 22.8265147647456108*zb^34*Log[MH2/muf2] - 21.7545745377791614*zb^35*Log[MH2/muf2] - 20.7520417807273036*zb^36*Log[MH2/muf2] - 19.8138718947182722*zb^37*Log[MH2/muf2] - 18.9354720979070306*zb^38*Log[MH2/muf2] - 18.1126523954947593*zb^39*Log[MH2/muf2] - 17.3415827981544512*zb^40*Log[MH2/muf2] - 16.6187558777512137*zb^41*Log[MH2/muf2] - 15.9409538982153826*zb^42*Log[MH2/muf2] - 15.3052198815068798*zb^43*Log[MH2/muf2] - 14.7088320690940867*zb^44*Log[MH2/muf2] - 14.1492813224274965*zb^45*Log[MH2/muf2] - 13.6242510748160825*zb^46*Log[MH2/muf2] - 13.131599504536485*zb^47*Log[MH2/muf2] - 12.6693436470188943*zb^48*Log[MH2/muf2] - 12.235645204242712*zb^49*Log[MH2/muf2] - 11.8287978433975925*zb^50*Log[MH2/muf2] + 17.4148902410876831*zb*Log[MH2/muf2]^2 + 33.5297427690389321*zb^2*Log[MH2/muf2]^2 + 113.391037966654619*zb^3*Log[MH2/muf2]^2 + 108.772335962971068*zb^4*Log[MH2/muf2]^2 + 110.452081949679138*zb^5*Log[MH2/muf2]^2 + 111.940582510489526*zb^6*Log[MH2/muf2]^2 + 112.756334231671691*zb^7*Log[MH2/muf2]^2 + 113.004042968102275*zb^8*Log[MH2/muf2]^2 + 112.835491467179347*zb^9*Log[MH2/muf2]^2 + 112.37325844714944*zb^10*Log[MH2/muf2]^2 + 111.706895409554911*zb^11*Log[MH2/muf2]^2 + 110.900276031235407*zb^12*Log[MH2/muf2]^2 + 109.998856523208543*zb^13*Log[MH2/muf2]^2 + 109.035140535023773*zb^14*Log[MH2/muf2]^2 + 108.032523388003253*zb^15*Log[MH2/muf2]^2 + 107.007949937520983*zb^16*Log[MH2/muf2]^2 + 105.973752926517937*zb^17*Log[MH2/muf2]^2 + 104.938933954910363*zb^18*Log[MH2/muf2]^2 + 103.910065162941362*zb^19*Log[MH2/muf2]^2 + 102.891930952509657*zb^20*Log[MH2/muf2]^2 + 101.887989730154745*zb^21*Log[MH2/muf2]^2 + 100.900709654716501*zb^22*Log[MH2/muf2]^2 + 99.9318151807308719*zb^23*Log[MH2/muf2]^2 + 98.9824697469957*zb^24*Log[MH2/muf2]^2 + 98.05341227360745*zb^25*Log[MH2/muf2]^2 + 97.1450599124356461*zb^26*Log[MH2/muf2]^2 + 96.2575859138503054*zb^27*Log[MH2/muf2]^2 + 95.3909789863375224*zb^28*Log[MH2/muf2]^2 + 94.5450887815074175*zb^29*Log[MH2/muf2]^2 + 93.7196609007433119*zb^30*Log[MH2/muf2]^2 + 92.9143639347975*zb^31*Log[MH2/muf2]^2 + 92.1288104082197898*zb^32*Log[MH2/muf2]^2 + 91.3625730343810521*zb^33*Log[MH2/muf2]^2 + 90.6151973442070848*zb^34*Log[MH2/muf2]^2 + 89.88621149786267*zb^35*Log[MH2/muf2]^2 + 89.1751338991230429*zb^36*Log[MH2/muf2]^2 + 88.4814790897229*zb^37*Log[MH2/muf2]^2 + 87.8047622931909806*zb^38*Log[MH2/muf2]^2 + 87.1445028956188537*zb^39*Log[MH2/muf2]^2 + 86.5002270879718597*zb^40*Log[MH2/muf2]^2 + 85.8714698461641277*zb^41*Log[MH2/muf2]^2 + 85.2577763876708211*zb^42*Log[MH2/muf2]^2 + 84.6587032143278451*zb^43*Log[MH2/muf2]^2 + 84.0738188282185107*zb^44*Log[MH2/muf2]^2 + 83.5027041896989452*zb^45*Log[MH2/muf2]^2 + 82.9449529725575689*zb^46*Log[MH2/muf2]^2 + 82.4001716601928577*zb^47*Log[MH2/muf2]^2 + 81.8679795178809118*zb^48*Log[MH2/muf2]^2 + 81.3480084691927329*zb^49*Log[MH2/muf2]^2 + 80.8399028990264793*zb^50*Log[MH2/muf2]^2 - 3.18518518518518519*zb*Log[MH2/muf2]^3 - 5.25925925925925926*zb^2*Log[MH2/muf2]^3 - 9.234567901234568*zb^3*Log[MH2/muf2]^3 - 11.7746913580246914*zb^4*Log[MH2/muf2]^3 - 13.7079423868312757*zb^5*Log[MH2/muf2]^3 - 15.254156378600824*zb^6*Log[MH2/muf2]^3 - 16.5216192155874696*zb^7*Log[MH2/muf2]^3 - 17.5795525741160662*zb^8*Log[MH2/muf2]^3 - 18.4755150331737633*zb^9*Log[MH2/muf2]^3 - 19.243440273228632*zb^10*Log[MH2/muf2]^3 - 19.9082349140951033*zb^11*Log[MH2/muf2]^3 - 20.4886172689892427*zb^12*Log[MH2/muf2]^3 - 20.9989449510340965*zb^13*Log[MH2/muf2]^3 - 21.4504288678619286*zb^14*Log[MH2/muf2]^3 - 21.8519612488652091*zb^15*Log[MH2/muf2]^3 - 22.2106937520322361*zb^16*Log[MH2/muf2]^3 - 22.53244959326312*zb^17*Log[MH2/muf2]^3 - 22.8220229164566577*zb^18*Log[MH2/muf2]^3 - 23.0833999701751398*zb^19*Log[MH2/muf2]^3 - 23.3199250400588902*zb^20*Log[MH2/muf2]^3 - 23.534426682085098*zb^21*Log[MH2/muf2]^3 - 23.7293149815728631*zb^22*Log[MH2/muf2]^3 - 23.9066573630205641*zb^23*Log[MH2/muf2]^3 - 24.0682383131772934*zb^24*Log[MH2/muf2]^3 - 24.2156068935671624*zb^25*Log[MH2/muf2]^3 - 24.3501148815820129*zb^26*Log[MH2/muf2]^3 - 24.4729476451628677*zb^27*Log[MH2/muf2]^3 - 24.5851493295645373*zb^28*Log[MH2/muf2]^3 - 24.6876435523824204*zb^29*Log[MH2/muf2]^3 - 24.7812505222228169*zb^30*Log[MH2/muf2]^3 - 24.8667012879471192*zb^31*Log[MH2/muf2]^3 - 24.9446496691229835*zb^32*Log[MH2/muf2]^3 - 25.01568230002186*zb^33*Log[MH2/muf2]^3 - 25.0803271291821814*zb^34*Log[MH2/muf2]^3 - 25.13906064702446*zb^35*Log[MH2/muf2]^3 - 25.1923140600572626*zb^36*Log[MH2/muf2]^3 - 25.24047858804962*zb^37*Log[MH2/muf2]^3 - 25.2839100273639069*zb^38*Log[MH2/muf2]^3 - 25.322932697357984*zb^39*Log[MH2/muf2]^3 - 25.3578428658142595*zb^40*Log[MH2/muf2]^3 - 25.388911732555098*zb^41*Log[MH2/muf2]^3 - 25.4163880368602265*zb^42*Log[MH2/muf2]^3 - 25.4405003433237031*zb^43*Log[MH2/muf2]^3 - 25.4614590518447669*zb^44*Log[MH2/muf2]^3 - 25.4794581701258261*zb^45*Log[MH2/muf2]^3 - 25.4946768810304313*zb^46*Log[MH2/muf2]^3 - 25.5072809321812763*zb^47*Log[MH2/muf2]^3 - 25.5174238710536292*zb^48*Log[MH2/muf2]^3 - 25.5252481453846532*zb^49*Log[MH2/muf2]^3 - 25.5308860858475114*zb^50*Log[MH2/muf2]^3 - 13.5617869293084841*zb*Log[zb] - 122.838872219711089*zb^2*Log[zb] - 747.631224765964001*zb^3*Log[zb] - 396.299585013399626*zb^4*Log[zb] - 305.889344330492806*zb^5*Log[zb] - 259.427071048284866*zb^6*Log[zb] - 228.0364980560464*zb^7*Log[zb] - 204.06989126911208*zb^8*Log[zb] - 184.61437298136266*zb^9*Log[zb] - 168.253048631469593*zb^10*Log[zb] - 154.170600202405915*zb^11*Log[zb] - 141.841926101842408*zb^12*Log[zb] - 130.902576180396597*zb^13*Log[zb] - 121.086528893856093*zb^14*Log[zb] - 112.192671739645873*zb^15*Log[zb] - 104.065036550672062*zb^16*Log[zb] - 96.5803027420116248*zb^17*Log[zb] - 89.6394622071231175*zb^18*Log[zb] - 83.1620273208204017*zb^19*Log[zb] - 77.0818760102091781*zb^20*Log[zb] - 71.3441952911662365*zb^21*Log[zb] - 65.9031867481134994*zb^22*Log[zb] - 60.7203149008682931*zb^23*Log[zb] - 55.7629509800784249*zb^24*Log[zb] - 51.003310021252794*zb^25*Log[zb] - 46.4176089505705526*zb^26*Log[zb] - 41.9853934118355091*zb^27*Log[zb] - 37.6889949535126879*zb^28*Log[zb] - 33.5130899737363243*zb^29*Log[zb] - 29.4443388379054491*zb^30*Log[zb] - 25.4710886955498442*zb^31*Log[zb] - 21.5831272978022017*zb^32*Log[zb] - 17.7714779373108216*zb^33*Log[zb] - 14.0282277625795848*zb^34*Log[zb] - 10.3463833431151707*zb^35*Log[zb] - 6.71974861144250064*zb^36*Log[zb] - 3.14282127727130411*zb^37*Log[zb] + 0.389295433552801012*zb^38*Log[zb] + 3.88096826675678407*zb^39*Log[zb] + 7.33609873349724684*zb^40*Log[zb] + 10.7581789137995753*zb^41*Log[zb] + 14.1503396716526066*zb^42*Log[zb] + 17.5153924410254236*zb^43*Log[zb] + 20.8558655454430285*zb^44*Log[zb] + 24.1740358537517918*zb^45*Log[zb] + 27.4719564439035648*zb^46*Log[zb] + 30.7514808391913146*zb^47*Log[zb] + 34.0142842928233172*zb^48*Log[zb] + 37.26188252342839*zb^49*Log[zb] + 40.4956482431839026*zb^50*Log[zb] + 59.1109330913471115*zb*Log[MH2/muf2]*Log[zb] + 129.061461365415729*zb^2*Log[MH2/muf2]*Log[zb] + 504.838941927749437*zb^3*Log[MH2/muf2]*Log[zb] + 432.453434613200786*zb^4*Log[MH2/muf2]*Log[zb] + 415.729822553221309*zb^5*Log[MH2/muf2]*Log[zb] + 407.566349928130716*zb^6*Log[MH2/muf2]*Log[zb] + 401.511344938070586*zb^7*Log[MH2/muf2]*Log[zb] + 396.214419907857723*zb^8*Log[MH2/muf2]*Log[zb] + 391.367109726299079*zb^9*Log[MH2/muf2]*Log[zb] + 386.907238141332354*zb^10*Log[MH2/muf2]*Log[zb] + 382.827607287725206*zb^11*Log[MH2/muf2]*Log[zb] + 379.127291476137636*zb^12*Log[MH2/muf2]*Log[zb] + 375.800624960709401*zb^13*Log[MH2/muf2]*Log[zb] + 372.836321934976715*zb^14*Log[MH2/muf2]*Log[zb] + 370.218958585600071*zb^15*Log[MH2/muf2]*Log[zb] + 367.930636038082631*zb^16*Log[MH2/muf2]*Log[zb] + 365.952296110529972*zb^17*Log[MH2/muf2]*Log[zb] + 364.264642961477238*zb^18*Log[MH2/muf2]*Log[zb] + 362.848744909275297*zb^19*Log[MH2/muf2]*Log[zb] + 361.686403791398517*zb^20*Log[MH2/muf2]*Log[zb] + 360.760364026959557*zb^21*Log[MH2/muf2]*Log[zb] + 360.054414674095174*zb^22*Log[MH2/muf2]*Log[zb] + 359.553421920946327*zb^23*Log[MH2/muf2]*Log[zb] + 359.243317625846751*zb^24*Log[MH2/muf2]*Log[zb] + 359.111061147356197*zb^25*Log[MH2/muf2]*Log[zb] + 359.144585922303739*zb^26*Log[MH2/muf2]*Log[zb] + 359.332738312389078*zb^27*Log[MH2/muf2]*Log[zb] + 359.665213580494151*zb^28*Log[MH2/muf2]*Log[zb] + 360.132492072128971*zb^29*Log[MH2/muf2]*Log[zb] + 360.725777484718309*zb^30*Log[MH2/muf2]*Log[zb] + 361.436938315802982*zb^31*Log[MH2/muf2]*Log[zb] + 362.258453060339061*zb^32*Log[MH2/muf2]*Log[zb] + 363.183359388867214*zb^33*Log[MH2/muf2]*Log[zb] + 364.205207322667372*zb^34*Log[MH2/muf2]*Log[zb] + 365.318016288682293*zb^35*Log[MH2/muf2]*Log[zb] + 366.516235858602045*zb^36*Log[MH2/muf2]*Log[zb] + 367.794709934490878*zb^37*Log[MH2/muf2]*Log[zb] + 369.148644125132423*zb^38*Log[MH2/muf2]*Log[zb] + 370.573576054356899*zb^39*Log[MH2/muf2]*Log[zb] + 372.065348349249476*zb^40*Log[MH2/muf2]*Log[zb] + 373.620084068461931*zb^41*Log[MH2/muf2]*Log[zb] + 375.234164346286541*zb^42*Log[MH2/muf2]*Log[zb] + 376.904208045005553*zb^43*Log[MH2/muf2]*Log[zb] + 378.62705322520344*zb^44*Log[MH2/muf2]*Log[zb] + 380.399740260530901*zb^45*Log[MH2/muf2]*Log[zb] + 382.219496439421289*zb^46*Log[MH2/muf2]*Log[zb] + 384.083721911251728*zb^47*Log[MH2/muf2]*Log[zb] + 385.989976848298248*zb^48*Log[MH2/muf2]*Log[zb] + 387.935969707531361*zb^49*Log[MH2/muf2]*Log[zb] + 389.91954648785173*zb^50*Log[MH2/muf2]*Log[zb] - 20.5925925925925926*zb*Log[MH2/muf2]^2*Log[zb] - 33.5555555555555556*zb^2*Log[MH2/muf2]^2*Log[zb] - 89.6652949245541838*zb^3*Log[MH2/muf2]^2*Log[zb] - 98.7290809327846365*zb^4*Log[MH2/muf2]^2*Log[zb] - 105.966941015089163*zb^5*Log[MH2/muf2]^2*Log[zb] - 111.152400548696845*zb^6*Log[MH2/muf2]^2*Log[zb] - 114.754600935024215*zb^7*Log[MH2/muf2]^2*Log[zb] - 117.174807536183198*zb^8*Log[MH2/muf2]^2*Log[zb] - 118.708156733200825*zb^9*Log[MH2/muf2]^2*Log[zb] - 119.567527691460672*zb^10*Log[MH2/muf2]^2*Log[zb] - 119.907612770782564*zb^11*Log[MH2/muf2]^2*Log[zb] - 119.842462840071466*zb^12*Log[MH2/muf2]^2*Log[zb] - 119.457508755622432*zb^13*Log[MH2/muf2]^2*Log[zb] - 118.817731733702553*zb^14*Log[MH2/muf2]^2*Log[zb] - 117.97326407516081*zb^15*Log[MH2/muf2]^2*Log[zb] - 116.963283375378533*zb^16*Log[MH2/muf2]^2*Log[zb] - 115.818763412379139*zb^17*Log[MH2/muf2]^2*Log[zb] - 114.564448402694934*zb^18*Log[MH2/muf2]^2*Log[zb] - 113.220291524338534*zb^19*Log[MH2/muf2]^2*Log[zb] - 111.802518095498297*zb^20*Log[MH2/muf2]^2*Log[zb] - 110.324421796871468*zb^21*Log[MH2/muf2]^2*Log[zb] - 108.796968301394114*zb^22*Log[MH2/muf2]^2*Log[zb] - 107.229258090311909*zb^23*Log[MH2/muf2]^2*Log[zb] - 105.628885021166011*zb^24*Log[MH2/muf2]^2*Log[zb] - 104.002216816546928*zb^25*Log[MH2/muf2]^2*Log[zb] - 102.354616438167585*zb^26*Log[MH2/muf2]^2*Log[zb] - 100.690618252326452*zb^27*Log[MH2/muf2]^2*Log[zb] - 99.0140692964147495*zb^28*Log[MH2/muf2]^2*Log[zb] - 97.3282433689175006*zb^29*Log[MH2/muf2]^2*Log[zb] - 95.6359337834388005*zb^30*Log[MH2/muf2]^2*Log[zb] - 93.9395292440502252*zb^31*Log[MH2/muf2]^2*Log[zb] - 92.2410762725617621*zb^32*Log[MH2/muf2]^2*Log[zb] - 90.5423308491918807*zb^33*Log[MH2/muf2]^2*Log[zb] - 88.8448013469229129*zb^34*Log[MH2/muf2]^2*Log[zb] - 87.1497843970403525*zb^35*Log[MH2/muf2]^2*Log[zb] - 85.4583949833961111*zb^36*Log[MH2/muf2]^2*Log[zb] - 83.7715918000152283*zb^37*Log[MH2/muf2]^2*Log[zb] - 82.0901987019178888*zb^38*Log[MH2/muf2]^2*Log[zb] - 80.41492291853797*zb^39*Log[MH2/muf2]^2*Log[zb] - 78.7463705725382909*zb^40*Log[MH2/muf2]^2*Log[zb] - 77.0850599463983041*zb^41*Log[MH2/muf2]^2*Log[zb] - 75.4314328590318279*zb^42*Log[MH2/muf2]^2*Log[zb] - 73.7858644504337945*zb^43*Log[MH2/muf2]^2*Log[zb] - 72.1486716205563509*zb^44*Log[MH2/muf2]^2*Log[zb] - 70.5201203266578883*zb^45*Log[MH2/muf2]^2*Log[zb] - 68.9004319092277404*zb^46*Log[MH2/muf2]^2*Log[zb] - 67.2897885886862798*zb^47*Log[MH2/muf2]^2*Log[zb] - 65.6883382521596163*zb^48*Log[MH2/muf2]^2*Log[zb] - 64.0961986307578156*zb^49*Log[MH2/muf2]^2*Log[zb] - 62.5134609521765504*zb^50*Log[MH2/muf2]^2*Log[zb] + 1.92592592592592593*zb*Log[MH2/muf2]^3*Log[zb] + 2.88888888888888889*zb^2*Log[MH2/muf2]^3*Log[zb] + 4.81481481481481481*zb^3*Log[MH2/muf2]^3*Log[zb] + 6.25925925925925926*zb^4*Log[MH2/muf2]^3*Log[zb] + 7.47901234567901235*zb^5*Log[MH2/muf2]^3*Log[zb] + 8.538271604938272*zb^6*Log[MH2/muf2]^3*Log[zb] + 9.47372134038800705*zb^7*Log[MH2/muf2]^3*Log[zb] + 10.3105820105820106*zb^8*Log[MH2/muf2]^3*Log[zb] + 11.0671957671957672*zb^9*Log[MH2/muf2]^3*Log[zb] + 11.7573192239858907*zb^10*Log[MH2/muf2]^3*Log[zb] + 12.391513013735237*zb^11*Log[MH2/muf2]^3*Log[zb] + 12.9780450002672225*zb^12*Log[MH2/muf2]^3*Log[zb] + 13.5234995457217679*zb^13*Log[MH2/muf2]^3*Log[zb] + 14.03319972208861*zb^14*Log[MH2/muf2]^3*Log[zb] + 14.5115066003954893*zb^15*Log[MH2/muf2]^3*Log[zb] + 14.9620357009245898*zb^16*Log[MH2/muf2]^3*Log[zb] + 15.3878163835680176*zb^17*Log[MH2/muf2]^3*Log[zb] + 15.7914111548098476*zb^18*Log[MH2/muf2]^3*Log[zb] + 16.1750063082708422*zb^19*Log[MH2/muf2]^3*Log[zb] + 16.5404817252082474*zb^20*Log[MH2/muf2]^3*Log[zb] + 16.88946529524445*zb^21*Log[MH2/muf2]^3*Log[zb] + 17.2233758291549829*zb^22*Log[MH2/muf2]^3*Log[zb] + 17.5434572506856798*zb^23*Log[MH2/muf2]^3*Log[zb] + 17.8508061015127915*zb^24*Log[MH2/muf2]^3*Log[zb] + 18.1463938631875097*zb^25*Log[MH2/muf2]^3*Log[zb] + 18.4310852212122011*zb^26*Log[MH2/muf2]^3*Log[zb] + 18.70565312244677*zb^27*Log[MH2/muf2]^3*Log[zb] + 18.9707912764738119*zb^28*Log[MH2/muf2]^3*Log[zb] + 19.2271246030497949*zb^29*Log[MH2/muf2]^3*Log[zb] + 19.4752180166604499*zb^30*Log[MH2/muf2]^3*Log[zb] + 19.7155838552465332*zb^31*Log[MH2/muf2]^3*Log[zb] + 19.948688196146573*zb^32*Log[MH2/muf2]^3*Log[zb] + 20.1749562530597912*zb^33*Log[MH2/muf2]^3*Log[zb] + 20.3947770096452537*zb^34*Log[MH2/muf2]^3*Log[zb] + 20.6085072155323223*zb^35*Log[MH2/muf2]^3*Log[zb] + 20.8164748470293656*zb^36*Log[MH2/muf2]^3*Log[zb] + 21.0189821162033014*zb^37*Log[MH2/muf2]^3*Log[zb] + 21.2163080971550134*zb^38*Log[MH2/muf2]^3*Log[zb] + 21.4087110264000479*zb^39*Log[MH2/muf2]^3*Log[zb] + 21.5964303246456619*zb^40*Log[MH2/muf2]^3*Log[zb] + 21.7796883794484322*zb^41*Log[MH2/muf2]^3*Log[zb] + 21.9586921218668087*zb^42*Log[MH2/muf2]^3*Log[zb] + 22.1336344249996961*zb^43*Log[MH2/muf2]^3*Log[zb] + 22.3046953479986036*zb^44*Log[MH2/muf2]^3*Log[zb] + 22.4720432455790593*zb^45*Log[MH2/muf2]^3*Log[zb] + 22.6358357600962115*zb^46*Log[MH2/muf2]^3*Log[zb] + 22.7962207107782123*zb^47*Log[MH2/muf2]^3*Log[zb] + 22.95333689264*zb^48*Log[MH2/muf2]^3*Log[zb] + 23.1073147958580248*zb^49*Log[MH2/muf2]^3*Log[zb] + 23.258277254915722*zb^50*Log[MH2/muf2]^3*Log[zb] + 52.4898965976544397*zb*Log[zb]^2 + 121.142252303889067*zb^2*Log[zb]^2 + 546.261856490434089*zb^3*Log[zb]^2 + 430.106645193818952*zb^4*Log[zb]^2 + 395.202618114445913*zb^5*Log[zb]^2 + 377.032440529849957*zb^6*Log[zb]^2 + 365.056823308449054*zb^7*Log[zb]^2 + 356.30539137717403*zb^8*Log[zb]^2 + 349.648324623792188*zb^9*Log[zb]^2 + 344.5442194816692*zb^10*Log[zb]^2 + 340.680273875067073*zb^11*Log[zb]^2 + 337.848481212499696*zb^12*Log[zb]^2 + 335.896551835094454*zb^13*Log[zb]^2 + 334.705869283666366*zb^14*Log[zb]^2 + 334.180363757541804*zb^15*Log[zb]^2 + 334.240251006525329*zb^16*Log[zb]^2 + 334.818152082585108*zb^17*Log[zb]^2 + 335.856488112243988*zb^18*Log[zb]^2 + 337.3056186264331*zb^19*Log[zb]^2 + 339.122448128435927*zb^20*Log[zb]^2 + 341.269347433231564*zb^21*Log[zb]^2 + 343.713298064374146*zb^22*Log[zb]^2 + 346.425201312909652*zb^23*Log[zb]^2 + 349.379312678348507*zb^24*Log[zb]^2 + 352.552774040066958*zb^25*Log[zb]^2 + 355.925223371288111*zb^26*Log[zb]^2 + 359.478466829817821*zb^27*Log[zb]^2 + 363.196201576267099*zb^28*Log[zb]^2 + 367.063780214821881*zb^29*Log[zb]^2 + 371.068009641697997*zb^30*Log[zb]^2 + 375.196978520362364*zb^31*Log[zb]^2 + 379.43990870896954*zb^32*Log[zb]^2 + 383.787026830771851*zb^33*Log[zb]^2 + 388.22945286261086*zb^34*Log[zb]^2 + 392.759103162879536*zb^35*Log[zb]^2 + 397.368605799870124*zb^36*Log[zb]^2 + 402.051226397483099*zb^37*Log[zb]^2 + 406.80080300546837*zb^38*Log[zb]^2 + 411.611688739169628*zb^39*Log[zb]^2 + 416.478701129573737*zb^40*Log[zb]^2 + 421.397077286469924*zb^41*Log[zb]^2 + 426.362434112112442*zb^42*Log[zb]^2 + 431.370732915036843*zb^43*Log[zb]^2 + 436.418247867662805*zb^44*Log[zb]^2 + 441.501537830279373*zb^45*Log[zb]^2 + 446.617421130577242*zb^46*Log[zb]^2 + 451.762952944194383*zb^47*Log[zb]^2 + 456.935404969507375*zb^48*Log[zb]^2 + 462.1322471305459*zb^49*Log[zb]^2 + 467.351131076593142*zb^50*Log[zb]^2 - 40.7037037037037037*zb*Log[MH2/muf2]*Log[zb]^2 - 66.*zb^2*Log[MH2/muf2]*Log[zb]^2 - 225.469135802469136*zb^3*Log[MH2/muf2]*Log[zb]^2 - 228.203189300411523*zb^4*Log[MH2/muf2]*Log[zb]^2 - 232.463971193415638*zb^5*Log[MH2/muf2]*Log[zb]^2 - 234.184869684499314*zb^6*Log[MH2/muf2]*Log[zb]^2 - 233.559642507208645*zb^7*Log[MH2/muf2]*Log[zb]^2 - 231.133353874471599*zb^8*Log[MH2/muf2]*Log[zb]^2 - 227.374889315808628*zb^9*Log[MH2/muf2]*Log[zb]^2 - 222.63864617451918*zb^10*Log[MH2/muf2]*Log[zb]^2 - 217.185235908101068*zb^11*Log[MH2/muf2]*Log[zb]^2 - 211.206068906731485*zb^12*Log[MH2/muf2]*Log[zb]^2 - 204.84272693991244*zb^13*Log[MH2/muf2]*Log[zb]^2 - 198.200936808587306*zb^14*Log[MH2/muf2]*Log[zb]^2 - 191.360425302577225*zb^15*Log[MH2/muf2]*Log[zb]^2 - 184.381863014446484*zb^16*Log[MH2/muf2]*Log[zb]^2 - 177.311793095789404*zb^17*Log[MH2/muf2]*Log[zb]^2 - 170.186166966147*zb^18*Log[MH2/muf2]*Log[zb]^2 - 163.032910435976163*zb^19*Log[MH2/muf2]*Log[zb]^2 - 155.873808095180051*zb^20*Log[MH2/muf2]*Log[zb]^2 - 148.725902848789439*zb^21*Log[MH2/muf2]*Log[zb]^2 - 141.602546560592546*zb^22*Log[MH2/muf2]*Log[zb]^2 - 134.514196737819584*zb^23*Log[MH2/muf2]*Log[zb]^2 - 127.469026308310723*zb^24*Log[MH2/muf2]*Log[zb]^2 - 120.473394392060623*zb^25*Log[MH2/muf2]*Log[zb]^2 - 113.532212669380853*zb^26*Log[MH2/muf2]*Log[zb]^2 - 106.649232607103831*zb^27*Log[MH2/muf2]*Log[zb]^2 - 99.8272721715512879*zb^28*Log[MH2/muf2]*Log[zb]^2 - 93.0683958971695139*zb^29*Log[MH2/muf2]*Log[zb]^2 - 86.3740587291918169*zb^30*Log[MH2/muf2]*Log[zb]^2 - 79.7452215330623638*zb^31*Log[MH2/muf2]*Log[zb]^2 - 73.1824442977395364*zb^32*Log[MH2/muf2]*Log[zb]^2 - 66.6859616699252686*zb^33*Log[MH2/muf2]*Log[zb]^2 - 60.2557444119991711*zb^34*Log[MH2/muf2]*Log[zb]^2 - 53.8915495858421057*zb^35*Log[MH2/muf2]*Log[zb]^2 - 47.5929616617853746*zb^36*Log[MH2/muf2]*Log[zb]^2 - 41.3594262888801725*zb^37*Log[MH2/muf2]*Log[zb]^2 - 35.1902781047410634*zb^38*Log[MH2/muf2]*Log[zb]^2 - 29.08476368479569*zb^39*Log[MH2/muf2]*Log[zb]^2 - 23.0420605129254625*zb^40*Log[MH2/muf2]*Log[zb]^2 - 17.0612926840755829*zb^41*Log[MH2/muf2]*Log[zb]^2 - 11.1415439138309431*zb^42*Log[MH2/muf2]*Log[zb]^2 - 5.28186832216941165*zb^43*Log[MH2/muf2]*Log[zb]^2 + 0.518700627492936072*zb^44*Log[MH2/muf2]*Log[zb]^2 + 6.261142721935408*zb^45*Log[MH2/muf2]*Log[zb]^2 + 11.946444868090165*zb^46*Log[MH2/muf2]*Log[zb]^2 + 17.5755960280194461*zb^47*Log[MH2/muf2]*Log[zb]^2 + 23.1495830442051115*zb^48*Log[MH2/muf2]*Log[zb]^2 + 28.6693872102825644*zb^49*Log[MH2/muf2]*Log[zb]^2 + 34.1359814667669011*zb^50*Log[MH2/muf2]*Log[zb]^2 + 9.62962962962962963*zb*Log[MH2/muf2]^2*Log[zb]^2 + 14.4444444444444444*zb^2*Log[MH2/muf2]^2*Log[zb]^2 + 28.2880658436213992*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 35.5102880658436214*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 41.6090534979423868*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 46.9053497942386831*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 51.5825984714873604*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 55.76690182245738*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 59.5499706055261611*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 63.0005878894767784*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 66.1715568382235049*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 69.1042167708834376*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 71.8314894981561648*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 74.37999037999037*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 76.7715247715247715*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 79.0241702741702742*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 81.1530736873874129*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 83.1710475435965632*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 85.0890233109015359*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 86.9164003955885621*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 88.6613182457695702*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 90.3308709153222397*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 91.9312780229757242*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 93.4680222771112827*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 94.9459610854848736*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 96.3694178756083304*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 97.7422573817811699*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 99.0679481519163845*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 100.3496147847963*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 101.590081852849575*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 102.791911045779991*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 103.95743275028019*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 105.088773034846281*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 106.187876817773594*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 107.256527847208937*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 108.296366004694153*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 109.308902350563832*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 110.295532255322392*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 111.257546901547565*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 112.196143392775635*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 113.112433666789486*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 114.007452378881369*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 114.882163894545806*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 115.737468509540343*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 116.574207997442622*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 117.393170570028383*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 118.195095323438386*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 118.980676232747325*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 119.750565748837449*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 120.505378044125935*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 24.3950617283950617*zb*Log[zb]^3 - 39.6666666666666667*zb^2*Log[zb]^3 - 162.747599451303155*zb^3*Log[zb]^3 - 153.9903978052126*zb^4*Log[zb]^3 - 150.110205761316872*zb^5*Log[zb]^3 - 145.991947873799726*zb^6*Log[zb]^3 - 141.130452954844489*zb^7*Log[zb]^3 - 135.61830778813584*zb^8*Log[zb]^3 - 129.62237938934146*zb^9*Log[zb]^3 - 123.28911186696901*zb^10*Log[zb]^3 - 116.731816343908429*zb^11*Log[zb]^3 - 110.034916072151255*zb^12*Log[zb]^3 - 103.260560411839883*zb^13*Log[zb]^3 - 96.4543582855946829*zb^14*Log[zb]^3 - 89.6497646590189644*zb^15*Log[zb]^3 - 82.8713044543451354*zb^16*Log[zb]^3 - 76.1369137406928663*zb^17*Log[zb]^3 - 69.4596389691686875*zb^18*Log[zb]^3 - 62.8488758599874421*zb^19*Log[zb]^3 - 56.3112787614264295*zb^20*Log[zb]^3 - 49.85143320658905*zb^21*Log[zb]^3 - 43.4723571808970805*zb^22*Log[zb]^3 - 37.1758775230744512*zb^23*Log[zb]^3 - 30.9629145532199715*zb^24*Log[zb]^3 - 24.8336986971087936*zb^25*Log[zb]^3 - 18.7879363182829359*zb^26*Log[zb]^3 - 12.8249373251930493*zb^27*Log[zb]^3 - 6.94371380537654685*zb^28*Log[zb]^3 - 1.14305655256497584*zb^29*Log[zb]^3 + 4.578405378945094*zb^30*Log[zb]^3 + 10.2221582251245143*zb^31*Log[zb]^3 + 15.7897672348180916*zb^32*Log[zb]^3 + 21.2828483247073369*zb^33*Log[zb]^3 + 26.7030459465835008*zb^34*Log[zb]^3 + 32.0520158382493115*zb^35*Log[zb]^3 + 37.3314116262088527*zb^36*Log[zb]^3 + 42.5428744748516184*zb^37*Log[zb]^3 + 47.6880251507515632*zb^38*Log[zb]^3 + 52.76845800495361*zb^39*Log[zb]^3 + 57.7857364802967271*zb^40*Log[zb]^3 + 62.7413898320605226*zb^41*Log[zb]^3 + 67.6369108138656714*zb^42*Log[zb]^3 + 72.4737541308358676*zb^43*Log[zb]^3 + 77.2533355015921142*zb^44*Log[zb]^3 + 81.9770312020265947*zb^45*Log[zb]^3 + 86.64617798877542*zb^46*Log[zb]^3 + 91.2620733202503923*zb^47*Log[zb]^3 + 95.82597580906179*zb^48*Log[zb]^3 + 100.339105852493625*zb^49*Log[zb]^3 + 104.802646398023821*zb^50*Log[zb]^3 + 15.2839506172839506*zb*Log[MH2/muf2]*Log[zb]^3 + 22.9259259259259259*zb^2*Log[MH2/muf2]*Log[zb]^3 + 51.9053497942386831*zb^3*Log[MH2/muf2]*Log[zb]^3 + 63.3683127572016461*zb^4*Log[MH2/muf2]*Log[zb]^3 + 73.0481481481481481*zb^5*Log[MH2/muf2]*Log[zb]^3 + 81.45432098765433*zb^6*Log[MH2/muf2]*Log[zb]^3 + 88.8779541446208113*zb^7*Log[MH2/muf2]*Log[zb]^3 + 95.5191945914168136*zb^8*Log[MH2/muf2]*Log[zb]^3 + 101.523603762492651*zb^9*Log[MH2/muf2]*Log[zb]^3 + 107.000352733686067*zb^10*Log[MH2/muf2]*Log[zb]^3 + 112.033249603619974*zb^11*Log[MH2/muf2]*Log[zb]^3 + 116.687907291610995*zb^12*Log[MH2/muf2]*Log[zb]^3 + 121.016578620282324*zb^13*Log[MH2/muf2]*Log[zb]^3 + 125.061506942988424*zb^14*Log[MH2/muf2]*Log[zb]^3 + 128.857301272116087*zb^15*Log[MH2/muf2]*Log[zb]^3 + 132.432654005802154*zb^16*Log[MH2/muf2]*Log[zb]^3 + 135.811605833446792*zb^17*Log[MH2/muf2]*Log[zb]^3 + 139.014492543686443*zb^18*Log[MH2/muf2]*Log[zb]^3 + 142.058664338460233*zb^19*Log[MH2/muf2]*Log[zb]^3 + 144.959039762617334*zb^20*Log[MH2/muf2]*Log[zb]^3 + 147.72853758123796*zb^21*Log[MH2/muf2]*Log[zb]^3 + 150.3784173311177*zb^22*Log[MH2/muf2]*Log[zb]^3 + 152.918550663521573*zb^23*Log[MH2/muf2]*Log[zb]^3 + 155.357639620726473*zb^24*Log[MH2/muf2]*Log[zb]^3 + 157.703393780683531*zb^25*Log[MH2/muf2]*Log[zb]^3 + 159.962675198853838*zb^26*Log[MH2/muf2]*Log[zb]^3 + 162.141617902240986*zb^27*Log[MH2/muf2]*Log[zb]^3 + 164.245727098942775*zb^28*Log[MH2/muf2]*Log[zb]^3 + 166.279962088052179*zb^29*Log[MH2/muf2]*Log[zb]^3 + 168.248805972988018*zb^30*Log[MH2/muf2]*Log[zb]^3 + 170.156324615100653*zb^31*Log[MH2/muf2]*Log[zb]^3 + 172.006216756345841*zb^32*Log[MH2/muf2]*Log[zb]^3 + 173.801856849028945*zb^33*Log[MH2/muf2]*Log[zb]^3 + 175.546331827572551*zb^34*Log[MH2/muf2]*Log[zb]^3 + 177.24247282044556*zb^35*Log[MH2/muf2]*Log[zb]^3 + 178.892882613992618*zb^36*Log[MH2/muf2]*Log[zb]^3 + 180.499959532180647*zb^37*Log[MH2/muf2]*Log[zb]^3 + 182.065918278451285*zb^38*Log[MH2/muf2]*Log[zb]^3 + 183.59280819130612*zb^39*Log[MH2/muf2]*Log[zb]^3 + 185.082529288921944*zb^40*Log[MH2/muf2]*Log[zb]^3 + 186.5368464161388*zb^41*Log[MH2/muf2]*Log[zb]^3 + 187.95740175661285*zb^42*Log[MH2/muf2]*Log[zb]^3 + 189.345725931475113*zb^43*Log[MH2/muf2]*Log[zb]^3 + 190.703247871684392*zb^44*Log[MH2/muf2]*Log[zb]^3 + 192.031303622995957*zb^45*Log[MH2/muf2]*Log[zb]^3 + 193.331144218971818*zb^46*Log[MH2/muf2]*Log[zb]^3 + 194.603942737845645*zb^47*Log[MH2/muf2]*Log[zb]^3 + 195.850800642620602*zb^48*Log[MH2/muf2]*Log[zb]^3 + 197.072753489953388*zb^49*Log[MH2/muf2]*Log[zb]^3 + 198.270776081706139*zb^50*Log[MH2/muf2]*Log[zb]^3 + 7.45679012345679012*zb*Log[zb]^4 + 11.1851851851851852*zb^2*Log[zb]^4 + 29.2757201646090535*zb^3*Log[zb]^4 + 34.8683127572016461*zb^4*Log[zb]^4 + 39.5909465020576132*zb^5*Log[zb]^4 + 43.6921810699588477*zb^6*Log[zb]^4 + 47.3140505584950029*zb^7*Log[zb]^4 + 50.5542034097589653*zb^8*Log[zb]^4 + 53.4836566725455614*zb^9*Log[zb]^4 + 56.1556731334509112*zb^10*Log[zb]^4 + 58.6111413963265815*zb^11*Log[zb]^4 + 60.8820729339247858*zb^12*Log[zb]^4 + 62.9939610458128977*zb^13*Log[zb]^4 + 64.9674155748229822*zb^14*Log[zb]^4 + 66.8193216933957675*zb^15*Log[zb]^4 + 68.5636779544186952*zb^16*Log[zb]^4 + 70.2122134179868385*zb^17*Log[zb]^4 + 71.7748495835641805*zb^18*Log[zb]^4 + 73.26005133157983*zb^19*Log[zb]^4 + 74.6750971766451643*zb^20*Log[zb]^4 + 76.0262899734519962*zb^21*Log[zb]^4 + 77.31912306628509*zb^22*Log[zb]^4 + 78.5584126727244539*zb^23*Log[zb]^4 + 79.74840437720891*zb^24*Log[zb]^4 + 80.8928595570264106*zb^25*Log[zb]^4 + 81.9951260970707285*zb^26*Log[zb]^4 + 83.0581966890302093*zb^27*Log[zb]^4 + 84.0847572341092729*zb^28*Log[zb]^4 + 85.0772272934162841*zb^29*Log[zb]^4 + 86.0377940999601022*zb^30*Log[zb]^4 + 86.9684413211523734*zb^31*Log[zb]^4 + 87.8709735128422712*zb^32*Log[zb]^4 + 88.7470370152498596*zb^33*Log[zb]^4 + 89.59813789331152*zb^34*Log[zb]^4 + 90.4256574084127364*zb^35*Log[zb]^4 + 91.2308654175423142*zb^36*Log[zb]^4 + 92.0149320238311427*zb^37*Log[zb]^4 + 92.7789377449518736*zb^38*Log[zb]^4 + 93.5238824197211097*zb^39*Log[zb]^4 + 94.2506930360054102*zb^40*Log[zb]^4 + 94.9602306328058797*zb^41*Log[zb]^4 + 95.6532964047334402*zb^42*Log[zb]^4 + 96.3306371168633374*zb^43*Log[zb]^4 + 96.9929499212950049*zb^44*Log[zb]^4 + 97.6408866529526668*zb^45*Log[zb]^4 + 98.2750576706985638*zb^46*Log[zb]^4 + 98.8960353002622077*zb^47*Log[zb]^4 + 99.5043569274706681*zb^48*Log[zb]^4 + 100.100527783519944*zb^49*Log[zb]^4 + 100.685023458333079*zb^50*Log[zb]^4, -39.0147826312852767*zb + 16.2149791003677585*zb^2 + 49.5249596877154121*zb^3 + 45.6478973287306933*zb^4 + 49.1926477203376017*zb^5 + 56.5344296915241*zb^6 + 65.4887025484956422*zb^7 + 75.3084040291011964*zb^8 + 85.5935802063557363*zb^9 + 96.0890420754166528*zb^10 + 106.625513794544843*zb^11 + 117.090677758866636*zb^12 + 127.410953215858051*zb^13 + 137.539248243091307*zb^14 + 147.44661105240965*zb^15 + 157.116516528469838*zb^16 + 166.540942806228721*zb^17 + 175.717665737144784*zb^18 + 184.648384603020816*zb^19 + 193.33741798325366*zb^20 + 201.790793049819204*zb^21 + 210.015608102087628*zb^22 + 218.01958609188318*zb^23 + 225.810762454805523*zb^24 + 233.397267896045952*zb^25 + 240.787178612444736*zb^26 + 247.988414572945797*zb^27 + 255.008672122618738*zb^28 + 261.855381116957002*zb^29 + 268.535679566487095*zb^30 + 275.056400736716593*zb^31 + 281.424069049837134*zb^32 + 287.644902140100547*zb^33 + 293.724817140231809*zb^34 + 299.669439802233463*zb^35 + 305.484115438973273*zb^36 + 311.173920952916563*zb^37 + 316.743677423615501*zb^38 + 322.197962876376877*zb^39 + 327.541124965490653*zb^40 + 332.777293387075583*zb^41 + 337.910391896670841*zb^42 + 342.944149850794209*zb^43 + 347.882113223926701*zb^44 + 352.727655075816792*zb^45 + 357.483985460880488*zb^46 + 362.154160783482682*zb^47 + 366.741092611270057*zb^48 + 371.247555964419786*zb^49 + 375.676197102370426*zb^50 + ALARM*zb^51 - 6.66715954555162894*zb*Log[MH2/muf2] - 51.4505238755855491*zb^2*Log[MH2/muf2] - 103.84940659474051*zb^3*Log[MH2/muf2] - 106.230584483859351*zb^4*Log[MH2/muf2] - 103.264007166899146*zb^5*Log[MH2/muf2] - 99.0718450926520172*zb^6*Log[MH2/muf2] - 94.4957042439290999*zb^7*Log[MH2/muf2] - 90.0148145210154156*zb^8*Log[MH2/muf2] - 85.8562245854421203*zb^9*Log[MH2/muf2] - 82.1062641674379424*zb^10*Log[MH2/muf2] - 78.7806798390329992*zb^11*Log[MH2/muf2] - 75.8621669542124289*zb^12*Log[MH2/muf2] - 73.3194758253506317*zb^13*Log[MH2/muf2] - 71.11690807246859*zb^14*Log[MH2/muf2] - 69.2188998929374988*zb^15*Log[MH2/muf2] - 67.5921043010515072*zb^16*Log[MH2/muf2] - 66.2062065875997357*zb^17*Log[MH2/muf2] - 65.0341081685526772*zb^18*Log[MH2/muf2] - 64.0518075596940137*zb^19*Log[MH2/muf2] - 63.2381487109475118*zb^20*Log[MH2/muf2] - 62.5745240325354929*zb^21*Log[MH2/muf2] - 62.0445757370267068*zb^22*Log[MH2/muf2] - 61.6339160187754305*zb^23*Log[MH2/muf2] - 61.3298744514700746*zb^24*Log[MH2/muf2] - 61.1212747235221479*zb^25*Log[MH2/muf2] - 60.9982397344204316*zb^26*Log[MH2/muf2] - 60.9520226756007761*zb^27*Log[MH2/muf2] - 60.9748612176038576*zb^28*Log[MH2/muf2] - 61.05985188438418*zb^29*Log[MH2/muf2] - 61.2008418772020836*zb^30*Log[MH2/muf2] - 61.3923358857927632*zb^31*Log[MH2/muf2] - 61.6294157254230256*zb^32*Log[MH2/muf2] - 61.9076709306125589*zb^33*Log[MH2/muf2] - 62.2231387037979634*zb^34*Log[MH2/muf2] - 62.5722518541351166*zb^35*Log[MH2/muf2] - 62.9517935672819226*zb^36*Log[MH2/muf2] - 63.3588580232661213*zb^37*Log[MH2/muf2] - 63.7908160294189708*zb^38*Log[MH2/muf2] - 64.2452849621657651*zb^39*Log[MH2/muf2] - 64.7201024184474129*zb^40*Log[MH2/muf2] - 65.2133030676708599*zb^41*Log[MH2/muf2] - 65.7230982709722135*zb^42*Log[MH2/muf2] - 66.2478580984917307*zb^43*Log[MH2/muf2] - 66.7860954292361133*zb^44*Log[MH2/muf2] - 67.3364518635719215*zb^45*Log[MH2/muf2] - 67.8976852168233141*zb^46*Log[MH2/muf2] - 68.4686583949822582*zb^47*Log[MH2/muf2] - 69.0483294811345202*zb^48*Log[MH2/muf2] - 69.6357428846555643*zb^49*Log[MH2/muf2] - 70.2300214251994562*zb^50*Log[MH2/muf2] + 17.4148902410876831*zb*Log[MH2/muf2]^2 + 33.5297427690389321*zb^2*Log[MH2/muf2]^2 + 60.5495712817315534*zb^3*Log[MH2/muf2]^2 + 71.0968500736584269*zb^4*Log[MH2/muf2]^2 + 76.9574465404762366*zb^5*Log[MH2/muf2]^2 + 80.41518349817734*zb^6*Log[MH2/muf2]^2 + 82.3830821357392279*zb^7*Log[MH2/muf2]^2 + 83.3886061628951556*zb^8*Log[MH2/muf2]^2 + 83.7565362626905518*zb^9*Log[MH2/muf2]^2 + 83.6938528384477483*zb^10*Log[MH2/muf2]^2 + 83.3363479222665225*zb^11*Log[MH2/muf2]^2 + 82.7754058779795086*zb^12*Log[MH2/muf2]^2 + 82.0738935147134538*zb^13*Log[MH2/muf2]^2 + 81.27587642996393*zb^14*Log[MH2/muf2]^2 + 80.41273037108722*zb^15*Log[MH2/muf2]^2 + 79.5070861759770222*zb^16*Log[MH2/muf2]^2 + 78.5754369000564498*zb^17*Log[MH2/muf2]^2 + 77.6298977254815314*zb^18*Log[MH2/muf2]^2 + 76.67941680755196*zb^19*Log[MH2/muf2]^2 + 75.7306227226252051*zb^20*Log[MH2/muf2]^2 + 74.7884267578581279*zb^21*Log[MH2/muf2]^2 + 73.8564569128588894*zb^22*Log[MH2/muf2]^2 + 72.9373745413119596*zb^23*Log[MH2/muf2]^2 + 72.0331079630223186*zb^24*Log[MH2/muf2]^2 + 71.1450265590017659*zb^25*Log[MH2/muf2]^2 + 70.2740716898433772*zb^26*Log[MH2/muf2]^2 + 69.4208559465387139*zb^27*Log[MH2/muf2]^2 + 68.58573894096716*zb^28*Log[MH2/muf2]^2 + 67.7688855558054721*zb^29*Log[MH2/muf2]^2 + 66.9703109689267682*zb^30*Log[MH2/muf2]^2 + 66.1899156284984531*zb^31*Log[MH2/muf2]^2 + 65.4275125379361626*zb^32*Log[MH2/muf2]^2 + 64.6828486177568411*zb^33*Log[MH2/muf2]^2 + 63.9556214782209047*zb^34*Log[MH2/muf2]^2 + 63.2454926169925479*zb^35*Log[MH2/muf2]^2 + 62.5520978181979901*zb^36*Log[MH2/muf2]^2 + 61.8750553509205614*zb^37*Log[MH2/muf2]^2 + 61.2139724304841257*zb^38*Log[MH2/muf2]^2 + 60.5684503034679252*zb^39*Log[MH2/muf2]^2 + 59.9380882390355364*zb^40*Log[MH2/muf2]^2 + 59.3224866488432917*zb^41*Log[MH2/muf2]^2 + 58.7212495111044285*zb^42*Log[MH2/muf2]^2 + 58.1339862380548722*zb^43*Log[MH2/muf2]^2 + 57.5603130976568399*zb^44*Log[MH2/muf2]^2 + 56.9998542780573603*zb^45*Log[MH2/muf2]^2 + 56.4522426657081351*zb^46*Log[MH2/muf2]^2 + 55.9171203941008411*zb^47*Log[MH2/muf2]^2 + 55.3941392089756915*zb^48*Log[MH2/muf2]^2 + 54.8829606870046063*zb^49*Log[MH2/muf2]^2 + 54.3832563378579659*zb^50*Log[MH2/muf2]^2 - 3.18518518518518519*zb*Log[MH2/muf2]^3 - 5.25925925925925926*zb^2*Log[MH2/muf2]^3 - 9.234567901234568*zb^3*Log[MH2/muf2]^3 - 11.7746913580246914*zb^4*Log[MH2/muf2]^3 - 13.7079423868312757*zb^5*Log[MH2/muf2]^3 - 15.254156378600824*zb^6*Log[MH2/muf2]^3 - 16.5216192155874696*zb^7*Log[MH2/muf2]^3 - 17.5795525741160662*zb^8*Log[MH2/muf2]^3 - 18.4755150331737633*zb^9*Log[MH2/muf2]^3 - 19.243440273228632*zb^10*Log[MH2/muf2]^3 - 19.9082349140951033*zb^11*Log[MH2/muf2]^3 - 20.4886172689892427*zb^12*Log[MH2/muf2]^3 - 20.9989449510340965*zb^13*Log[MH2/muf2]^3 - 21.4504288678619286*zb^14*Log[MH2/muf2]^3 - 21.8519612488652091*zb^15*Log[MH2/muf2]^3 - 22.2106937520322361*zb^16*Log[MH2/muf2]^3 - 22.53244959326312*zb^17*Log[MH2/muf2]^3 - 22.8220229164566577*zb^18*Log[MH2/muf2]^3 - 23.0833999701751398*zb^19*Log[MH2/muf2]^3 - 23.3199250400588902*zb^20*Log[MH2/muf2]^3 - 23.534426682085098*zb^21*Log[MH2/muf2]^3 - 23.7293149815728631*zb^22*Log[MH2/muf2]^3 - 23.9066573630205641*zb^23*Log[MH2/muf2]^3 - 24.0682383131772934*zb^24*Log[MH2/muf2]^3 - 24.2156068935671624*zb^25*Log[MH2/muf2]^3 - 24.3501148815820129*zb^26*Log[MH2/muf2]^3 - 24.4729476451628677*zb^27*Log[MH2/muf2]^3 - 24.5851493295645373*zb^28*Log[MH2/muf2]^3 - 24.6876435523824204*zb^29*Log[MH2/muf2]^3 - 24.7812505222228169*zb^30*Log[MH2/muf2]^3 - 24.8667012879471192*zb^31*Log[MH2/muf2]^3 - 24.9446496691229835*zb^32*Log[MH2/muf2]^3 - 25.01568230002186*zb^33*Log[MH2/muf2]^3 - 25.0803271291821814*zb^34*Log[MH2/muf2]^3 - 25.13906064702446*zb^35*Log[MH2/muf2]^3 - 25.1923140600572626*zb^36*Log[MH2/muf2]^3 - 25.24047858804962*zb^37*Log[MH2/muf2]^3 - 25.2839100273639069*zb^38*Log[MH2/muf2]^3 - 25.322932697357984*zb^39*Log[MH2/muf2]^3 - 25.3578428658142595*zb^40*Log[MH2/muf2]^3 - 25.388911732555098*zb^41*Log[MH2/muf2]^3 - 25.4163880368602265*zb^42*Log[MH2/muf2]^3 - 25.4405003433237031*zb^43*Log[MH2/muf2]^3 - 25.4614590518447669*zb^44*Log[MH2/muf2]^3 - 25.4794581701258261*zb^45*Log[MH2/muf2]^3 - 25.4946768810304313*zb^46*Log[MH2/muf2]^3 - 25.5072809321812763*zb^47*Log[MH2/muf2]^3 - 25.5174238710536292*zb^48*Log[MH2/muf2]^3 - 25.5252481453846532*zb^49*Log[MH2/muf2]^3 - 25.5308860858475114*zb^50*Log[MH2/muf2]^3 - 13.5617869293084841*zb*Log[zb] - 100.443810491316027*zb^2*Log[zb] - 197.028971173545906*zb^3*Log[zb] - 201.495053849332808*zb^4*Log[zb] - 196.702329134646793*zb^5*Log[zb] - 189.729476903193341*zb^6*Log[zb] - 181.901806987853374*zb^7*Log[zb] - 174.013049858184233*zb^8*Log[zb] - 166.441038218430667*zb^9*Log[zb] - 159.329930357460304*zb^10*Log[zb] - 152.708877063771776*zb^11*Log[zb] - 146.554885608823425*zb^12*Log[zb] - 140.824077999311808*zb^13*Log[zb] - 135.466727712187662*zb^14*Log[zb] - 130.4341974626872*zb^15*Log[zb] - 125.681875378821336*zb^16*Log[zb] - 121.170159162829262*zb^17*Log[zb] - 116.864514967679667*zb^18*Log[zb] - 112.735125577692578*zb^19*Log[zb] - 108.756383958946604*zb^20*Log[zb] - 104.906356771034705*zb^21*Log[zb] - 101.166275374780771*zb^22*Log[zb] - 97.52007784628722*zb^23*Log[zb] - 93.95400856230057*zb^24*Log[zb] - 90.4562738348059055*zb^25*Log[zb] - 87.0167485604255594*zb^26*Log[zb] - 83.6267276632842358*zb^27*Log[zb] - 80.2787160639886787*zb^28*Log[zb] - 76.9662513808301131*zb^29*Log[zb] - 73.6837542406745132*zb^30*Log[zb] - 70.4264017847392607*zb^31*Log[zb] - 67.1900206221949052*zb^32*Log[zb] - 63.97099608066888*zb^33*Log[zb] - 60.7661951185956056*zb^34*Log[zb] - 57.5729007024719106*zb^35*Log[zb] - 54.3887558198775499*zb^36*Log[zb] - 51.2117156056992764*zb^37*Log[zb] - 48.0400063134660681*zb^38*Log[zb] - 44.8720900744382247*zb^39*Log[zb] - 41.7066345614493066*zb^40*Log[zb] - 38.5424868187611528*zb^41*Log[zb] - 35.3786506386377583*zb^42*Log[zb] - 32.2142669643610062*zb^43*Log[zb] - 29.0485968816213113*zb^44*Log[zb] - 25.8810068285951499*zb^45*Log[zb] - 22.7109557120089964*zb^46*Log[zb] - 19.5379836640830852*zb^47*Log[zb] - 16.3617022150840453*zb^48*Log[zb] - 13.1817856896320778*zb^49*Log[zb] - 9.99796366300371659*zb^50*Log[zb] + 59.1109330913471115*zb*Log[MH2/muf2]*Log[zb] + 124.913313217267581*zb^2*Log[MH2/muf2]*Log[zb] + 225.415192810672305*zb^3*Log[MH2/muf2]*Log[zb] + 260.319123081857536*zb^4*Log[MH2/muf2]*Log[zb] + 279.347719526679157*zb^5*Log[MH2/muf2]*Log[zb] + 290.831288511099309*zb^6*Log[MH2/muf2]*Log[zb] + 297.94431801055515*zb^7*Log[MH2/muf2]*Log[zb] + 302.448293757662817*zb^8*Log[MH2/muf2]*Log[zb] + 305.376697208607929*zb^9*Log[MH2/muf2]*Log[zb] + 307.35340988624426*zb^10*Log[MH2/muf2]*Log[zb] + 308.764096455165553*zb^11*Log[MH2/muf2]*Log[zb] + 309.851872736305567*zb^12*Log[MH2/muf2]*Log[zb] + 310.772262592283756*zb^13*Log[MH2/muf2]*Log[zb] + 311.625673455623019*zb^14*Log[MH2/muf2]*Log[zb] + 312.477110155538262*zb^15*Log[MH2/muf2]*Log[zb] + 313.368440799413595*zb^16*Log[MH2/muf2]*Log[zb] + 314.326199277498612*zb^17*Log[MH2/muf2]*Log[zb] + 315.366646557786853*zb^18*Log[MH2/muf2]*Log[zb] + 316.499110412923488*zb^19*Log[MH2/muf2]*Log[zb] + 317.728221927051892*zb^20*Log[MH2/muf2]*Log[zb] + 319.055432130805268*zb^21*Log[MH2/muf2]*Log[zb] + 320.480051256981222*zb^22*Log[MH2/muf2]*Log[zb] + 321.999966844866385*zb^23*Log[MH2/muf2]*Log[zb] + 323.612143032139323*zb^24*Log[MH2/muf2]*Log[zb] + 325.312969090634773*zb^25*Log[MH2/muf2]*Log[zb] + 327.098503085471989*zb^26*Log[MH2/muf2]*Log[zb] + 328.964641970120796*zb^27*Log[MH2/muf2]*Log[zb] + 330.907239726514816*zb^28*Log[MH2/muf2]*Log[zb] + 332.922188611996668*zb^29*Log[MH2/muf2]*Log[zb] + 335.005474104869221*zb^30*Log[MH2/muf2]*Log[zb] + 337.153211055535904*zb^31*Log[MH2/muf2]*Log[zb] + 339.361666400349687*zb^32*Log[MH2/muf2]*Log[zb] + 341.627272283521816*zb^33*Log[MH2/muf2]*Log[zb] + 343.946632360695866*zb^34*Log[MH2/muf2]*Log[zb] + 346.316523292390691*zb^35*Log[MH2/muf2]*Log[zb] + 348.733892885277424*zb^36*Log[MH2/muf2]*Log[zb] + 351.195855941372718*zb^37*Log[MH2/muf2]*Log[zb] + 353.699688586038817*zb^38*Log[MH2/muf2]*Log[zb] + 356.242821634564655*zb^39*Log[MH2/muf2]*Log[zb] + 358.822833402421587*zb^40*Log[MH2/muf2]*Log[zb] + 361.43744225063386*zb^41*Log[MH2/muf2]*Log[zb] + 364.084499074029633*zb^42*Log[MH2/muf2]*Log[zb] + 366.761979878470319*zb^43*Log[MH2/muf2]*Log[zb] + 369.467978547708299*zb^44*Log[MH2/muf2]*Log[zb] + 372.200699867069437*zb^45*Log[MH2/muf2]*Log[zb] + 374.958452846601165*zb^46*Log[MH2/muf2]*Log[zb] + 377.739644368383687*zb^47*Log[MH2/muf2]*Log[zb] + 380.542773169682317*zb^48*Log[MH2/muf2]*Log[zb] + 383.366424164267642*zb^49*Log[MH2/muf2]*Log[zb] + 386.209263097611847*zb^50*Log[MH2/muf2]*Log[zb] - 20.5925925925925926*zb*Log[MH2/muf2]^2*Log[zb] - 33.5555555555555556*zb^2*Log[MH2/muf2]^2*Log[zb] - 59.3333333333333333*zb^3*Log[MH2/muf2]^2*Log[zb] - 72.6111111111111111*zb^4*Log[MH2/muf2]^2*Log[zb] - 81.3238683127572016*zb^5*Log[MH2/muf2]^2*Log[zb] - 87.2818930041152263*zb^6*Log[MH2/muf2]^2*Log[zb] - 91.3656924498194339*zb^7*Log[MH2/muf2]^2*Log[zb] - 94.1169984042999916*zb^8*Log[MH2/muf2]^2*Log[zb] - 95.8928193499622071*zb^9*Log[MH2/muf2]^2*Log[zb] - 96.9378066123568769*zb^10*Log[MH2/muf2]^2*Log[zb] - 97.4247429200114786*zb^11*Log[MH2/muf2]^2*Log[zb] - 97.4787765949037394*zb^12*Log[MH2/muf2]^2*Log[zb] - 97.1925418980629819*zb^13*Log[MH2/muf2]^2*Log[zb] - 96.6359080703974082*zb^14*Log[MH2/muf2]^2*Log[zb] - 95.8624454013791836*zb^15*Log[MH2/muf2]^2*Log[zb] - 94.9138222740655801*zb^16*Log[MH2/muf2]^2*Log[zb] - 93.8228625005740881*zb^17*Log[MH2/muf2]^2*Log[zb] - 92.6157139020359599*zb^18*Log[MH2/muf2]^2*Log[zb] - 91.3134142690685107*zb^19*Log[MH2/muf2]^2*Log[zb] - 89.9330405607836*zb^20*Log[MH2/muf2]^2*Log[zb] - 88.4885646643281754*zb^21*Log[MH2/muf2]^2*Log[zb] - 86.9914991477768119*zb^22*Log[MH2/muf2]^2*Log[zb] - 85.4513904638130422*zb^23*Log[MH2/muf2]^2*Log[zb] - 83.8761998224260616*zb^24*Log[MH2/muf2]^2*Log[zb] - 82.2726003079288089*zb^25*Log[MH2/muf2]^2*Log[zb] - 80.6462108245767859*zb^26*Log[MH2/muf2]^2*Log[zb] - 79.0017818882637504*zb^27*Log[MH2/muf2]^2*Log[zb] - 77.3433443499696384*zb^28*Log[MH2/muf2]^2*Log[zb] - 75.6743293239150492*zb^29*Log[MH2/muf2]^2*Log[zb] - 73.9976655571756828*zb^30*Log[MH2/muf2]^2*Log[zb] - 72.3158589870507547*zb^31*Log[MH2/muf2]^2*Log[zb] - 70.6310581301660809*zb^32*Log[MH2/muf2]^2*Log[zb] - 68.9451081241316407*zb^33*Log[MH2/muf2]^2*Log[zb] - 67.2595956222836371*zb^34*Log[MH2/muf2]^2*Log[zb] - 65.5758862706367795*zb^35*Log[MH2/muf2]^2*Log[zb] - 63.8951561350446992*zb^36*Log[MH2/muf2]^2*Log[zb] - 62.2184181678292505*zb^37*Log[MH2/muf2]^2*Log[zb] - 60.5465445864639033*zb^38*Log[MH2/muf2]^2*Log[zb] - 58.88028586733172*zb^39*Log[MH2/muf2]^2*Log[zb] - 57.2202869240374884*zb^40*Log[MH2/muf2]^2*Log[zb] - 55.5671009339496801*zb^41*Log[MH2/muf2]^2*Log[zb] - 53.9212011923412633*zb^42*Log[MH2/muf2]^2*Log[zb] - 52.28299130595648*zb^43*Log[MH2/muf2]^2*Log[zb] - 50.6528139834411772*zb^44*Log[MH2/muf2]^2*Log[zb] - 49.0309586360606537*zb^45*Log[MH2/muf2]^2*Log[zb] - 47.4176679663457085*zb^46*Log[MH2/muf2]^2*Log[zb] - 45.8131436930854564*zb^47*Log[MH2/muf2]^2*Log[zb] - 44.21755153712032*zb^48*Log[MH2/muf2]^2*Log[zb] - 42.6310255726544412*zb^49*Log[MH2/muf2]^2*Log[zb] - 41.0536720324934508*zb^50*Log[MH2/muf2]^2*Log[zb] + 1.92592592592592593*zb*Log[MH2/muf2]^3*Log[zb] + 2.88888888888888889*zb^2*Log[MH2/muf2]^3*Log[zb] + 4.81481481481481481*zb^3*Log[MH2/muf2]^3*Log[zb] + 6.25925925925925926*zb^4*Log[MH2/muf2]^3*Log[zb] + 7.47901234567901235*zb^5*Log[MH2/muf2]^3*Log[zb] + 8.538271604938272*zb^6*Log[MH2/muf2]^3*Log[zb] + 9.47372134038800705*zb^7*Log[MH2/muf2]^3*Log[zb] + 10.3105820105820106*zb^8*Log[MH2/muf2]^3*Log[zb] + 11.0671957671957672*zb^9*Log[MH2/muf2]^3*Log[zb] + 11.7573192239858907*zb^10*Log[MH2/muf2]^3*Log[zb] + 12.391513013735237*zb^11*Log[MH2/muf2]^3*Log[zb] + 12.9780450002672225*zb^12*Log[MH2/muf2]^3*Log[zb] + 13.5234995457217679*zb^13*Log[MH2/muf2]^3*Log[zb] + 14.03319972208861*zb^14*Log[MH2/muf2]^3*Log[zb] + 14.5115066003954893*zb^15*Log[MH2/muf2]^3*Log[zb] + 14.9620357009245898*zb^16*Log[MH2/muf2]^3*Log[zb] + 15.3878163835680176*zb^17*Log[MH2/muf2]^3*Log[zb] + 15.7914111548098476*zb^18*Log[MH2/muf2]^3*Log[zb] + 16.1750063082708422*zb^19*Log[MH2/muf2]^3*Log[zb] + 16.5404817252082474*zb^20*Log[MH2/muf2]^3*Log[zb] + 16.88946529524445*zb^21*Log[MH2/muf2]^3*Log[zb] + 17.2233758291549829*zb^22*Log[MH2/muf2]^3*Log[zb] + 17.5434572506856798*zb^23*Log[MH2/muf2]^3*Log[zb] + 17.8508061015127915*zb^24*Log[MH2/muf2]^3*Log[zb] + 18.1463938631875097*zb^25*Log[MH2/muf2]^3*Log[zb] + 18.4310852212122011*zb^26*Log[MH2/muf2]^3*Log[zb] + 18.70565312244677*zb^27*Log[MH2/muf2]^3*Log[zb] + 18.9707912764738119*zb^28*Log[MH2/muf2]^3*Log[zb] + 19.2271246030497949*zb^29*Log[MH2/muf2]^3*Log[zb] + 19.4752180166604499*zb^30*Log[MH2/muf2]^3*Log[zb] + 19.7155838552465332*zb^31*Log[MH2/muf2]^3*Log[zb] + 19.948688196146573*zb^32*Log[MH2/muf2]^3*Log[zb] + 20.1749562530597912*zb^33*Log[MH2/muf2]^3*Log[zb] + 20.3947770096452537*zb^34*Log[MH2/muf2]^3*Log[zb] + 20.6085072155323223*zb^35*Log[MH2/muf2]^3*Log[zb] + 20.8164748470293656*zb^36*Log[MH2/muf2]^3*Log[zb] + 21.0189821162033014*zb^37*Log[MH2/muf2]^3*Log[zb] + 21.2163080971550134*zb^38*Log[MH2/muf2]^3*Log[zb] + 21.4087110264000479*zb^39*Log[MH2/muf2]^3*Log[zb] + 21.5964303246456619*zb^40*Log[MH2/muf2]^3*Log[zb] + 21.7796883794484322*zb^41*Log[MH2/muf2]^3*Log[zb] + 21.9586921218668087*zb^42*Log[MH2/muf2]^3*Log[zb] + 22.1336344249996961*zb^43*Log[MH2/muf2]^3*Log[zb] + 22.3046953479986036*zb^44*Log[MH2/muf2]^3*Log[zb] + 22.4720432455790593*zb^45*Log[MH2/muf2]^3*Log[zb] + 22.6358357600962115*zb^46*Log[MH2/muf2]^3*Log[zb] + 22.7962207107782123*zb^47*Log[MH2/muf2]^3*Log[zb] + 22.95333689264*zb^48*Log[MH2/muf2]^3*Log[zb] + 23.1073147958580248*zb^49*Log[MH2/muf2]^3*Log[zb] + 23.258277254915722*zb^50*Log[MH2/muf2]^3*Log[zb] + 52.4898965976544397*zb*Log[zb]^2 + 115.882993044629808*zb^2*Log[zb]^2 + 206.891408160802766*zb^3*Log[zb]^2 + 237.167266823035365*zb^4*Log[zb]^2 + 253.853116286872203*zb^5*Log[zb]^2 + 264.506903036981322*zb^6*Log[zb]^2 + 271.887617385245322*zb^7*Log[zb]^2 + 277.477235571548204*zb^8*Log[zb]^2 + 282.110364672456856*zb^9*Log[zb]^2 + 286.265936919762443*zb^10*Log[zb]^2 + 290.222091894985542*zb^11*Log[zb]^2 + 294.140933685008846*zb^12*Log[zb]^2 + 298.116082918578155*zb^13*Log[zb]^2 + 302.200036614419198*zb^14*Log[zb]^2 + 306.420290075314239*zb^15*Log[zb]^2 + 310.789041060526502*zb^16*Log[zb]^2 + 315.309137796069848*zb^17*Log[zb]^2 + 319.977778614565371*zb^18*Log[zb]^2 + 324.788838546164411*zb^19*Log[zb]^2 + 329.734342638840723*zb^20*Log[zb]^2 + 334.805401068759616*zb^21*Log[zb]^2 + 339.992800567662743*zb^22*Log[zb]^2 + 345.287374256368773*zb^23*Log[zb]^2 + 350.680227619345391*zb^24*Log[zb]^2 + 356.162870733710059*zb^25*Log[zb]^2 + 361.727289400619827*zb^26*Log[zb]^2 + 367.365976631904328*zb^27*Log[zb]^2 + 373.071938681496889*zb^28*Log[zb]^2 + 378.838685048508692*zb^29*Log[zb]^2 + 384.660208726986421*zb^30*Log[zb]^2 + 390.530960875462863*zb^31*Log[zb]^2 + 396.445822668877942*zb^32*Log[zb]^2 + 402.400076144481645*zb^33*Log[zb]^2 + 408.389375210333034*zb^34*Log[zb]^2 + 414.409717549846571*zb^35*Log[zb]^2 + 420.457417861759534*zb^36*Log[zb]^2 + 426.529082677040274*zb^37*Log[zb]^2 + 432.621586862252401*zb^38*Log[zb]^2 + 438.732051832036784*zb^39*Log[zb]^2 + 444.857825437488472*zb^40*Log[zb]^2 + 450.996463462525974*zb^41*Log[zb]^2 + 457.145712640130084*zb^42*Log[zb]^2 + 463.303495089896235*zb^43*Log[zb]^2 + 469.467894074457651*zb^44*Log[zb]^2 + 475.6371409727486*zb^45*Log[zb]^2 + 481.809603371232553*zb^46*Log[zb]^2 + 487.983774179043429*zb^47*Log[zb]^2 + 494.158261678750261*zb^48*Log[zb]^2 + 500.331780430647135*zb^49*Log[zb]^2 + 506.503142954770774*zb^50*Log[zb]^2 - 40.7037037037037037*zb*Log[MH2/muf2]*Log[zb]^2 - 66.*zb^2*Log[MH2/muf2]*Log[zb]^2 - 116.82716049382717*zb^3*Log[MH2/muf2]*Log[zb]^2 - 139.050925925925926*zb^4*Log[MH2/muf2]*Log[zb]^2 - 151.397304526748971*zb^5*Log[MH2/muf2]*Log[zb]^2 - 157.955514403292181*zb^6*Log[MH2/muf2]*Log[zb]^2 - 160.701480641639372*zb^7*Log[MH2/muf2]*Log[zb]^2 - 160.829924519190392*zb^8*Log[MH2/muf2]*Log[zb]^2 - 159.112612223901906*zb^9*Log[MH2/muf2]*Log[zb]^2 - 156.067609529408471*zb^10*Log[MH2/muf2]*Log[zb]^2 - 152.053181679750543*zb^11*Log[MH2/muf2]*Log[zb]^2 - 147.323314258544738*zb^12*Log[MH2/muf2]*Log[zb]^2 - 142.061909038106883*zb^13*Log[MH2/muf2]*Log[zb]^2 - 136.404550113435179*zb^14*Log[MH2/muf2]*Log[zb]^2 - 130.452758666515527*zb^15*Log[MH2/muf2]*Log[zb]^2 - 124.283566432199285*zb^16*Log[MH2/muf2]*Log[zb]^2 - 117.956090835221493*zb^17*Log[MH2/muf2]*Log[zb]^2 - 111.516142104110509*zb^18*Log[MH2/muf2]*Log[zb]^2 - 104.999509814279092*zb^19*Log[MH2/muf2]*Log[zb]^2 - 98.4343454775345031*zb^20*Log[MH2/muf2]*Log[zb]^2 - 91.8429150945713214*zb^21*Log[MH2/muf2]*Log[zb]^2 - 85.2429053320601349*zb^22*Log[MH2/muf2]*Log[zb]^2 - 78.6484086949277981*zb^23*Log[MH2/muf2]*Log[zb]^2 - 72.0706746877667926*zb^24*Log[MH2/muf2]*Log[zb]^2 - 65.5186882439544357*zb^25*Log[MH2/muf2]*Log[zb]^2 - 58.9996191876385396*zb^26*Log[MH2/muf2]*Log[zb]^2 - 52.5191743861683835*zb^27*Log[MH2/muf2]*Log[zb]^2 - 46.0818757634258017*zb^28*Log[MH2/muf2]*Log[zb]^2 - 39.6912813183731112*zb^29*Log[MH2/muf2]*Log[zb]^2 - 33.3501619630711522*zb^30*Log[MH2/muf2]*Log[zb]^2 - 27.0606438483692962*zb^31*Log[MH2/muf2]*Log[zb]^2 - 20.8243235359191623*zb^32*Log[MH2/muf2]*Log[zb]^2 - 14.642361663246916*zb^33*Log[MH2/muf2]*Log[zb]^2 - 8.51555946817083816*zb^34*Log[MH2/muf2]*Log[zb]^2 - 2.44442157297920048*zb^35*Log[MH2/muf2]*Log[zb]^2 + 3.57079230561198187*zb^36*Log[MH2/muf2]*Log[zb]^2 + 9.53002461728601819*zb^37*Log[MH2/muf2]*Log[zb]^2 + 15.4333845403152287*zb^38*Log[MH2/muf2]*Log[zb]^2 + 21.2811185127465614*zb^39*Log[MH2/muf2]*Log[zb]^2 + 27.0735856636205339*zb^40*Log[MH2/muf2]*Log[zb]^2 + 32.8112372823309543*zb^41*Log[MH2/muf2]*Log[zb]^2 + 38.4945996279326202*zb^42*Log[MH2/muf2]*Log[zb]^2 + 44.1242595103069985*zb^43*Log[MH2/muf2]*Log[zb]^2 + 49.7008521790194723*zb^44*Log[MH2/muf2]*Log[zb]^2 + 55.2250511391120049*zb^45*Log[MH2/muf2]*Log[zb]^2 + 60.6975595803261076*zb^46*Log[MH2/muf2]*Log[zb]^2 + 66.1191031607082471*zb^47*Log[MH2/muf2]*Log[zb]^2 + 71.4904239298289034*zb^48*Log[MH2/muf2]*Log[zb]^2 + 76.8122752129909901*zb^49*Log[MH2/muf2]*Log[zb]^2 + 82.0854173074179638*zb^50*Log[MH2/muf2]*Log[zb]^2 + 9.62962962962962963*zb*Log[MH2/muf2]^2*Log[zb]^2 + 14.4444444444444444*zb^2*Log[MH2/muf2]^2*Log[zb]^2 + 24.0740740740740741*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 31.2962962962962963*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 37.3950617283950617*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 42.69135802469136*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 47.3686067019400353*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 51.5529100529100529*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 55.335978835978835*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 58.7865961199294533*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 61.9575650686761798*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 64.8902250013361124*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 67.6174977286088397*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 70.1659986104430549*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 72.5575330019774464*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 74.8101785046229491*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 76.9390819178400878*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 78.9570557740492381*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 80.8750315413542108*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 82.70240862604123*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 84.4473264762222451*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 86.1168791457749146*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 87.7172862534283991*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 89.2540305075639576*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 90.7319693159375485*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 92.1554261060610053*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 93.5282656122338448*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 94.8539563823690594*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 96.1356230152489745*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 97.3760900833022495*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 98.57791927623266*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 99.7434409807328651*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 100.874781265298956*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 101.973885048226268*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 103.042536077661612*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 104.082374235146828*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 105.094910581016507*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 106.081540485775067*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 107.043555132000239*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 107.9821516232283*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 108.898441897242161*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 109.793460609334044*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 110.66817212499848*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 111.523476739993018*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 112.360216227895297*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 113.179178800481058*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 113.981103553891061*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 114.7666844632*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 115.536573979290124*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 116.29138627457861*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 24.3950617283950617*zb*Log[zb]^3 - 39.6666666666666667*zb^2*Log[zb]^3 - 69.8477366255144033*zb^3*Log[zb]^3 - 81.4691358024691358*zb^4*Log[zb]^3 - 86.7757750342935528*zb^5*Log[zb]^3 - 88.4479149519890261*zb^6*Log[zb]^3 - 87.77407435402145*zb^7*Log[zb]^3 - 85.5261267181769827*zb^8*Log[zb]^3 - 82.19732223342012*zb^9*Log[zb]^3 - 78.1149267471048776*zb^10*Log[zb]^3 - 73.5024622503568044*zb^11*Log[zb]^3 - 68.5162989782255188*zb^12*Log[zb]^3 - 63.2680534218020292*zb^13*Log[zb]^3 - 57.8387542280153167*zb^14*Log[zb]^3 - 52.2880595145977706*zb^15*Log[zb]^3 - 46.6604065273978257*zb^16*Log[zb]^3 - 40.9892070161524454*zb^17*Log[zb]^3 - 35.2997667748738353*zb^18*Log[zb]^3 - 29.6113537189909289*zb^19*Log[zb]^3 - 23.9386863133380521*zb^20*Log[zb]^3 - 18.2930202401265479*zb^21*Log[zb]^3 - 12.6829520313956118*zb^22*Log[zb]^3 - 7.11502033303881635*zb^23*Log[zb]^3 - 1.59416051261437815*zb^24*Log[zb]^3 + 3.87594833134630928*zb^25*Log[zb]^3 + 9.29261619759939356*zb^26*Log[zb]^3 + 14.6539348652229465*zb^27*Log[zb]^3 + 19.9586158786203993*zb^28*Log[zb]^3 + 25.2058631212318367*zb^29*Log[zb]^3 + 30.3952720120468909*zb^30*Log[zb]^3 + 35.5267493466676452*zb^31*Log[zb]^3 + 40.6004492575454372*zb^32*Log[zb]^3 + 45.6167218402199625*zb^33*Log[zb]^3 + 50.5760717907803969*zb^34*Log[zb]^3 + 55.4791249992746225*zb^35*Log[zb]^3 + 60.3266014975080476*zb^36*Log[zb]^3 + 65.1192935055934804*zb^37*Log[zb]^3 + 69.8580475871826008*zb^38*Log[zb]^3 + 74.5437501285256758*zb^39*Log[zb]^3 + 79.1773155160621419*zb^40*Log[zb]^3 + 83.75967651202039*zb^41*Log[zb]^3 + 88.29177642561676*zb^42*Log[zb]^3 + 92.7745627549886505*zb^43*Log[zb]^3 + 97.20898203658584*zb^44*Log[zb]^3 + 101.595975687886453*zb^45*Log[zb]^3 + 105.936476668687301*zb^46*Log[zb]^3 + 110.231406817909527*zb^47*Log[zb]^3 + 114.48167474846376*zb^48*Log[zb]^3 + 118.688174203478595*zb^49*Log[zb]^3 + 122.851782794088657*zb^50*Log[zb]^3 + 15.2839506172839506*zb*Log[MH2/muf2]*Log[zb]^3 + 22.9259259259259259*zb^2*Log[MH2/muf2]*Log[zb]^3 + 38.2098765432098765*zb^3*Log[MH2/muf2]*Log[zb]^3 + 49.6728395061728395*zb^4*Log[MH2/muf2]*Log[zb]^3 + 59.3526748971193416*zb^5*Log[MH2/muf2]*Log[zb]^3 + 67.7588477366255144*zb^6*Log[MH2/muf2]*Log[zb]^3 + 75.1824808935920047*zb^7*Log[MH2/muf2]*Log[zb]^3 + 81.8237213403880071*zb^8*Log[MH2/muf2]*Log[zb]^3 + 87.8281305114638448*zb^9*Log[MH2/muf2]*Log[zb]^3 + 93.3048794826572604*zb^10*Log[MH2/muf2]*Log[zb]^3 + 98.3377763525911674*zb^11*Log[MH2/muf2]*Log[zb]^3 + 102.992434040582189*zb^12*Log[MH2/muf2]*Log[zb]^3 + 107.321105369253517*zb^13*Log[MH2/muf2]*Log[zb]^3 + 111.366033691959618*zb^14*Log[MH2/muf2]*Log[zb]^3 + 115.16182802108727*zb^15*Log[MH2/muf2]*Log[zb]^3 + 118.737180754773347*zb^16*Log[MH2/muf2]*Log[zb]^3 + 122.116132582417985*zb^17*Log[MH2/muf2]*Log[zb]^3 + 125.319019292657637*zb^18*Log[MH2/muf2]*Log[zb]^3 + 128.363191087431427*zb^19*Log[MH2/muf2]*Log[zb]^3 + 131.263566511588527*zb^20*Log[MH2/muf2]*Log[zb]^3 + 134.033064330209153*zb^21*Log[MH2/muf2]*Log[zb]^3 + 136.682944080088903*zb^22*Log[MH2/muf2]*Log[zb]^3 + 139.223077412492767*zb^23*Log[MH2/muf2]*Log[zb]^3 + 141.662166369697666*zb^24*Log[MH2/muf2]*Log[zb]^3 + 144.007920529654724*zb^25*Log[MH2/muf2]*Log[zb]^3 + 146.267201947825032*zb^26*Log[MH2/muf2]*Log[zb]^3 + 148.446144651212179*zb^27*Log[MH2/muf2]*Log[zb]^3 + 150.550253847913969*zb^28*Log[MH2/muf2]*Log[zb]^3 + 152.584488837023372*zb^29*Log[MH2/muf2]*Log[zb]^3 + 154.553332721959211*zb^30*Log[MH2/muf2]*Log[zb]^3 + 156.460851364071847*zb^31*Log[MH2/muf2]*Log[zb]^3 + 158.310743505317035*zb^32*Log[MH2/muf2]*Log[zb]^3 + 160.106383598000138*zb^33*Log[MH2/muf2]*Log[zb]^3 + 161.850858576543744*zb^34*Log[MH2/muf2]*Log[zb]^3 + 163.546999569416763*zb^35*Log[MH2/muf2]*Log[zb]^3 + 165.197409362963812*zb^36*Log[MH2/muf2]*Log[zb]^3 + 166.804486281151841*zb^37*Log[MH2/muf2]*Log[zb]^3 + 168.370445027422478*zb^38*Log[MH2/muf2]*Log[zb]^3 + 169.897334940277303*zb^39*Log[MH2/muf2]*Log[zb]^3 + 171.387056037893138*zb^40*Log[MH2/muf2]*Log[zb]^3 + 172.841373165109994*zb^41*Log[MH2/muf2]*Log[zb]^3 + 174.261928505584033*zb^42*Log[MH2/muf2]*Log[zb]^3 + 175.650252680446306*zb^43*Log[MH2/muf2]*Log[zb]^3 + 177.007774620655585*zb^44*Log[MH2/muf2]*Log[zb]^3 + 178.33583037196715*zb^45*Log[MH2/muf2]*Log[zb]^3 + 179.635670967943012*zb^46*Log[MH2/muf2]*Log[zb]^3 + 180.908469486816838*zb^47*Log[MH2/muf2]*Log[zb]^3 + 182.155327391591795*zb^48*Log[MH2/muf2]*Log[zb]^3 + 183.377280238924582*zb^49*Log[MH2/muf2]*Log[zb]^3 + 184.575302830677332*zb^50*Log[MH2/muf2]*Log[zb]^3 + 7.45679012345679012*zb*Log[zb]^4 + 11.1851851851851852*zb^2*Log[zb]^4 + 18.6419753086419753*zb^3*Log[zb]^4 + 24.2345679012345679*zb^4*Log[zb]^4 + 28.957201646090535*zb^5*Log[zb]^4 + 33.0584362139917695*zb^6*Log[zb]^4 + 36.6803057025279248*zb^7*Log[zb]^4 + 39.9204585537918871*zb^8*Log[zb]^4 + 42.8499118165784832*zb^9*Log[zb]^4 + 45.52192827748383*zb^10*Log[zb]^4 + 47.9773965403595033*zb^11*Log[zb]^4 + 50.2483280779577076*zb^12*Log[zb]^4 + 52.3602161898458195*zb^13*Log[zb]^4 + 54.333670718855906*zb^14*Log[zb]^4 + 56.1855768374286893*zb^15*Log[zb]^4 + 57.92993309845162*zb^16*Log[zb]^4 + 59.5784685620197603*zb^17*Log[zb]^4 + 61.1411047275971023*zb^18*Log[zb]^4 + 62.6263064756127478*zb^19*Log[zb]^4 + 64.0413523206780861*zb^20*Log[zb]^4 + 65.39254511748491*zb^21*Log[zb]^4 + 66.6853782103180108*zb^22*Log[zb]^4 + 67.9246678167573757*zb^23*Log[zb]^4 + 69.1146595212418338*zb^24*Log[zb]^4 + 70.2591147010593325*zb^25*Log[zb]^4 + 71.3613812411036503*zb^26*Log[zb]^4 + 72.4244518330631311*zb^27*Log[zb]^4 + 73.4510123781421947*zb^28*Log[zb]^4 + 74.4434824374492059*zb^29*Log[zb]^4 + 75.40404924399303*zb^30*Log[zb]^4 + 76.3346964651852952*zb^31*Log[zb]^4 + 77.23722865687519*zb^32*Log[zb]^4 + 78.1132921592827814*zb^33*Log[zb]^4 + 78.9643930373444438*zb^34*Log[zb]^4 + 79.7919125524456582*zb^35*Log[zb]^4 + 80.59712056157524*zb^36*Log[zb]^4 + 81.3811871678640645*zb^37*Log[zb]^4 + 82.1451928889847954*zb^38*Log[zb]^4 + 82.8901375637540316*zb^39*Log[zb]^4 + 83.6169481800383321*zb^40*Log[zb]^4 + 84.3264857768388015*zb^41*Log[zb]^4 + 85.01955154876636*zb^42*Log[zb]^4 + 85.6968922608962593*zb^43*Log[zb]^4 + 86.3592050653279267*zb^44*Log[zb]^4 + 87.0071417969855886*zb^45*Log[zb]^4 + 87.6413128147314856*zb^46*Log[zb]^4 + 88.2622904442951295*zb^47*Log[zb]^4 + 88.8706120715035899*zb^48*Log[zb]^4 + 89.4667829275528654*zb^49*Log[zb]^4 + 90.0512786023660005*zb^50*Log[zb]^4, -38.1243701104263179*zb + 21.9256962405970818*zb^2 + 62.5937446032334109*zb^3 + 62.7406886353063581*zb^4 + 68.7794154699148638*zb^5 + 77.6925708472673814*zb^6 + 87.6396742858716353*zb^7 + 98.0793825998755544*zb^8 + 108.737377451385826*zb^9 + 119.437525275964833*zb^10 + 130.061855543545557*zb^11 + 140.532305751176148*zb^12 + 150.798745957671414*zb^13 + 160.830490888504901*zb^14 + 170.610284076191304*zb^15 + 180.130072546735279*zb^16 + 189.388056895644108*zb^17 + 198.386637139167564*zb^18 + 207.1309832055351*zb^19 + 215.628040084358821*zb^20 + 223.885835740486062*zb^21 + 231.913000486409298*zb^22 + 239.718434541182113*zb^23 + 247.311079788389536*zb^24 + 254.6997650172445*zb^25 + 261.893103092196889*zb^26 + 268.899424849426412*zb^27 + 275.726738947832253*zb^28 + 282.382710007863848*zb^29 + 288.8746495618174*zb^30 + 295.209515892568835*zb^31 + 301.393919945187206*zb^32 + 307.434135289316102*zb^33 + 313.336110681146074*zb^34 + 319.105484186184463*zb^35 + 324.747598122806784*zb^36 + 330.267514303548188*zb^37 + 335.670029208887125*zb^38 + 340.959688843075383*zb^39 + 346.140803105025166*zb^40 + 351.217459567795089*zb^41 + 356.193536603939346*zb^42 + 361.072715825360057*zb^43 + 365.8584938285998*zb^44 + 370.554193252131492*zb^45 + 375.162973162916092*zb^46 + 379.687838796614581*zb^47 + 384.131650680326313*zb^48 + 388.497133169301962*zb^49 + 392.786882430277249*zb^50 + ALARM*zb^51 - 6.66715954555162894*zb*Log[MH2/muf2] - 52.1665732583015985*zb^2*Log[MH2/muf2] - 106.063398364287845*zb^3*Log[MH2/muf2] - 109.434631123091176*zb^4*Log[MH2/muf2] - 107.199795918613824*zb^5*Log[MH2/muf2] - 103.565699687988094*zb^6*Log[MH2/muf2] - 99.4257877615611184*zb^7*Log[MH2/muf2] - 95.2937901935889718*zb^8*Log[MH2/muf2] - 91.4199302245844307*zb^9*Log[MH2/muf2] - 87.9064119246620534*zb^10*Log[MH2/muf2] - 84.7801203655393093*zb^11*Log[MH2/muf2] - 82.03175694161082*zb^12*Log[MH2/muf2] - 79.6359569249991643*zb^13*Log[MH2/muf2] - 77.5614363899478298*zb^14*Log[MH2/muf2] - 75.7760036185536237*zb^15*Log[MH2/muf2] - 74.24892961242705*zb^16*Log[MH2/muf2] - 72.9519619139327289*zb^17*Log[MH2/muf2] - 71.8596477253002475*zb^18*Log[MH2/muf2] - 70.9493144888595003*zb^19*Log[MH2/muf2] - 70.2008906717307972*zb^20*Log[MH2/muf2] - 69.5966623090863457*zb^21*Log[MH2/muf2] - 69.1210144388603701*zb^22*Log[MH2/muf2] - 68.7601817070450976*zb^23*Log[MH2/muf2] - 68.5020191303230434*zb^24*Log[MH2/muf2] - 68.3357969711226593*zb^25*Log[MH2/muf2] - 68.2520200593438633*zb^26*Log[MH2/muf2] - 68.2422701333696531*zb^27*Log[MH2/muf2] - 68.2990690175924116*zb^28*Log[MH2/muf2] - 68.4157602327735598*zb^29*Log[MH2/muf2] - 68.5864066877883*zb^30*Log[MH2/muf2] - 68.8057022825666198*zb^31*Log[MH2/muf2] - 69.0688954838989972*zb^32*Log[MH2/muf2] - 69.3717231766935804*zb^33*Log[MH2/muf2] - 69.7103533223836237*zb^34*Log[MH2/muf2] - 70.0813351640864094*zb^35*Log[MH2/muf2] - 70.4815559016490724*zb^36*Log[MH2/muf2] - 70.9082029189936314*zb^37*Log[MH2/muf2] - 71.3587307829047749*zb^38*Log[MH2/muf2] - 71.8308323489696484*zb^39*Log[MH2/muf2] - 72.32241340932478*zb^40*Log[MH2/muf2] - 72.8315704006430569*zb^41*Log[MH2/muf2] - 73.3565707616393194*zb^42*Log[MH2/muf2] - 73.8958355892620393*zb^43*Log[MH2/muf2] - 74.4479242933807423*zb^44*Log[MH2/muf2] - 75.0115209926362301*zb^45*Log[MH2/muf2] - 75.5854224304315269*zb^46*Log[MH2/muf2] - 76.16852722084941*zb^47*Log[MH2/muf2] - 76.7598262604633405*zb^48*Log[MH2/muf2] - 77.3583941642962225*zb^49*Log[MH2/muf2] - 77.9633816031899982*zb^50*Log[MH2/muf2] + 17.4148902410876831*zb*Log[MH2/muf2]^2 + 33.5297427690389321*zb^2*Log[MH2/muf2]^2 + 60.5495712817315534*zb^3*Log[MH2/muf2]^2 + 71.0968500736584269*zb^4*Log[MH2/muf2]^2 + 76.9574465404762366*zb^5*Log[MH2/muf2]^2 + 80.41518349817734*zb^6*Log[MH2/muf2]^2 + 82.3830821357392279*zb^7*Log[MH2/muf2]^2 + 83.3886061628951556*zb^8*Log[MH2/muf2]^2 + 83.7565362626905518*zb^9*Log[MH2/muf2]^2 + 83.6938528384477483*zb^10*Log[MH2/muf2]^2 + 83.3363479222665225*zb^11*Log[MH2/muf2]^2 + 82.7754058779795086*zb^12*Log[MH2/muf2]^2 + 82.0738935147134538*zb^13*Log[MH2/muf2]^2 + 81.27587642996393*zb^14*Log[MH2/muf2]^2 + 80.41273037108722*zb^15*Log[MH2/muf2]^2 + 79.5070861759770222*zb^16*Log[MH2/muf2]^2 + 78.5754369000564498*zb^17*Log[MH2/muf2]^2 + 77.6298977254815314*zb^18*Log[MH2/muf2]^2 + 76.67941680755196*zb^19*Log[MH2/muf2]^2 + 75.7306227226252051*zb^20*Log[MH2/muf2]^2 + 74.7884267578581279*zb^21*Log[MH2/muf2]^2 + 73.8564569128588894*zb^22*Log[MH2/muf2]^2 + 72.9373745413119596*zb^23*Log[MH2/muf2]^2 + 72.0331079630223186*zb^24*Log[MH2/muf2]^2 + 71.1450265590017659*zb^25*Log[MH2/muf2]^2 + 70.2740716898433772*zb^26*Log[MH2/muf2]^2 + 69.4208559465387139*zb^27*Log[MH2/muf2]^2 + 68.58573894096716*zb^28*Log[MH2/muf2]^2 + 67.7688855558054721*zb^29*Log[MH2/muf2]^2 + 66.9703109689267682*zb^30*Log[MH2/muf2]^2 + 66.1899156284984531*zb^31*Log[MH2/muf2]^2 + 65.4275125379361626*zb^32*Log[MH2/muf2]^2 + 64.6828486177568411*zb^33*Log[MH2/muf2]^2 + 63.9556214782209047*zb^34*Log[MH2/muf2]^2 + 63.2454926169925479*zb^35*Log[MH2/muf2]^2 + 62.5520978181979901*zb^36*Log[MH2/muf2]^2 + 61.8750553509205614*zb^37*Log[MH2/muf2]^2 + 61.2139724304841257*zb^38*Log[MH2/muf2]^2 + 60.5684503034679252*zb^39*Log[MH2/muf2]^2 + 59.9380882390355364*zb^40*Log[MH2/muf2]^2 + 59.3224866488432917*zb^41*Log[MH2/muf2]^2 + 58.7212495111044285*zb^42*Log[MH2/muf2]^2 + 58.1339862380548722*zb^43*Log[MH2/muf2]^2 + 57.5603130976568399*zb^44*Log[MH2/muf2]^2 + 56.9998542780573603*zb^45*Log[MH2/muf2]^2 + 56.4522426657081351*zb^46*Log[MH2/muf2]^2 + 55.9171203941008411*zb^47*Log[MH2/muf2]^2 + 55.3941392089756915*zb^48*Log[MH2/muf2]^2 + 54.8829606870046063*zb^49*Log[MH2/muf2]^2 + 54.3832563378579659*zb^50*Log[MH2/muf2]^2 - 3.18518518518518519*zb*Log[MH2/muf2]^3 - 5.25925925925925926*zb^2*Log[MH2/muf2]^3 - 9.234567901234568*zb^3*Log[MH2/muf2]^3 - 11.7746913580246914*zb^4*Log[MH2/muf2]^3 - 13.7079423868312757*zb^5*Log[MH2/muf2]^3 - 15.254156378600824*zb^6*Log[MH2/muf2]^3 - 16.5216192155874696*zb^7*Log[MH2/muf2]^3 - 17.5795525741160662*zb^8*Log[MH2/muf2]^3 - 18.4755150331737633*zb^9*Log[MH2/muf2]^3 - 19.243440273228632*zb^10*Log[MH2/muf2]^3 - 19.9082349140951033*zb^11*Log[MH2/muf2]^3 - 20.4886172689892427*zb^12*Log[MH2/muf2]^3 - 20.9989449510340965*zb^13*Log[MH2/muf2]^3 - 21.4504288678619286*zb^14*Log[MH2/muf2]^3 - 21.8519612488652091*zb^15*Log[MH2/muf2]^3 - 22.2106937520322361*zb^16*Log[MH2/muf2]^3 - 22.53244959326312*zb^17*Log[MH2/muf2]^3 - 22.8220229164566577*zb^18*Log[MH2/muf2]^3 - 23.0833999701751398*zb^19*Log[MH2/muf2]^3 - 23.3199250400588902*zb^20*Log[MH2/muf2]^3 - 23.534426682085098*zb^21*Log[MH2/muf2]^3 - 23.7293149815728631*zb^22*Log[MH2/muf2]^3 - 23.9066573630205641*zb^23*Log[MH2/muf2]^3 - 24.0682383131772934*zb^24*Log[MH2/muf2]^3 - 24.2156068935671624*zb^25*Log[MH2/muf2]^3 - 24.3501148815820129*zb^26*Log[MH2/muf2]^3 - 24.4729476451628677*zb^27*Log[MH2/muf2]^3 - 24.5851493295645373*zb^28*Log[MH2/muf2]^3 - 24.6876435523824204*zb^29*Log[MH2/muf2]^3 - 24.7812505222228169*zb^30*Log[MH2/muf2]^3 - 24.8667012879471192*zb^31*Log[MH2/muf2]^3 - 24.9446496691229835*zb^32*Log[MH2/muf2]^3 - 25.01568230002186*zb^33*Log[MH2/muf2]^3 - 25.0803271291821814*zb^34*Log[MH2/muf2]^3 - 25.13906064702446*zb^35*Log[MH2/muf2]^3 - 25.1923140600572626*zb^36*Log[MH2/muf2]^3 - 25.24047858804962*zb^37*Log[MH2/muf2]^3 - 25.2839100273639069*zb^38*Log[MH2/muf2]^3 - 25.322932697357984*zb^39*Log[MH2/muf2]^3 - 25.3578428658142595*zb^40*Log[MH2/muf2]^3 - 25.388911732555098*zb^41*Log[MH2/muf2]^3 - 25.4163880368602265*zb^42*Log[MH2/muf2]^3 - 25.4405003433237031*zb^43*Log[MH2/muf2]^3 - 25.4614590518447669*zb^44*Log[MH2/muf2]^3 - 25.4794581701258261*zb^45*Log[MH2/muf2]^3 - 25.4946768810304313*zb^46*Log[MH2/muf2]^3 - 25.5072809321812763*zb^47*Log[MH2/muf2]^3 - 25.5174238710536292*zb^48*Log[MH2/muf2]^3 - 25.5252481453846532*zb^49*Log[MH2/muf2]^3 - 25.5308860858475114*zb^50*Log[MH2/muf2]^3 - 13.5617869293084841*zb*Log[zb] - 101.23393394810616*zb^2*Log[zb] - 199.273141269567854*zb^3*Log[zb] - 204.589875522858185*zb^4*Log[zb] - 200.323776322575462*zb^5*Log[zb] - 193.676827154679395*zb^6*Log[zb] - 186.04538728142484*zb^7*Log[zb] - 178.267353562004582*zb^8*Log[zb] - 170.748445840010773*zb^9*Log[zb] - 163.650839435194431*zb^10*Log[zb] - 157.015626789473268*zb^11*Log[zb] - 150.827925475980558*zb^12*Log[zb] - 145.049487291866715*zb^13*Log[zb] - 139.634568611234173*zb^14*Log[zb] - 134.537396198896314*zb^15*Log[zb] - 129.715446340161931*zb^16*Log[zb] - 125.130656937205726*zb^17*Log[zb] - 120.749641071923146*zb^18*Log[zb] - 116.543442155166722*zb^19*Log[zb] - 112.487102708447363*zb^20*Log[zb] - 108.559181596466523*zb^21*Log[zb] - 104.741283924694919*zb^22*Log[zb] - 101.017631557385409*zb^23*Log[zb] - 97.3746838299665811*zb^24*Log[zb] - 93.8008090026926812*zb^25*Log[zb] - 90.2860028643108429*zb^26*Log[zb] - 86.8216492844616829*zb^27*Log[zb] - 83.4003171772667107*zb^28*Log[zb] - 80.0155886102592044*zb^29*Log[zb] - 76.6619133221896954*zb^30*Log[zb] - 73.3344855199048748*zb^31*Log[zb] - 70.0291394195283269*zb^32*Log[zb] - 66.7422605404769396*zb^33*Log[zb] - 63.4707102379673938*zb^34*Log[zb] - 60.2117613691172022*zb^35*Log[zb] - 56.9630433341662546*zb^36*Log[zb] - 53.7224950248562028*zb^37*Log[zb] - 50.4883244543110343*zb^38*Log[zb] - 47.2589740442279909*zb^39*Log[zb] - 44.0330907124347628*zb^40*Log[zb] - 40.8095000426445602*zb^41*Log[zb] - 37.5871839334295588*zb^42*Log[zb] - 34.3652612191297158*zb^43*Log[zb] - 31.1429708350203496*zb^44*Log[zb] - 27.9196571653896161*zb^45*Log[zb] - 24.6947572685413355*zb^46*Log[zb] - 21.4677897190425043*zb^47*Log[zb] - 18.2383448463411307*zb^48*Log[zb] - 15.0060761814722076*zb^49*Log[zb] - 11.7706929510023184*zb^50*Log[zb] + 59.1109330913471115*zb*Log[MH2/muf2]*Log[zb] + 125.110844081465112*zb^2*Log[MH2/muf2]*Log[zb] + 226.007785403264898*zb^3*Log[MH2/muf2]*Log[zb] + 261.199781518071528*zb^4*Log[MH2/muf2]*Log[zb] + 280.45224627565034*zb^5*Log[MH2/muf2]*Log[zb] + 292.113775936796611*zb^6*Log[MH2/muf2]*Log[zb] + 299.371034321222077*zb^7*Log[MH2/muf2]*Log[zb] + 303.994054421324715*zb^8*Log[MH2/muf2]*Log[zb] + 307.022338117006039*zb^9*Log[MH2/muf2]*Log[zb] + 309.084062356468766*zb^10*Log[MH2/muf2]*Log[zb] + 310.568012384990948*zb^11*Log[MH2/muf2]*Log[zb] + 311.719615165496555*zb^12*Log[MH2/muf2]*Log[zb] + 312.696138371435256*zb^13*Log[MH2/muf2]*Log[zb] + 313.599328112864474*zb^14*Log[MH2/muf2]*Log[zb] + 314.495233218804854*zb^15*Log[MH2/muf2]*Log[zb] + 315.426547702023752*zb^16*Log[MH2/muf2]*Log[zb] + 316.4204673223188*zb^17*Log[MH2/muf2]*Log[zb] + 317.493789700430272*zb^18*Log[MH2/muf2]*Log[zb] + 318.6562823728347*zb^19*Log[MH2/muf2]*Log[zb] + 319.912940282087713*zb^20*Log[MH2/muf2]*Log[zb] + 321.265518171528076*zb^21*Log[MH2/muf2]*Log[zb] + 322.713581829460475*zb^22*Log[MH2/muf2]*Log[zb] + 324.2552354213814*zb^23*Log[MH2/muf2]*Log[zb] + 325.8876279626834*zb^24*Log[MH2/muf2]*Log[zb] + 327.607307498873566*zb^25*Log[MH2/muf2]*Log[zb] + 329.4104692431787*zb^26*Log[MH2/muf2]*Log[zb] + 331.293129255946554*zb^27*Log[MH2/muf2]*Log[zb] + 333.25124547673727*zb^28*Log[MH2/muf2]*Log[zb] + 335.280801322265816*zb^29*Log[MH2/muf2]*Log[zb] + 337.377862556661549*zb^30*Log[MH2/muf2]*Log[zb] + 339.538615028733028*zb^31*Log[MH2/muf2]*Log[zb] + 341.759388701016229*zb^32*Log[MH2/muf2]*Log[zb] + 344.036671868577215*zb^33*Log[MH2/muf2]*Log[zb] + 346.367118382417292*zb^34*Log[MH2/muf2]*Log[zb] + 348.747549918244136*zb^35*Log[MH2/muf2]*Log[zb] + 351.174954774456275*zb^36*Log[MH2/muf2]*Log[zb] + 353.646484280130886*zb^37*Log[MH2/muf2]*Log[zb] + 356.159447600575189*zb^38*Log[MH2/muf2]*Log[zb] + 358.711305513712918*zb^39*Log[MH2/muf2]*Log[zb] + 361.299663573388431*zb^40*Log[MH2/muf2]*Log[zb] + 363.922264960022409*zb^41*Log[MH2/muf2]*Log[zb] + 366.576983233782498*zb^42*Log[MH2/muf2]*Log[zb] + 369.261815142480564*zb^43*Log[MH2/muf2]*Log[zb] + 371.974873589921679*zb^44*Log[MH2/muf2]*Log[zb] + 374.714380836133357*zb^45*Log[MH2/muf2]*Log[zb] + 377.478661975658466*zb^46*Log[MH2/muf2]*Log[zb] + 380.266138721587234*zb^47*Log[MH2/muf2]*Log[zb] + 383.075323509518712*zb^48*Log[MH2/muf2]*Log[zb] + 385.904813925905685*zb^49*Log[MH2/muf2]*Log[zb] + 388.753287458298913*zb^50*Log[MH2/muf2]*Log[zb] - 20.5925925925925926*zb*Log[MH2/muf2]^2*Log[zb] - 33.5555555555555556*zb^2*Log[MH2/muf2]^2*Log[zb] - 59.3333333333333333*zb^3*Log[MH2/muf2]^2*Log[zb] - 72.6111111111111111*zb^4*Log[MH2/muf2]^2*Log[zb] - 81.3238683127572016*zb^5*Log[MH2/muf2]^2*Log[zb] - 87.2818930041152263*zb^6*Log[MH2/muf2]^2*Log[zb] - 91.3656924498194339*zb^7*Log[MH2/muf2]^2*Log[zb] - 94.1169984042999916*zb^8*Log[MH2/muf2]^2*Log[zb] - 95.8928193499622071*zb^9*Log[MH2/muf2]^2*Log[zb] - 96.9378066123568769*zb^10*Log[MH2/muf2]^2*Log[zb] - 97.4247429200114786*zb^11*Log[MH2/muf2]^2*Log[zb] - 97.4787765949037394*zb^12*Log[MH2/muf2]^2*Log[zb] - 97.1925418980629819*zb^13*Log[MH2/muf2]^2*Log[zb] - 96.6359080703974082*zb^14*Log[MH2/muf2]^2*Log[zb] - 95.8624454013791836*zb^15*Log[MH2/muf2]^2*Log[zb] - 94.9138222740655801*zb^16*Log[MH2/muf2]^2*Log[zb] - 93.8228625005740881*zb^17*Log[MH2/muf2]^2*Log[zb] - 92.6157139020359599*zb^18*Log[MH2/muf2]^2*Log[zb] - 91.3134142690685107*zb^19*Log[MH2/muf2]^2*Log[zb] - 89.9330405607836*zb^20*Log[MH2/muf2]^2*Log[zb] - 88.4885646643281754*zb^21*Log[MH2/muf2]^2*Log[zb] - 86.9914991477768119*zb^22*Log[MH2/muf2]^2*Log[zb] - 85.4513904638130422*zb^23*Log[MH2/muf2]^2*Log[zb] - 83.8761998224260616*zb^24*Log[MH2/muf2]^2*Log[zb] - 82.2726003079288089*zb^25*Log[MH2/muf2]^2*Log[zb] - 80.6462108245767859*zb^26*Log[MH2/muf2]^2*Log[zb] - 79.0017818882637504*zb^27*Log[MH2/muf2]^2*Log[zb] - 77.3433443499696384*zb^28*Log[MH2/muf2]^2*Log[zb] - 75.6743293239150492*zb^29*Log[MH2/muf2]^2*Log[zb] - 73.9976655571756828*zb^30*Log[MH2/muf2]^2*Log[zb] - 72.3158589870507547*zb^31*Log[MH2/muf2]^2*Log[zb] - 70.6310581301660809*zb^32*Log[MH2/muf2]^2*Log[zb] - 68.9451081241316407*zb^33*Log[MH2/muf2]^2*Log[zb] - 67.2595956222836371*zb^34*Log[MH2/muf2]^2*Log[zb] - 65.5758862706367795*zb^35*Log[MH2/muf2]^2*Log[zb] - 63.8951561350446992*zb^36*Log[MH2/muf2]^2*Log[zb] - 62.2184181678292505*zb^37*Log[MH2/muf2]^2*Log[zb] - 60.5465445864639033*zb^38*Log[MH2/muf2]^2*Log[zb] - 58.88028586733172*zb^39*Log[MH2/muf2]^2*Log[zb] - 57.2202869240374884*zb^40*Log[MH2/muf2]^2*Log[zb] - 55.5671009339496801*zb^41*Log[MH2/muf2]^2*Log[zb] - 53.9212011923412633*zb^42*Log[MH2/muf2]^2*Log[zb] - 52.28299130595648*zb^43*Log[MH2/muf2]^2*Log[zb] - 50.6528139834411772*zb^44*Log[MH2/muf2]^2*Log[zb] - 49.0309586360606537*zb^45*Log[MH2/muf2]^2*Log[zb] - 47.4176679663457085*zb^46*Log[MH2/muf2]^2*Log[zb] - 45.8131436930854564*zb^47*Log[MH2/muf2]^2*Log[zb] - 44.21755153712032*zb^48*Log[MH2/muf2]^2*Log[zb] - 42.6310255726544412*zb^49*Log[MH2/muf2]^2*Log[zb] - 41.0536720324934508*zb^50*Log[MH2/muf2]^2*Log[zb] + 1.92592592592592593*zb*Log[MH2/muf2]^3*Log[zb] + 2.88888888888888889*zb^2*Log[MH2/muf2]^3*Log[zb] + 4.81481481481481481*zb^3*Log[MH2/muf2]^3*Log[zb] + 6.25925925925925926*zb^4*Log[MH2/muf2]^3*Log[zb] + 7.47901234567901235*zb^5*Log[MH2/muf2]^3*Log[zb] + 8.538271604938272*zb^6*Log[MH2/muf2]^3*Log[zb] + 9.47372134038800705*zb^7*Log[MH2/muf2]^3*Log[zb] + 10.3105820105820106*zb^8*Log[MH2/muf2]^3*Log[zb] + 11.0671957671957672*zb^9*Log[MH2/muf2]^3*Log[zb] + 11.7573192239858907*zb^10*Log[MH2/muf2]^3*Log[zb] + 12.391513013735237*zb^11*Log[MH2/muf2]^3*Log[zb] + 12.9780450002672225*zb^12*Log[MH2/muf2]^3*Log[zb] + 13.5234995457217679*zb^13*Log[MH2/muf2]^3*Log[zb] + 14.03319972208861*zb^14*Log[MH2/muf2]^3*Log[zb] + 14.5115066003954893*zb^15*Log[MH2/muf2]^3*Log[zb] + 14.9620357009245898*zb^16*Log[MH2/muf2]^3*Log[zb] + 15.3878163835680176*zb^17*Log[MH2/muf2]^3*Log[zb] + 15.7914111548098476*zb^18*Log[MH2/muf2]^3*Log[zb] + 16.1750063082708422*zb^19*Log[MH2/muf2]^3*Log[zb] + 16.5404817252082474*zb^20*Log[MH2/muf2]^3*Log[zb] + 16.88946529524445*zb^21*Log[MH2/muf2]^3*Log[zb] + 17.2233758291549829*zb^22*Log[MH2/muf2]^3*Log[zb] + 17.5434572506856798*zb^23*Log[MH2/muf2]^3*Log[zb] + 17.8508061015127915*zb^24*Log[MH2/muf2]^3*Log[zb] + 18.1463938631875097*zb^25*Log[MH2/muf2]^3*Log[zb] + 18.4310852212122011*zb^26*Log[MH2/muf2]^3*Log[zb] + 18.70565312244677*zb^27*Log[MH2/muf2]^3*Log[zb] + 18.9707912764738119*zb^28*Log[MH2/muf2]^3*Log[zb] + 19.2271246030497949*zb^29*Log[MH2/muf2]^3*Log[zb] + 19.4752180166604499*zb^30*Log[MH2/muf2]^3*Log[zb] + 19.7155838552465332*zb^31*Log[MH2/muf2]^3*Log[zb] + 19.948688196146573*zb^32*Log[MH2/muf2]^3*Log[zb] + 20.1749562530597912*zb^33*Log[MH2/muf2]^3*Log[zb] + 20.3947770096452537*zb^34*Log[MH2/muf2]^3*Log[zb] + 20.6085072155323223*zb^35*Log[MH2/muf2]^3*Log[zb] + 20.8164748470293656*zb^36*Log[MH2/muf2]^3*Log[zb] + 21.0189821162033014*zb^37*Log[MH2/muf2]^3*Log[zb] + 21.2163080971550134*zb^38*Log[MH2/muf2]^3*Log[zb] + 21.4087110264000479*zb^39*Log[MH2/muf2]^3*Log[zb] + 21.5964303246456619*zb^40*Log[MH2/muf2]^3*Log[zb] + 21.7796883794484322*zb^41*Log[MH2/muf2]^3*Log[zb] + 21.9586921218668087*zb^42*Log[MH2/muf2]^3*Log[zb] + 22.1336344249996961*zb^43*Log[MH2/muf2]^3*Log[zb] + 22.3046953479986036*zb^44*Log[MH2/muf2]^3*Log[zb] + 22.4720432455790593*zb^45*Log[MH2/muf2]^3*Log[zb] + 22.6358357600962115*zb^46*Log[MH2/muf2]^3*Log[zb] + 22.7962207107782123*zb^47*Log[MH2/muf2]^3*Log[zb] + 22.95333689264*zb^48*Log[MH2/muf2]^3*Log[zb] + 23.1073147958580248*zb^49*Log[MH2/muf2]^3*Log[zb] + 23.258277254915722*zb^50*Log[MH2/muf2]^3*Log[zb] + 52.4898965976544397*zb*Log[zb]^2 + 115.957067118703882*zb^2*Log[zb]^2 + 207.097169477675194*zb^3*Log[zb]^2 + 237.470764765422196*zb^4*Log[zb]^2 + 254.231922871234343*zb^5*Log[zb]^2 + 264.945380403236466*zb^6*Log[zb]^2 + 272.374399670175755*zb^7*Log[zb]^2 + 278.003875538234466*zb^8*Log[zb]^2 + 282.670447385240186*zb^9*Log[zb]^2 + 286.854489699173247*zb^10*Log[zb]^2 + 290.835187041037478*zb^11*Log[zb]^2 + 294.775416351176698*zb^12*Log[zb]^2 + 298.769380982882392*zb^13*Log[zb]^2 + 302.870025150937969*zb^14*Log[zb]^2 + 307.105192877657329*zb^15*Log[zb]^2 + 311.487357800508815*zb^16*Log[zb]^2 + 316.019589254107176*zb^17*Log[zb]^2 + 320.699264876737754*zb^18*Log[zb]^2 + 325.520406658960313*zb^19*Log[zb]^2 + 330.475161267574239*zb^20*Log[zb]^2 + 335.554740415371061*zb^21*Log[zb]^2 + 340.750016289182217*zb^22*Log[zb]^2 + 346.051894462871029*zb^23*Log[zb]^2 + 351.451542268409875*zb^24*Log[zb]^2 + 356.940522908837922*zb^25*Log[zb]^2 + 362.510868084621837*zb^26*Log[zb]^2 + 368.155110676950058*zb^27*Log[zb]^2 + 373.866291744819735*zb^28*Log[zb]^2 + 379.637951313251172*zb^29*Log[zb]^2 + 385.464109265924741*zb^30*Log[zb]^2 + 391.339240544605139*zb^31*Log[zb]^2 + 397.258247440499893*zb^32*Log[zb]^2 + 403.216430806718553*zb^33*Log[zb]^2 + 409.209461374207125*zb^34*Log[zb]^2 + 415.233351915473729*zb^35*Log[zb]^2 + 421.284430704116772*zb^36*Log[zb]^2 + 427.359316518586902*zb^37*Log[zb]^2 + 433.454895305262331*zb^38*Log[zb]^2 + 439.568298528005422*zb^39*Log[zb]^2 + 445.696883174646847*zb^40*Log[zb]^2 + 451.838213355498092*zb^41*Log[zb]^2 + 457.990043408240169*zb^42*Log[zb]^2 + 464.150302412674648*zb^43*Log[zb]^2 + 470.317080014589779*zb^44*Log[zb]^2 + 476.488613458124975*zb^45*Log[zb]^2 + 482.663275728941908*zb^46*Log[zb]^2 + 488.839564715146668*zb^47*Log[zb]^2 + 495.016093298511248*zb^48*Log[zb]^2 + 501.191580294609086*zb^49*Log[zb]^2 + 507.364842166670272*zb^50*Log[zb]^2 - 40.7037037037037037*zb*Log[MH2/muf2]*Log[zb]^2 - 66.*zb^2*Log[MH2/muf2]*Log[zb]^2 - 116.82716049382717*zb^3*Log[MH2/muf2]*Log[zb]^2 - 139.050925925925926*zb^4*Log[MH2/muf2]*Log[zb]^2 - 151.397304526748971*zb^5*Log[MH2/muf2]*Log[zb]^2 - 157.955514403292181*zb^6*Log[MH2/muf2]*Log[zb]^2 - 160.701480641639372*zb^7*Log[MH2/muf2]*Log[zb]^2 - 160.829924519190392*zb^8*Log[MH2/muf2]*Log[zb]^2 - 159.112612223901906*zb^9*Log[MH2/muf2]*Log[zb]^2 - 156.067609529408471*zb^10*Log[MH2/muf2]*Log[zb]^2 - 152.053181679750543*zb^11*Log[MH2/muf2]*Log[zb]^2 - 147.323314258544738*zb^12*Log[MH2/muf2]*Log[zb]^2 - 142.061909038106883*zb^13*Log[MH2/muf2]*Log[zb]^2 - 136.404550113435179*zb^14*Log[MH2/muf2]*Log[zb]^2 - 130.452758666515527*zb^15*Log[MH2/muf2]*Log[zb]^2 - 124.283566432199285*zb^16*Log[MH2/muf2]*Log[zb]^2 - 117.956090835221493*zb^17*Log[MH2/muf2]*Log[zb]^2 - 111.516142104110509*zb^18*Log[MH2/muf2]*Log[zb]^2 - 104.999509814279092*zb^19*Log[MH2/muf2]*Log[zb]^2 - 98.4343454775345031*zb^20*Log[MH2/muf2]*Log[zb]^2 - 91.8429150945713214*zb^21*Log[MH2/muf2]*Log[zb]^2 - 85.2429053320601349*zb^22*Log[MH2/muf2]*Log[zb]^2 - 78.6484086949277981*zb^23*Log[MH2/muf2]*Log[zb]^2 - 72.0706746877667926*zb^24*Log[MH2/muf2]*Log[zb]^2 - 65.5186882439544357*zb^25*Log[MH2/muf2]*Log[zb]^2 - 58.9996191876385396*zb^26*Log[MH2/muf2]*Log[zb]^2 - 52.5191743861683835*zb^27*Log[MH2/muf2]*Log[zb]^2 - 46.0818757634258017*zb^28*Log[MH2/muf2]*Log[zb]^2 - 39.6912813183731112*zb^29*Log[MH2/muf2]*Log[zb]^2 - 33.3501619630711522*zb^30*Log[MH2/muf2]*Log[zb]^2 - 27.0606438483692962*zb^31*Log[MH2/muf2]*Log[zb]^2 - 20.8243235359191623*zb^32*Log[MH2/muf2]*Log[zb]^2 - 14.642361663246916*zb^33*Log[MH2/muf2]*Log[zb]^2 - 8.51555946817083816*zb^34*Log[MH2/muf2]*Log[zb]^2 - 2.44442157297920048*zb^35*Log[MH2/muf2]*Log[zb]^2 + 3.57079230561198187*zb^36*Log[MH2/muf2]*Log[zb]^2 + 9.53002461728601819*zb^37*Log[MH2/muf2]*Log[zb]^2 + 15.4333845403152287*zb^38*Log[MH2/muf2]*Log[zb]^2 + 21.2811185127465614*zb^39*Log[MH2/muf2]*Log[zb]^2 + 27.0735856636205339*zb^40*Log[MH2/muf2]*Log[zb]^2 + 32.8112372823309543*zb^41*Log[MH2/muf2]*Log[zb]^2 + 38.4945996279326202*zb^42*Log[MH2/muf2]*Log[zb]^2 + 44.1242595103069985*zb^43*Log[MH2/muf2]*Log[zb]^2 + 49.7008521790194723*zb^44*Log[MH2/muf2]*Log[zb]^2 + 55.2250511391120049*zb^45*Log[MH2/muf2]*Log[zb]^2 + 60.6975595803261076*zb^46*Log[MH2/muf2]*Log[zb]^2 + 66.1191031607082471*zb^47*Log[MH2/muf2]*Log[zb]^2 + 71.4904239298289034*zb^48*Log[MH2/muf2]*Log[zb]^2 + 76.8122752129909901*zb^49*Log[MH2/muf2]*Log[zb]^2 + 82.0854173074179638*zb^50*Log[MH2/muf2]*Log[zb]^2 + 9.62962962962962963*zb*Log[MH2/muf2]^2*Log[zb]^2 + 14.4444444444444444*zb^2*Log[MH2/muf2]^2*Log[zb]^2 + 24.0740740740740741*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 31.2962962962962963*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 37.3950617283950617*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 42.69135802469136*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 47.3686067019400353*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 51.5529100529100529*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 55.335978835978835*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 58.7865961199294533*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 61.9575650686761798*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 64.8902250013361124*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 67.6174977286088397*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 70.1659986104430549*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 72.5575330019774464*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 74.8101785046229491*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 76.9390819178400878*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 78.9570557740492381*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 80.8750315413542108*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 82.70240862604123*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 84.4473264762222451*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 86.1168791457749146*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 87.7172862534283991*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 89.2540305075639576*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 90.7319693159375485*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 92.1554261060610053*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 93.5282656122338448*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 94.8539563823690594*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 96.1356230152489745*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 97.3760900833022495*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 98.57791927623266*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 99.7434409807328651*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 100.874781265298956*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 101.973885048226268*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 103.042536077661612*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 104.082374235146828*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 105.094910581016507*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 106.081540485775067*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 107.043555132000239*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 107.9821516232283*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 108.898441897242161*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 109.793460609334044*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 110.66817212499848*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 111.523476739993018*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 112.360216227895297*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 113.179178800481058*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 113.981103553891061*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 114.7666844632*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 115.536573979290124*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 116.29138627457861*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 24.3950617283950617*zb*Log[zb]^3 - 39.6666666666666667*zb^2*Log[zb]^3 - 69.8477366255144033*zb^3*Log[zb]^3 - 81.4691358024691358*zb^4*Log[zb]^3 - 86.7757750342935528*zb^5*Log[zb]^3 - 88.4479149519890261*zb^6*Log[zb]^3 - 87.77407435402145*zb^7*Log[zb]^3 - 85.5261267181769827*zb^8*Log[zb]^3 - 82.19732223342012*zb^9*Log[zb]^3 - 78.1149267471048776*zb^10*Log[zb]^3 - 73.5024622503568044*zb^11*Log[zb]^3 - 68.5162989782255188*zb^12*Log[zb]^3 - 63.2680534218020292*zb^13*Log[zb]^3 - 57.8387542280153167*zb^14*Log[zb]^3 - 52.2880595145977706*zb^15*Log[zb]^3 - 46.6604065273978257*zb^16*Log[zb]^3 - 40.9892070161524454*zb^17*Log[zb]^3 - 35.2997667748738353*zb^18*Log[zb]^3 - 29.6113537189909289*zb^19*Log[zb]^3 - 23.9386863133380521*zb^20*Log[zb]^3 - 18.2930202401265479*zb^21*Log[zb]^3 - 12.6829520313956118*zb^22*Log[zb]^3 - 7.11502033303881635*zb^23*Log[zb]^3 - 1.59416051261437815*zb^24*Log[zb]^3 + 3.87594833134630928*zb^25*Log[zb]^3 + 9.29261619759939356*zb^26*Log[zb]^3 + 14.6539348652229465*zb^27*Log[zb]^3 + 19.9586158786203993*zb^28*Log[zb]^3 + 25.2058631212318367*zb^29*Log[zb]^3 + 30.3952720120468909*zb^30*Log[zb]^3 + 35.5267493466676452*zb^31*Log[zb]^3 + 40.6004492575454372*zb^32*Log[zb]^3 + 45.6167218402199625*zb^33*Log[zb]^3 + 50.5760717907803969*zb^34*Log[zb]^3 + 55.4791249992746225*zb^35*Log[zb]^3 + 60.3266014975080476*zb^36*Log[zb]^3 + 65.1192935055934804*zb^37*Log[zb]^3 + 69.8580475871826008*zb^38*Log[zb]^3 + 74.5437501285256758*zb^39*Log[zb]^3 + 79.1773155160621419*zb^40*Log[zb]^3 + 83.75967651202039*zb^41*Log[zb]^3 + 88.29177642561676*zb^42*Log[zb]^3 + 92.7745627549886505*zb^43*Log[zb]^3 + 97.20898203658584*zb^44*Log[zb]^3 + 101.595975687886453*zb^45*Log[zb]^3 + 105.936476668687301*zb^46*Log[zb]^3 + 110.231406817909527*zb^47*Log[zb]^3 + 114.48167474846376*zb^48*Log[zb]^3 + 118.688174203478595*zb^49*Log[zb]^3 + 122.851782794088657*zb^50*Log[zb]^3 + 15.2839506172839506*zb*Log[MH2/muf2]*Log[zb]^3 + 22.9259259259259259*zb^2*Log[MH2/muf2]*Log[zb]^3 + 38.2098765432098765*zb^3*Log[MH2/muf2]*Log[zb]^3 + 49.6728395061728395*zb^4*Log[MH2/muf2]*Log[zb]^3 + 59.3526748971193416*zb^5*Log[MH2/muf2]*Log[zb]^3 + 67.7588477366255144*zb^6*Log[MH2/muf2]*Log[zb]^3 + 75.1824808935920047*zb^7*Log[MH2/muf2]*Log[zb]^3 + 81.8237213403880071*zb^8*Log[MH2/muf2]*Log[zb]^3 + 87.8281305114638448*zb^9*Log[MH2/muf2]*Log[zb]^3 + 93.3048794826572604*zb^10*Log[MH2/muf2]*Log[zb]^3 + 98.3377763525911674*zb^11*Log[MH2/muf2]*Log[zb]^3 + 102.992434040582189*zb^12*Log[MH2/muf2]*Log[zb]^3 + 107.321105369253517*zb^13*Log[MH2/muf2]*Log[zb]^3 + 111.366033691959618*zb^14*Log[MH2/muf2]*Log[zb]^3 + 115.16182802108727*zb^15*Log[MH2/muf2]*Log[zb]^3 + 118.737180754773347*zb^16*Log[MH2/muf2]*Log[zb]^3 + 122.116132582417985*zb^17*Log[MH2/muf2]*Log[zb]^3 + 125.319019292657637*zb^18*Log[MH2/muf2]*Log[zb]^3 + 128.363191087431427*zb^19*Log[MH2/muf2]*Log[zb]^3 + 131.263566511588527*zb^20*Log[MH2/muf2]*Log[zb]^3 + 134.033064330209153*zb^21*Log[MH2/muf2]*Log[zb]^3 + 136.682944080088903*zb^22*Log[MH2/muf2]*Log[zb]^3 + 139.223077412492767*zb^23*Log[MH2/muf2]*Log[zb]^3 + 141.662166369697666*zb^24*Log[MH2/muf2]*Log[zb]^3 + 144.007920529654724*zb^25*Log[MH2/muf2]*Log[zb]^3 + 146.267201947825032*zb^26*Log[MH2/muf2]*Log[zb]^3 + 148.446144651212179*zb^27*Log[MH2/muf2]*Log[zb]^3 + 150.550253847913969*zb^28*Log[MH2/muf2]*Log[zb]^3 + 152.584488837023372*zb^29*Log[MH2/muf2]*Log[zb]^3 + 154.553332721959211*zb^30*Log[MH2/muf2]*Log[zb]^3 + 156.460851364071847*zb^31*Log[MH2/muf2]*Log[zb]^3 + 158.310743505317035*zb^32*Log[MH2/muf2]*Log[zb]^3 + 160.106383598000138*zb^33*Log[MH2/muf2]*Log[zb]^3 + 161.850858576543744*zb^34*Log[MH2/muf2]*Log[zb]^3 + 163.546999569416763*zb^35*Log[MH2/muf2]*Log[zb]^3 + 165.197409362963812*zb^36*Log[MH2/muf2]*Log[zb]^3 + 166.804486281151841*zb^37*Log[MH2/muf2]*Log[zb]^3 + 168.370445027422478*zb^38*Log[MH2/muf2]*Log[zb]^3 + 169.897334940277303*zb^39*Log[MH2/muf2]*Log[zb]^3 + 171.387056037893138*zb^40*Log[MH2/muf2]*Log[zb]^3 + 172.841373165109994*zb^41*Log[MH2/muf2]*Log[zb]^3 + 174.261928505584033*zb^42*Log[MH2/muf2]*Log[zb]^3 + 175.650252680446306*zb^43*Log[MH2/muf2]*Log[zb]^3 + 177.007774620655585*zb^44*Log[MH2/muf2]*Log[zb]^3 + 178.33583037196715*zb^45*Log[MH2/muf2]*Log[zb]^3 + 179.635670967943012*zb^46*Log[MH2/muf2]*Log[zb]^3 + 180.908469486816838*zb^47*Log[MH2/muf2]*Log[zb]^3 + 182.155327391591795*zb^48*Log[MH2/muf2]*Log[zb]^3 + 183.377280238924582*zb^49*Log[MH2/muf2]*Log[zb]^3 + 184.575302830677332*zb^50*Log[MH2/muf2]*Log[zb]^3 + 7.45679012345679012*zb*Log[zb]^4 + 11.1851851851851852*zb^2*Log[zb]^4 + 18.6419753086419753*zb^3*Log[zb]^4 + 24.2345679012345679*zb^4*Log[zb]^4 + 28.957201646090535*zb^5*Log[zb]^4 + 33.0584362139917695*zb^6*Log[zb]^4 + 36.6803057025279248*zb^7*Log[zb]^4 + 39.9204585537918871*zb^8*Log[zb]^4 + 42.8499118165784832*zb^9*Log[zb]^4 + 45.52192827748383*zb^10*Log[zb]^4 + 47.9773965403595033*zb^11*Log[zb]^4 + 50.2483280779577076*zb^12*Log[zb]^4 + 52.3602161898458195*zb^13*Log[zb]^4 + 54.333670718855906*zb^14*Log[zb]^4 + 56.1855768374286893*zb^15*Log[zb]^4 + 57.92993309845162*zb^16*Log[zb]^4 + 59.5784685620197603*zb^17*Log[zb]^4 + 61.1411047275971023*zb^18*Log[zb]^4 + 62.6263064756127478*zb^19*Log[zb]^4 + 64.0413523206780861*zb^20*Log[zb]^4 + 65.39254511748491*zb^21*Log[zb]^4 + 66.6853782103180108*zb^22*Log[zb]^4 + 67.9246678167573757*zb^23*Log[zb]^4 + 69.1146595212418338*zb^24*Log[zb]^4 + 70.2591147010593325*zb^25*Log[zb]^4 + 71.3613812411036503*zb^26*Log[zb]^4 + 72.4244518330631311*zb^27*Log[zb]^4 + 73.4510123781421947*zb^28*Log[zb]^4 + 74.4434824374492059*zb^29*Log[zb]^4 + 75.40404924399303*zb^30*Log[zb]^4 + 76.3346964651852952*zb^31*Log[zb]^4 + 77.23722865687519*zb^32*Log[zb]^4 + 78.1132921592827814*zb^33*Log[zb]^4 + 78.9643930373444438*zb^34*Log[zb]^4 + 79.7919125524456582*zb^35*Log[zb]^4 + 80.59712056157524*zb^36*Log[zb]^4 + 81.3811871678640645*zb^37*Log[zb]^4 + 82.1451928889847954*zb^38*Log[zb]^4 + 82.8901375637540316*zb^39*Log[zb]^4 + 83.6169481800383321*zb^40*Log[zb]^4 + 84.3264857768388015*zb^41*Log[zb]^4 + 85.01955154876636*zb^42*Log[zb]^4 + 85.6968922608962593*zb^43*Log[zb]^4 + 86.3592050653279267*zb^44*Log[zb]^4 + 87.0071417969855886*zb^45*Log[zb]^4 + 87.6413128147314856*zb^46*Log[zb]^4 + 88.2622904442951295*zb^47*Log[zb]^4 + 88.8706120715035899*zb^48*Log[zb]^4 + 89.4667829275528654*zb^49*Log[zb]^4 + 90.0512786023660005*zb^50*Log[zb]^4}}

==> anc/info.txt <==
Description of the ancillary files:

Files:
XS_zb.txt
XS_z.txt
XS_w.txt
XSReg.m


Definitions:
nc= number of colours = 3
nf= number of light quark flavours = 5
zb=1-z=1-mh^2/s
MH2= Higgs boson mass squared= (125 GeV)^2
muf2= perturbative scale squared mu^2.

The functions G[a1,a2,…,zb] are GPLs
The functions J[a1,a2,…,zb] are iterated integrals as defined in eq. 3.28 of the paper.
The function t[i,j] are the elliptic integrals defined via eq. 3.14.




File content:
The files contain a list of lists. 
For example load into Mathematica via:
lst=Get[“XSReg.m”];

The entry 
lst[[a,b]]
corresponds to the order (a-1) of the regular coefficient function (eq.2.10) of the initial state b:
b=1: gluon guon
b=2: quark guon
b=3: quark anti-quark
b=4: quark quark
b=5: quark Quark (different flavours)

For example:
a=4, b=1
lst[[4,1]] corresponds to the regular N^3LO coefficient function for the gluon gluon initial state.


The file XSReg.m contains the analytic results.
The file XS_zb.txt contains an expansion of the regular coefficient functions around the point zb=0=1-z.
The file XS_z.txt contains an expansion of the regular coefficient functions around the point z=0.
The file XS_w.txt contains an expansion of the regular coefficient functions around the point w=0=1/2-z.









